Beating the Productivity Checker Using Embedded Languages

Some total languages, like Agda and Coq, allow the use of guarded corecursion to construct infinite values and proofs. Guarded corecursion is a form of recursion in which arbitrary recursive calls are allowed, as long as they are guarded by a coinductive constructor. Guardedness ensures that programs are productive, i.e. that every finite prefix of an infinite value can be computed in finite time. However, many productive programs are not guarded, and it can be nontrivial to put them in guarded form. This paper gives a method for turning a productive program into a guarded program. The method amounts to defining a problem-specific language as a data type, writing the program in the problem-specific language, and writing a guarded interpreter for this language.

==> anc/accompanying-code/README <==
------------------------------------------------------------------------
Code accompanying the paper "Beating the Productivity Checker Using
Embedded Languages" by Nils Anders Danielsson
------------------------------------------------------------------------

Tested using Agda version 2.2.8. Installation instructions for Agda
can at the time of writing be found on the Agda Wiki
(http://wiki.portal.chalmers.se/agda/).

An overview of the code is given in the file
productivity/Productivity.agda.

The recommended way to type check all the code:
1) Make sure that you have more than 1 GB of spare RAM.
2) Run the following command:
     agda -ilib/src -iproductivity productivity/Productivity.agda \
       +RTS -K20M -H1G -M1G


==> anc/accompanying-code/lib/AllNonAsciiChars.hs <==
-- | This module extracts all the non-ASCII characters used by the
-- library code (along with how many times they are used).

module Main where

import qualified Data.List as L
import Data.Char
import Data.Function
import Control.Applicative
import System.FilePath.Find
import System.IO

readUTF8File :: FilePath -> IO String
readUTF8File f = do
  h <- openFile f ReadMode
  hSetEncoding h utf8
  hGetContents h

main :: IO ()
main = do
  agdaFiles <- find always
                    (extension ~~? ".agda" ||? extension ~~? ".lagda")
                    "src"
  nonAsciiChars <-
    filter (not . isAscii) . concat <$> mapM readUTF8File agdaFiles
  let table = reverse $
              L.sortBy (compare `on` snd) $
              map (\cs -> (head cs, length cs)) $
              L.group $ L.sort $ nonAsciiChars
  mapM_ (\(c, count) -> putStrLn (c : ": " ++ show count)) table


==> anc/accompanying-code/lib/GNUmakefile <==
AGDA=agda

test: Everything.agda
	$(AGDA) -i. -isrc README.agda

.PHONY: Everything.agda
Everything.agda:
	cabal install
	GenerateEverything


==> anc/accompanying-code/lib/GenerateEverything.hs <==
{-# LANGUAGE PatternGuards #-}

import qualified Data.List as List
import Control.Applicative
import System.Environment
import System.IO
import System.Exit
import System.FilePath
import System.FilePath.Find

headerFile = "Header"
outputFile = "Everything.agda"
srcDir     = "src"

main = do
  args <- getArgs
  case args of
    [] -> return ()
    _  -> hPutStr stderr usage >> exitFailure

  header  <- readFile headerFile
  modules <- filter isLibraryModule . List.sort <$>
               find always
                    (extension ~~? ".agda" ||? extension ~~? ".lagda")
                    srcDir
  headers <- mapM extractHeader modules

  writeFile outputFile $
    header ++ format (zip modules headers)

-- | Usage info.

usage :: String
usage = unlines
  [ "GenerateEverything: A utility program for Agda's standard library."
  , ""
  , "Usage: GenerateEverything"
  , ""
  , "This program should be run in the base directory of a clean checkout of"
  , "the library."
  , ""
  , "The program generates documentation for the library by extracting"
  , "headers from library modules. The output is written to " ++ outputFile
  , "with the file " ++ headerFile ++ " inserted verbatim at the beginning."
  ]

-- | Returns 'True' for all Agda files except for core modules.

isLibraryModule :: FilePath -> Bool
isLibraryModule f =
  takeExtension f `elem` [".agda", ".lagda"] &&
  dropExtension (takeFileName f) /= "Core"

-- | Reads a module and extracts the header.

extractHeader :: FilePath -> IO [String]
extractHeader mod = fmap (extract . lines) $ readFile mod
  where
  delimiter = all (== '-')

  extract (d1 : ss)
    | delimiter d1
    , (info, d2 : rest) <- span ("-- " `List.isPrefixOf`) ss
    , delimiter d2
    = info
  extract _ = error $ mod ++ " is malformed."

-- | Formats the extracted module information.

format :: [(FilePath, [String])]
          -- ^ Pairs of module names and headers. All lines in the
          -- headers are already prefixed with \"-- \".
       -> String
format = unlines . concat . map fmt
  where
  fmt (mod, header) = "" : header ++ ["import " ++ fileToMod mod]

-- | Translates a file name to the corresponding module name. It is
-- assumed that the file name corresponds to an Agda module under
-- 'srcDir'.

fileToMod :: FilePath -> String
fileToMod = map slashToDot . dropExtension . makeRelative srcDir
  where
  slashToDot c | isPathSeparator c = '.'
               | otherwise         = c


==> anc/accompanying-code/lib/Header <==
------------------------------------------------------------------------
-- All library modules, along with short descriptions
------------------------------------------------------------------------

-- Note that core modules are not included.

module Everything where


==> anc/accompanying-code/lib/LICENCE <==
Copyright (c) 2007-2010 Nils Anders Danielsson, Ulf Norell, Shin-Cheng
Mu, Samuel Bronson, Dan Doel, Patrik Jansson, Liang-Ting Chen,
Jean-Philippe Bernardy, Andrés Sicard-Ramírez, Nicolas Pouillard,
Darin Morrison, Peter Berry

Permission is hereby granted, free of charge, to any person obtaining a
copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be included
in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS
OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/accompanying-code/lib/README.agda <==
module README where

------------------------------------------------------------------------
-- The Agda standard library, version 0.4
--
-- Author: Nils Anders Danielsson, with contributions from
-- Jean-Philippe Bernardy, Peter Berry, Samuel Bronson, Liang-Ting
-- Chen, Dan Doel, Patrik Jansson, Darin Morrison, Shin-Cheng Mu, Ulf
-- Norell, Nicolas Pouillard and Andrés Sicard-Ramírez
------------------------------------------------------------------------

-- This version of the library has been tested using Agda 2.2.8.

-- Note that no guarantees are currently made about forwards or
-- backwards compatibility, the library is still at an experimental
-- stage.

-- To make use of the library, add the path to the library’s root
-- directory (src) to the Agda search path, either using the
-- --include-path flag or by customising the Emacs mode variable
-- agda2-include-dirs (M-x customize-group RET agda2 RET).

-- Contributions to this library are welcome (but to avoid wasted work
-- it is suggested that you discuss large changes before implementing
-- them). Please send contributions in the form of darcs patches (run
-- darcs send --output <patch file> and attach the patch file to an
-- email), and include a statement saying that you agree to release
-- your library patches under the library's licence. It is appreciated
-- if every patch contains a single, complete change, and if the
-- coding style used in the library is adhered to.

------------------------------------------------------------------------
-- Module hierarchy
------------------------------------------------------------------------

-- The top-level module names of the library are currently allocated
-- as follows:
--
-- • Algebra
--     Abstract algebra (monoids, groups, rings etc.), along with
--     properties needed to specify these structures (associativity,
--     commutativity, etc.), and operations on and proofs about the
--     structures.
-- • Category
--     Category theory-inspired idioms used to structure functional
--     programs (functors and monads, for instance).
-- • Coinduction
--     Support for coinduction.
-- • Data
--     Data types and properties about data types.
-- • Function
--     Combinators and properties related to functions.
-- • Foreign
--     Related to the foreign function interface.
-- • Induction
--     A general framework for induction (includes lexicographic and
--     well-founded induction).
-- • IO
--     Input/output-related functions.
-- • Level
--     Universe levels.
-- • Reflection
--     Support for reflection.
-- • Relation
--     Properties of and proofs about relations (mostly homogeneous
--     binary relations).
-- • Size
--     Sizes used by the sized types mechanism.

------------------------------------------------------------------------
-- A selection of useful library modules
------------------------------------------------------------------------

-- Note that module names in source code are often hyperlinked to the
-- corresponding module. In the Emacs mode you can follow these
-- hyperlinks by typing M-. or clicking with the middle mouse button.

-- • Some data types

import Data.Bool     -- Booleans.
import Data.Char     -- Characters.
import Data.Empty    -- The empty type.
import Data.Fin      -- Finite sets.
import Data.List     -- Lists.
import Data.Maybe    -- The maybe type.
import Data.Nat      -- Natural numbers.
import Data.Product  -- Products.
import Data.Stream   -- Streams.
import Data.String   -- Strings.
import Data.Sum      -- Disjoint sums.
import Data.Unit     -- The unit type.
import Data.Vec      -- Fixed-length vectors.

-- • Some types used to structure computations

import Category.Functor      -- Functors.
import Category.Applicative  -- Applicative functors.
import Category.Monad        -- Monads.

-- • Equality

-- Propositional equality:
import Relation.Binary.PropositionalEquality

-- Convenient syntax for "equational reasoning" using a preorder:
import Relation.Binary.PreorderReasoning

-- Solver for commutative ring or semiring equalities:
import Algebra.RingSolver

-- • Properties of functions, sets and relations

-- Monoids, rings and similar algebraic structures:
import Algebra

-- Negation, decidability, and similar operations on sets:
import Relation.Nullary

-- Properties of homogeneous binary relations:
import Relation.Binary

-- • Induction

-- An abstraction of various forms of recursion/induction:
import Induction

-- Well-founded induction:
import Induction.WellFounded

-- Various forms of induction for natural numbers:
import Induction.Nat

-- • Support for coinduction

import Coinduction

-- • IO

import IO

------------------------------------------------------------------------
-- Record hierarchies
------------------------------------------------------------------------

-- When an abstract hierarchy of some sort (for instance semigroup →
-- monoid → group) is included in the library the basic approach is to
-- specify the properties of every concept in terms of a record
-- containing just properties, parameterised on the underlying
-- operations, sets etc.:
--
--   record IsSemigroup {A} (≈ : Rel A) (∙ : Op₂ A) : Set where
--     open FunctionProperties ≈
--     field
--       isEquivalence : IsEquivalence ≈
--       assoc         : Associative ∙
--       ∙-cong        : ∙ Preserves₂ ≈ ⟶ ≈ ⟶ ≈
--
-- More specific concepts are then specified in terms of the simpler
-- ones:
--
--     record IsMonoid {A} (≈ : Rel A) (∙ : Op₂ A) (ε : A) : Set where
--       open FunctionProperties ≈
--       field
--         isSemigroup : IsSemigroup ≈ ∙
--         identity    : Identity ε ∙
--
--     open IsSemigroup isSemigroup public
--
-- Note here that open IsSemigroup isSemigroup public ensures that the
-- fields of the isSemigroup record can be accessed directly; this
-- technique enables the user of an IsMonoid record to use underlying
-- records without having to manually open an entire record hierarchy.
-- This is not always possible, though. Consider the following definition
-- of preorders:
--
--   record IsPreorder {A : Set}
--                     (_≈_ : Rel A) -- The underlying equality.
--                     (_∼_ : Rel A) -- The relation.
--                     : Set where
--     field
--       isEquivalence : IsEquivalence _≈_
--       -- Reflexivity is expressed in terms of an underlying equality:
--       reflexive     : _≈_ ⇒ _∼_
--       trans         : Transitive _∼_
--
--     module Eq = IsEquivalence isEquivalence
--
--     ...
--
-- The Eq module in IsPreorder is not opened publicly, because it
-- contains some fields which clash with fields or other definitions
-- in IsPreorder.

-- Records packing up properties with the corresponding operations,
-- sets, etc. are sometimes also defined:
--
--   record Semigroup : Set₁ where
--     infixl 7 _∙_
--     infix  4 _≈_
--     field
--       Carrier     : Set
--       _≈_         : Rel Carrier
--       _∙_         : Op₂ Carrier
--       isSemigroup : IsSemigroup _≈_ _∙_
--
--     open IsSemigroup isSemigroup public
--
--     setoid : Setoid
--     setoid = record { isEquivalence = isEquivalence }
--
--   record Monoid : Set₁ where
--     infixl 7 _∙_
--     infix  4 _≈_
--     field
--       Carrier  : Set
--       _≈_      : Rel Carrier
--       _∙_      : Op₂ Carrier
--       ε        : Carrier
--       isMonoid : IsMonoid _≈_ _∙_ ε
--
--     open IsMonoid isMonoid public
--
--     semigroup : Semigroup
--     semigroup = record { isSemigroup = isSemigroup }
--
--     open Semigroup semigroup public using (setoid)
--
-- Note that the Monoid record does not include a Semigroup field.
-- Instead the Monoid /module/ includes a "repackaging function"
-- semigroup which converts a Monoid to a Semigroup.

-- The above setup may seem a bit complicated, but we think it makes the
-- library quite easy to work with, while also providing enough
-- flexibility.

------------------------------------------------------------------------
-- More documentation
------------------------------------------------------------------------

-- Some examples showing where the natural numbers and some related
-- operations and properties are defined, and how they can be used:

import README.Nat

------------------------------------------------------------------------
-- Core modules
------------------------------------------------------------------------

-- Some modules have names ending in ".Core". These modules are
-- internal, and have (mostly) been created to avoid mutual recursion
-- between modules. They should not be imported directly; their
-- contents are reexported by other modules.

------------------------------------------------------------------------
-- All library modules
------------------------------------------------------------------------

-- For short descriptions of every library module, see Everything:

import Everything


==> anc/accompanying-code/lib/README.txt <==
------------------------------------------------------------------------
The Agda standard library
------------------------------------------------------------------------

For information about the library, see README.agda.

The README module imports the Everything module. This module is
generated automatically; if you have downloaded the library from its
darcs repository and want to type check README you can construct
Everything by running "cabal install && GenerateEverything".

Note that all library sources are located under src. The modules
README, README.* and Everything are not really part of the library, so
these modules are located in the top-level directory instead.


==> anc/accompanying-code/lib/README/Nat.agda <==
------------------------------------------------------------------------
-- Some examples showing where the natural numbers and some related
-- operations and properties are defined, and how they can be used
------------------------------------------------------------------------

module README.Nat where

-- The natural numbers and various arithmetic operations are defined
-- in Data.Nat.

open import Data.Nat

ex₁ : ℕ
ex₁ = 1 + 3

-- Propositional equality and some related properties can be found
-- in Relation.Binary.PropositionalEquality.

open import Relation.Binary.PropositionalEquality

ex₂ : 3 + 5 ≡ 2 * 4
ex₂ = refl

-- Data.Nat.Properties contains a number of properties about natural
-- numbers. Algebra defines what a commutative semiring is, among
-- other things.

open import Algebra
import Data.Nat.Properties as Nat
private
  module CS = CommutativeSemiring Nat.commutativeSemiring

ex₃ : ∀ m n → m * n ≡ n * m
ex₃ m n = CS.*-comm m n

-- The module ≡-Reasoning in Relation.Binary.PropositionalEquality
-- provides some combinators for equational reasoning.

open ≡-Reasoning
open import Data.Product

ex₄ : ∀ m n → m * (n + 0) ≡ n * m
ex₄ m n = begin
  m * (n + 0)  ≡⟨ cong (_*_ m) (proj₂ CS.+-identity n) ⟩
  m * n        ≡⟨ CS.*-comm m n ⟩
  n * m        ∎

-- The module SemiringSolver in Data.Nat.Properties contains a solver
-- for natural number equalities involving constants, _+_ and _*_.

open Nat.SemiringSolver

ex₅ : ∀ m n → m * (n + 0) ≡ n * m
ex₅ = solve 2 (λ m n → m :* (n :+ con 0)  :=  n :* m) refl


==> anc/accompanying-code/lib/Setup.hs <==
import Distribution.Simple

main = defaultMain


==> anc/accompanying-code/lib/lib.cabal <==
name:            lib
version:         0.0
cabal-version:   >= 1.8
build-type:      Simple
description:     Helper programs.
tested-with:     GHC == 6.12.1

executable GenerateEverything
  hs-source-dirs:   .
  main-is:          GenerateEverything.hs
  build-depends:    base == 4.2.*,
                    FileManip == 0.3.*,
                    filepath == 1.1.*

executable AllNonAsciiChars
  hs-source-dirs:   .
  main-is:          AllNonAsciiChars.hs
  build-depends:    base == 4.2.*,
                    FileManip == 0.3.*


==> anc/accompanying-code/lib/release-notes <==
------------------------------------------------------------------------
Version 0.4
------------------------------------------------------------------------

Version 0.4 of the standard library has now been released, see
http://wiki.portal.chalmers.se/agda/pmwiki.php?n=Libraries.StandardLibrary.

The library has been tested using Agda version 2.2.8.

Note that no guarantees are made about backwards or forwards
compatibility, the library is still at an experimental stage.

------------------------------------------------------------------------
Version 0.3
------------------------------------------------------------------------

Version 0.3 of the standard library has now been released, see
http://wiki.portal.chalmers.se/agda/pmwiki.php?n=Libraries.StandardLibrary.

The library has been tested using Agda version 2.2.6.

Note that no guarantees are made about backwards or forwards
compatibility, the library is still at an experimental stage.

------------------------------------------------------------------------
Version 0.2
------------------------------------------------------------------------

Version 0.2 of the "standard" library has now been released, see
http://wiki.portal.chalmers.se/agda/pmwiki.php?n=Libraries.StandardLibrary.

The library has been tested using Agda version 2.2.4.

Note that no guarantees are made about backwards or forwards
compatibility, the library is still at an experimental stage.

Note also that the library sources are now located in the
sub-directory lib-<version>/src of the installation tarball.

------------------------------------------------------------------------
Version 0.1
------------------------------------------------------------------------

Version 0.1 of the "standard" library has now been released, see
http://wiki.portal.chalmers.se/agda/pmwiki.php?n=Libraries.StandardLibrary.

The library has been tested using Agda version 2.2.2.

Note that no guarantees are made about backwards or forwards
compatibility, the library is still at an experimental stage.


==> anc/accompanying-code/lib/src/Algebra.agda <==
------------------------------------------------------------------------
-- Definitions of algebraic structures like monoids and rings
-- (packed in records together with sets, operations, etc.)
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Algebra where

open import Relation.Binary
open import Algebra.FunctionProperties
open import Algebra.Structures
open import Function
open import Level

------------------------------------------------------------------------
-- Semigroups, (commutative) monoids and (abelian) groups

record Semigroup c ℓ : Set (suc (c ⊔ ℓ)) where
  infixl 7 _∙_
  infix  4 _≈_
  field
    Carrier     : Set c
    _≈_         : Rel Carrier ℓ
    _∙_         : Op₂ Carrier
    isSemigroup : IsSemigroup _≈_ _∙_

  open IsSemigroup isSemigroup public

  setoid : Setoid _ _
  setoid = record { isEquivalence = isEquivalence }

-- A raw monoid is a monoid without any laws.

record RawMonoid c ℓ : Set (suc (c ⊔ ℓ)) where
  infixl 7 _∙_
  infix  4 _≈_
  field
    Carrier : Set c
    _≈_     : Rel Carrier ℓ
    _∙_     : Op₂ Carrier
    ε       : Carrier

record Monoid c ℓ : Set (suc (c ⊔ ℓ)) where
  infixl 7 _∙_
  infix  4 _≈_
  field
    Carrier  : Set c
    _≈_      : Rel Carrier ℓ
    _∙_      : Op₂ Carrier
    ε        : Carrier
    isMonoid : IsMonoid _≈_ _∙_ ε

  open IsMonoid isMonoid public

  semigroup : Semigroup _ _
  semigroup = record { isSemigroup = isSemigroup }

  open Semigroup semigroup public using (setoid)

  rawMonoid : RawMonoid _ _
  rawMonoid = record
    { _≈_ = _≈_
    ; _∙_ = _∙_
    ; ε   = ε
    }

record CommutativeMonoid c ℓ : Set (suc (c ⊔ ℓ)) where
  infixl 7 _∙_
  infix  4 _≈_
  field
    Carrier             : Set c
    _≈_                 : Rel Carrier ℓ
    _∙_                 : Op₂ Carrier
    ε                   : Carrier
    isCommutativeMonoid : IsCommutativeMonoid _≈_ _∙_ ε

  open IsCommutativeMonoid isCommutativeMonoid public

  monoid : Monoid _ _
  monoid = record { isMonoid = isMonoid }

  open Monoid monoid public using (setoid; semigroup; rawMonoid)

record Group c ℓ : Set (suc (c ⊔ ℓ)) where
  infix  8 _⁻¹
  infixl 7 _∙_
  infix  4 _≈_
  field
    Carrier : Set c
    _≈_     : Rel Carrier ℓ
    _∙_     : Op₂ Carrier
    ε       : Carrier
    _⁻¹     : Op₁ Carrier
    isGroup : IsGroup _≈_ _∙_ ε _⁻¹

  open IsGroup isGroup public

  monoid : Monoid _ _
  monoid = record { isMonoid = isMonoid }

  open Monoid monoid public using (setoid; semigroup; rawMonoid)

record AbelianGroup c ℓ : Set (suc (c ⊔ ℓ)) where
  infix  8 _⁻¹
  infixl 7 _∙_
  infix  4 _≈_
  field
    Carrier        : Set c
    _≈_            : Rel Carrier ℓ
    _∙_            : Op₂ Carrier
    ε              : Carrier
    _⁻¹            : Op₁ Carrier
    isAbelianGroup : IsAbelianGroup _≈_ _∙_ ε _⁻¹

  open IsAbelianGroup isAbelianGroup public

  group : Group _ _
  group = record { isGroup = isGroup }

  open Group group public using (setoid; semigroup; monoid; rawMonoid)

  commutativeMonoid : CommutativeMonoid _ _
  commutativeMonoid =
    record { isCommutativeMonoid = isCommutativeMonoid }

------------------------------------------------------------------------
-- Various kinds of semirings

record NearSemiring c ℓ : Set (suc (c ⊔ ℓ)) where
  infixl 7 _*_
  infixl 6 _+_
  infix  4 _≈_
  field
    Carrier        : Set c
    _≈_            : Rel Carrier ℓ
    _+_            : Op₂ Carrier
    _*_            : Op₂ Carrier
    0#             : Carrier
    isNearSemiring : IsNearSemiring _≈_ _+_ _*_ 0#

  open IsNearSemiring isNearSemiring public

  +-monoid : Monoid _ _
  +-monoid = record { isMonoid = +-isMonoid }

  open Monoid +-monoid public
         using (setoid)
         renaming ( semigroup to +-semigroup
                  ; rawMonoid to +-rawMonoid)

  *-semigroup : Semigroup _ _
  *-semigroup = record { isSemigroup = *-isSemigroup }

record SemiringWithoutOne c ℓ : Set (suc (c ⊔ ℓ)) where
  infixl 7 _*_
  infixl 6 _+_
  infix  4 _≈_
  field
    Carrier              : Set c
    _≈_                  : Rel Carrier ℓ
    _+_                  : Op₂ Carrier
    _*_                  : Op₂ Carrier
    0#                   : Carrier
    isSemiringWithoutOne : IsSemiringWithoutOne _≈_ _+_ _*_ 0#

  open IsSemiringWithoutOne isSemiringWithoutOne public

  nearSemiring : NearSemiring _ _
  nearSemiring = record { isNearSemiring = isNearSemiring }

  open NearSemiring nearSemiring public
         using ( setoid
               ; +-semigroup; +-rawMonoid; +-monoid
               ; *-semigroup
               )

  +-commutativeMonoid : CommutativeMonoid _ _
  +-commutativeMonoid =
    record { isCommutativeMonoid = +-isCommutativeMonoid }

record SemiringWithoutAnnihilatingZero c ℓ : Set (suc (c ⊔ ℓ)) where
  infixl 7 _*_
  infixl 6 _+_
  infix  4 _≈_
  field
    Carrier                           : Set c
    _≈_                               : Rel Carrier ℓ
    _+_                               : Op₂ Carrier
    _*_                               : Op₂ Carrier
    0#                                : Carrier
    1#                                : Carrier
    isSemiringWithoutAnnihilatingZero :
      IsSemiringWithoutAnnihilatingZero _≈_ _+_ _*_ 0# 1#

  open IsSemiringWithoutAnnihilatingZero
         isSemiringWithoutAnnihilatingZero public

  +-commutativeMonoid : CommutativeMonoid _ _
  +-commutativeMonoid =
    record { isCommutativeMonoid = +-isCommutativeMonoid }

  open CommutativeMonoid +-commutativeMonoid public
         using (setoid)
         renaming ( semigroup to +-semigroup
                  ; rawMonoid to +-rawMonoid
                  ; monoid    to +-monoid
                  )

  *-monoid : Monoid _ _
  *-monoid = record { isMonoid = *-isMonoid }

  open Monoid *-monoid public
         using ()
         renaming ( semigroup to *-semigroup
                  ; rawMonoid to *-rawMonoid
                  )

record Semiring c ℓ : Set (suc (c ⊔ ℓ)) where
  infixl 7 _*_
  infixl 6 _+_
  infix  4 _≈_
  field
    Carrier    : Set c
    _≈_        : Rel Carrier ℓ
    _+_        : Op₂ Carrier
    _*_        : Op₂ Carrier
    0#         : Carrier
    1#         : Carrier
    isSemiring : IsSemiring _≈_ _+_ _*_ 0# 1#

  open IsSemiring isSemiring public

  semiringWithoutAnnihilatingZero : SemiringWithoutAnnihilatingZero _ _
  semiringWithoutAnnihilatingZero = record
    { isSemiringWithoutAnnihilatingZero =
        isSemiringWithoutAnnihilatingZero
    }

  open SemiringWithoutAnnihilatingZero
         semiringWithoutAnnihilatingZero public
         using ( setoid
               ; +-semigroup; +-rawMonoid; +-monoid
               ; +-commutativeMonoid
               ; *-semigroup; *-rawMonoid; *-monoid
               )

  semiringWithoutOne : SemiringWithoutOne _ _
  semiringWithoutOne =
    record { isSemiringWithoutOne = isSemiringWithoutOne }

  open SemiringWithoutOne semiringWithoutOne public
         using (nearSemiring)

record CommutativeSemiringWithoutOne c ℓ : Set (suc (c ⊔ ℓ)) where
  infixl 7 _*_
  infixl 6 _+_
  infix  4 _≈_
  field
    Carrier                         : Set c
    _≈_                             : Rel Carrier ℓ
    _+_                             : Op₂ Carrier
    _*_                             : Op₂ Carrier
    0#                              : Carrier
    isCommutativeSemiringWithoutOne :
      IsCommutativeSemiringWithoutOne _≈_ _+_ _*_ 0#

  open IsCommutativeSemiringWithoutOne
         isCommutativeSemiringWithoutOne public

  semiringWithoutOne : SemiringWithoutOne _ _
  semiringWithoutOne =
    record { isSemiringWithoutOne = isSemiringWithoutOne }

  open SemiringWithoutOne semiringWithoutOne public
         using ( setoid
               ; +-semigroup; +-rawMonoid; +-monoid
               ; +-commutativeMonoid
               ; *-semigroup
               ; nearSemiring
               )

record CommutativeSemiring c ℓ : Set (suc (c ⊔ ℓ)) where
  infixl 7 _*_
  infixl 6 _+_
  infix  4 _≈_
  field
    Carrier               : Set c
    _≈_                   : Rel Carrier ℓ
    _+_                   : Op₂ Carrier
    _*_                   : Op₂ Carrier
    0#                    : Carrier
    1#                    : Carrier
    isCommutativeSemiring : IsCommutativeSemiring _≈_ _+_ _*_ 0# 1#

  open IsCommutativeSemiring isCommutativeSemiring public

  semiring : Semiring _ _
  semiring = record { isSemiring = isSemiring }

  open Semiring semiring public
         using ( setoid
               ; +-semigroup; +-rawMonoid; +-monoid
               ; +-commutativeMonoid
               ; *-semigroup; *-rawMonoid; *-monoid
               ; nearSemiring; semiringWithoutOne
               ; semiringWithoutAnnihilatingZero
               )

  *-commutativeMonoid : CommutativeMonoid _ _
  *-commutativeMonoid =
    record { isCommutativeMonoid = *-isCommutativeMonoid }

  commutativeSemiringWithoutOne : CommutativeSemiringWithoutOne _ _
  commutativeSemiringWithoutOne = record
    { isCommutativeSemiringWithoutOne = isCommutativeSemiringWithoutOne
    }

------------------------------------------------------------------------
-- (Commutative) rings

-- A raw ring is a ring without any laws.

record RawRing c : Set (suc c) where
  infix  8 -_
  infixl 7 _*_
  infixl 6 _+_
  field
    Carrier : Set c
    _+_     : Op₂ Carrier
    _*_     : Op₂ Carrier
    -_      : Op₁ Carrier
    0#      : Carrier
    1#      : Carrier

record Ring c ℓ : Set (suc (c ⊔ ℓ)) where
  infix  8 -_
  infixl 7 _*_
  infixl 6 _+_
  infix  4 _≈_
  field
    Carrier : Set c
    _≈_     : Rel Carrier ℓ
    _+_     : Op₂ Carrier
    _*_     : Op₂ Carrier
    -_      : Op₁ Carrier
    0#      : Carrier
    1#      : Carrier
    isRing  : IsRing _≈_ _+_ _*_ -_ 0# 1#

  open IsRing isRing public

  +-abelianGroup : AbelianGroup _ _
  +-abelianGroup = record { isAbelianGroup = +-isAbelianGroup }

  semiring : Semiring _ _
  semiring = record { isSemiring = isSemiring }

  open Semiring semiring public
         using ( setoid
               ; +-semigroup; +-rawMonoid; +-monoid
               ; +-commutativeMonoid
               ; *-semigroup; *-rawMonoid; *-monoid
               ; nearSemiring; semiringWithoutOne
               ; semiringWithoutAnnihilatingZero
               )

  open AbelianGroup +-abelianGroup public
         using () renaming (group to +-group)

  rawRing : RawRing _
  rawRing = record
    { _+_ = _+_
    ; _*_ = _*_
    ; -_  = -_
    ; 0#  = 0#
    ; 1#  = 1#
    }

record CommutativeRing c ℓ : Set (suc (c ⊔ ℓ)) where
  infix  8 -_
  infixl 7 _*_
  infixl 6 _+_
  infix  4 _≈_
  field
    Carrier           : Set c
    _≈_               : Rel Carrier ℓ
    _+_               : Op₂ Carrier
    _*_               : Op₂ Carrier
    -_                : Op₁ Carrier
    0#                : Carrier
    1#                : Carrier
    isCommutativeRing : IsCommutativeRing _≈_ _+_ _*_ -_ 0# 1#

  open IsCommutativeRing isCommutativeRing public

  ring : Ring _ _
  ring = record { isRing = isRing }

  commutativeSemiring : CommutativeSemiring _ _
  commutativeSemiring =
    record { isCommutativeSemiring = isCommutativeSemiring }

  open Ring ring public using (rawRing; +-group; +-abelianGroup)
  open CommutativeSemiring commutativeSemiring public
         using ( setoid
               ; +-semigroup; +-rawMonoid; +-monoid; +-commutativeMonoid
               ; *-semigroup; *-rawMonoid; *-monoid; *-commutativeMonoid
               ; nearSemiring; semiringWithoutOne
               ; semiringWithoutAnnihilatingZero; semiring
               ; commutativeSemiringWithoutOne
               )

------------------------------------------------------------------------
-- (Distributive) lattices and boolean algebras

record Lattice c ℓ : Set (suc (c ⊔ ℓ)) where
  infixr 7 _∧_
  infixr 6 _∨_
  infix  4 _≈_
  field
    Carrier   : Set c
    _≈_       : Rel Carrier ℓ
    _∨_       : Op₂ Carrier
    _∧_       : Op₂ Carrier
    isLattice : IsLattice _≈_ _∨_ _∧_

  open IsLattice isLattice public

  setoid : Setoid _ _
  setoid = record { isEquivalence = isEquivalence }

record DistributiveLattice c ℓ : Set (suc (c ⊔ ℓ)) where
  infixr 7 _∧_
  infixr 6 _∨_
  infix  4 _≈_
  field
    Carrier               : Set c
    _≈_                   : Rel Carrier ℓ
    _∨_                   : Op₂ Carrier
    _∧_                   : Op₂ Carrier
    isDistributiveLattice : IsDistributiveLattice _≈_ _∨_ _∧_

  open IsDistributiveLattice isDistributiveLattice public

  lattice : Lattice _ _
  lattice = record { isLattice = isLattice }

  open Lattice lattice public using (setoid)

record BooleanAlgebra c ℓ : Set (suc (c ⊔ ℓ)) where
  infix  8 ¬_
  infixr 7 _∧_
  infixr 6 _∨_
  infix  4 _≈_
  field
    Carrier          : Set c
    _≈_              : Rel Carrier ℓ
    _∨_              : Op₂ Carrier
    _∧_              : Op₂ Carrier
    ¬_               : Op₁ Carrier
    ⊤                : Carrier
    ⊥                : Carrier
    isBooleanAlgebra : IsBooleanAlgebra _≈_ _∨_ _∧_ ¬_ ⊤ ⊥

  open IsBooleanAlgebra isBooleanAlgebra public

  distributiveLattice : DistributiveLattice _ _
  distributiveLattice =
    record { isDistributiveLattice = isDistributiveLattice }

  open DistributiveLattice distributiveLattice public
         using (setoid; lattice)


==> anc/accompanying-code/lib/src/Algebra/FunctionProperties.agda <==
------------------------------------------------------------------------
-- Properties of functions, such as associativity and commutativity
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- These properties can (for instance) be used to define algebraic
-- structures.

open import Level
open import Relation.Binary

-- The properties are specified using the following relation as
-- "equality".

module Algebra.FunctionProperties
         {a ℓ} {A : Set a} (_≈_ : Rel A ℓ) where

open import Data.Product

------------------------------------------------------------------------
-- Unary and binary operations

open import Algebra.FunctionProperties.Core public

------------------------------------------------------------------------
-- Properties of operations

Associative : Op₂ A → Set _
Associative _∙_ = ∀ x y z → ((x ∙ y) ∙ z) ≈ (x ∙ (y ∙ z))

Commutative : Op₂ A → Set _
Commutative _∙_ = ∀ x y → (x ∙ y) ≈ (y ∙ x)

LeftIdentity : A → Op₂ A → Set _
LeftIdentity e _∙_ = ∀ x → (e ∙ x) ≈ x

RightIdentity : A → Op₂ A → Set _
RightIdentity e _∙_ = ∀ x → (x ∙ e) ≈ x

Identity : A → Op₂ A → Set _
Identity e ∙ = LeftIdentity e ∙ × RightIdentity e ∙

LeftZero : A → Op₂ A → Set _
LeftZero z _∙_ = ∀ x → (z ∙ x) ≈ z

RightZero : A → Op₂ A → Set _
RightZero z _∙_ = ∀ x → (x ∙ z) ≈ z

Zero : A → Op₂ A → Set _
Zero z ∙ = LeftZero z ∙ × RightZero z ∙

LeftInverse : A → Op₁ A → Op₂ A → Set _
LeftInverse e _⁻¹ _∙_ = ∀ x → (x ⁻¹ ∙ x) ≈ e

RightInverse : A → Op₁ A → Op₂ A → Set _
RightInverse e _⁻¹ _∙_ = ∀ x → (x ∙ (x ⁻¹)) ≈ e

Inverse : A → Op₁ A → Op₂ A → Set _
Inverse e ⁻¹ ∙ = LeftInverse e ⁻¹ ∙ × RightInverse e ⁻¹ ∙

_DistributesOverˡ_ : Op₂ A → Op₂ A → Set _
_*_ DistributesOverˡ _+_ =
  ∀ x y z → (x * (y + z)) ≈ ((x * y) + (x * z))

_DistributesOverʳ_ : Op₂ A → Op₂ A → Set _
_*_ DistributesOverʳ _+_ =
  ∀ x y z → ((y + z) * x) ≈ ((y * x) + (z * x))

_DistributesOver_ : Op₂ A → Op₂ A → Set _
* DistributesOver + = (* DistributesOverˡ +) × (* DistributesOverʳ +)

_IdempotentOn_ : Op₂ A → A → Set _
_∙_ IdempotentOn x = (x ∙ x) ≈ x

Idempotent : Op₂ A → Set _
Idempotent ∙ = ∀ x → ∙ IdempotentOn x

IdempotentFun : Op₁ A → Set _
IdempotentFun f = ∀ x → f (f x) ≈ f x

_Absorbs_ : Op₂ A → Op₂ A → Set _
_∙_ Absorbs _∘_ = ∀ x y → (x ∙ (x ∘ y)) ≈ x

Absorptive : Op₂ A → Op₂ A → Set _
Absorptive ∙ ∘ = (∙ Absorbs ∘) × (∘ Absorbs ∙)

Involutive : Op₁ A → Set _
Involutive f = ∀ x → f (f x) ≈ x


==> anc/accompanying-code/lib/src/Algebra/FunctionProperties/Core.agda <==
------------------------------------------------------------------------
-- Properties of functions, such as associativity and commutativity
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- This file contains some core definitions which are reexported by
-- Algebra.FunctionProperties. They are placed here because
-- Algebra.FunctionProperties is a parameterised module, and some of
-- the parameters are irrelevant for these definitions.

module Algebra.FunctionProperties.Core where

open import Level

------------------------------------------------------------------------
-- Unary and binary operations

Op₁ : ∀ {ℓ} → Set ℓ → Set ℓ
Op₁ A = A → A

Op₂ : ∀ {ℓ} → Set ℓ → Set ℓ
Op₂ A = A → A → A


==> anc/accompanying-code/lib/src/Algebra/Morphism.agda <==
------------------------------------------------------------------------
-- Morphisms between algebraic structures
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Algebra.Morphism where

open import Relation.Binary
open import Algebra
open import Algebra.FunctionProperties
import Algebra.Props.Group as GroupP
open import Function
open import Data.Product
open import Level
import Relation.Binary.EqReasoning as EqR

------------------------------------------------------------------------
-- Basic definitions

module Definitions {f t ℓ}
                   (From : Set f) (To : Set t) (_≈_ : Rel To ℓ) where
  Morphism : Set _
  Morphism = From → To

  Homomorphic₀ : Morphism → From → To → Set _
  Homomorphic₀ ⟦_⟧ ∙ ∘ = ⟦ ∙ ⟧ ≈ ∘

  Homomorphic₁ : Morphism → Fun₁ From → Op₁ To → Set _
  Homomorphic₁ ⟦_⟧ ∙_ ∘_ = ∀ x → ⟦ ∙ x ⟧ ≈ ∘ ⟦ x ⟧

  Homomorphic₂ : Morphism → Fun₂ From → Op₂ To → Set _
  Homomorphic₂ ⟦_⟧ _∙_ _∘_ =
    ∀ x y → ⟦ x ∙ y ⟧ ≈ (⟦ x ⟧ ∘ ⟦ y ⟧)

------------------------------------------------------------------------
-- An example showing how a morphism type can be defined

-- Ring homomorphisms.

record _-Ring⟶_ {r₁ r₂ r₃ r₄}
                (From : Ring r₁ r₂) (To : Ring r₃ r₄) :
                Set (r₁ ⊔ r₂ ⊔ r₃ ⊔ r₄) where
  private
    module F = Ring From
    module T = Ring To
  open Definitions F.Carrier T.Carrier T._≈_

  field
    ⟦_⟧     : Morphism
    ⟦⟧-cong : ⟦_⟧ Preserves F._≈_ ⟶ T._≈_
    +-homo  : Homomorphic₂ ⟦_⟧ F._+_ T._+_
    *-homo  : Homomorphic₂ ⟦_⟧ F._*_ T._*_
    1-homo  : Homomorphic₀ ⟦_⟧ F.1#  T.1#

  open EqR T.setoid

  0-homo : Homomorphic₀ ⟦_⟧ F.0# T.0#
  0-homo =
    GroupP.left-identity-unique T.+-group ⟦ F.0# ⟧ ⟦ F.0# ⟧ (begin
      T._+_ ⟦ F.0# ⟧ ⟦ F.0# ⟧ ≈⟨ T.sym (+-homo F.0# F.0#) ⟩
      ⟦ F._+_ F.0# F.0# ⟧     ≈⟨ ⟦⟧-cong (proj₁ F.+-identity F.0#) ⟩
      ⟦ F.0# ⟧                ∎)

  -‿homo : Homomorphic₁ ⟦_⟧ F.-_ T.-_
  -‿homo x =
    GroupP.left-inverse-unique T.+-group ⟦ F.-_ x ⟧ ⟦ x ⟧ (begin
      T._+_ ⟦ F.-_ x ⟧ ⟦ x ⟧ ≈⟨ T.sym (+-homo (F.-_ x) x) ⟩
      ⟦ F._+_ (F.-_ x) x ⟧   ≈⟨ ⟦⟧-cong (proj₁ F.-‿inverse x) ⟩
      ⟦ F.0# ⟧               ≈⟨ 0-homo ⟩
      T.0#                   ∎)


==> anc/accompanying-code/lib/src/Algebra/Operations.agda <==
------------------------------------------------------------------------
-- Some defined operations (multiplication by natural number and
-- exponentiation)
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Algebra

module Algebra.Operations {s₁ s₂} (S : Semiring s₁ s₂) where

open Semiring S hiding (zero)
open import Data.Nat using (zero; suc; ℕ)
open import Function
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as PropEq using (_≡_)
import Relation.Binary.EqReasoning as EqR
open EqR setoid

------------------------------------------------------------------------
-- Operations

-- Multiplication by natural number.

infixr 7 _×_

_×_ : ℕ → Carrier → Carrier
zero  × x = 0#
suc n × x = x + n × x

-- Exponentiation.

infixr 8 _^_

_^_ : Carrier → ℕ → Carrier
x ^ zero  = 1#
x ^ suc n = x * x ^ n

------------------------------------------------------------------------
-- Some properties

×-cong : _×_ Preserves₂ _≡_ ⟶ _≈_ ⟶ _≈_
×-cong {n} {n'} {x} {x'} n≡n' x≈x' = begin
  n  × x   ≈⟨ reflexive $ PropEq.cong (λ n → n × x) n≡n' ⟩
  n' × x   ≈⟨ ×-congʳ n' x≈x' ⟩
  n' × x'  ∎
  where
  ×-congʳ : ∀ n → (_×_ n) Preserves _≈_ ⟶ _≈_
  ×-congʳ zero    x≈x' = refl
  ×-congʳ (suc n) x≈x' = x≈x' ⟨ +-cong ⟩ ×-congʳ n x≈x'

^-cong : _^_ Preserves₂ _≈_ ⟶ _≡_ ⟶ _≈_
^-cong {x} {x'} {n} {n'} x≈x' n≡n' = begin
  x  ^ n   ≈⟨ reflexive $ PropEq.cong (_^_ x) n≡n' ⟩
  x  ^ n'  ≈⟨ ^-congˡ n' x≈x' ⟩
  x' ^ n'  ∎
  where
  ^-congˡ : ∀ n → (λ x → x ^ n) Preserves _≈_ ⟶ _≈_
  ^-congˡ zero    x≈x' = refl
  ^-congˡ (suc n) x≈x' = x≈x' ⟨ *-cong ⟩ ^-congˡ n x≈x'


==> anc/accompanying-code/lib/src/Algebra/Props/AbelianGroup.agda <==
------------------------------------------------------------------------
-- Some derivable properties
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Algebra

module Algebra.Props.AbelianGroup
         {g₁ g₂} (G : AbelianGroup g₁ g₂) where

open AbelianGroup G
import Relation.Binary.EqReasoning as EqR; open EqR setoid
open import Function
open import Data.Product

private
  lemma : ∀ x y → x ∙ y ∙ x ⁻¹ ≈ y
  lemma x y = begin
    x ∙ y ∙ x ⁻¹    ≈⟨ comm _ _ ⟨ ∙-cong ⟩ refl ⟩
    y ∙ x ∙ x ⁻¹    ≈⟨ assoc _ _ _ ⟩
    y ∙ (x ∙ x ⁻¹)  ≈⟨ refl ⟨ ∙-cong ⟩ proj₂ inverse _ ⟩
    y ∙ ε           ≈⟨ proj₂ identity _ ⟩
    y               ∎

-‿∙-comm : ∀ x y → x ⁻¹ ∙ y ⁻¹ ≈ (x ∙ y) ⁻¹
-‿∙-comm x y = begin
  x ⁻¹ ∙ y ⁻¹                         ≈⟨ comm _ _ ⟩
  y ⁻¹ ∙ x ⁻¹                         ≈⟨ sym $ lem ⟨ ∙-cong ⟩ refl ⟩
  x ∙ (y ∙ (x ∙ y) ⁻¹ ∙ y ⁻¹) ∙ x ⁻¹  ≈⟨ lemma _ _ ⟩
  y ∙ (x ∙ y) ⁻¹ ∙ y ⁻¹               ≈⟨ lemma _ _ ⟩
  (x ∙ y) ⁻¹                          ∎
  where
  lem = begin
    x ∙ (y ∙ (x ∙ y) ⁻¹ ∙ y ⁻¹)  ≈⟨ sym $ assoc _ _ _ ⟩
    x ∙ (y ∙ (x ∙ y) ⁻¹) ∙ y ⁻¹  ≈⟨ sym $ assoc _ _ _ ⟨ ∙-cong ⟩ refl ⟩
    x ∙ y ∙ (x ∙ y) ⁻¹ ∙ y ⁻¹    ≈⟨ proj₂ inverse _ ⟨ ∙-cong ⟩ refl ⟩
    ε ∙ y ⁻¹                     ≈⟨ proj₁ identity _ ⟩
    y ⁻¹                         ∎


==> anc/accompanying-code/lib/src/Algebra/Props/BooleanAlgebra.agda <==
------------------------------------------------------------------------
-- Some derivable properties
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Algebra

module Algebra.Props.BooleanAlgebra
         {b₁ b₂} (B : BooleanAlgebra b₁ b₂)
         where

open BooleanAlgebra B
import Algebra.Props.DistributiveLattice as DL
open DL distributiveLattice public
open import Algebra.Structures
import Algebra.FunctionProperties as P; open P _≈_
import Relation.Binary.EqReasoning as EqR; open EqR setoid
open import Relation.Binary
open import Function
open import Data.Product

------------------------------------------------------------------------
-- Some simple generalisations

∨-complement : Inverse ⊤ ¬_ _∨_
∨-complement = ∨-complementˡ , ∨-complementʳ
  where
  ∨-complementˡ : LeftInverse ⊤ ¬_ _∨_
  ∨-complementˡ x = begin
    ¬ x ∨ x    ≈⟨ ∨-comm _ _ ⟩
    x   ∨ ¬ x  ≈⟨ ∨-complementʳ _ ⟩
    ⊤          ∎

∧-complement : Inverse ⊥ ¬_ _∧_
∧-complement = ∧-complementˡ , ∧-complementʳ
  where
  ∧-complementˡ : LeftInverse ⊥ ¬_ _∧_
  ∧-complementˡ x = begin
    ¬ x ∧ x    ≈⟨ ∧-comm _ _ ⟩
    x   ∧ ¬ x  ≈⟨ ∧-complementʳ _ ⟩
    ⊥          ∎

------------------------------------------------------------------------
-- The dual construction is also a boolean algebra

∧-∨-isBooleanAlgebra : IsBooleanAlgebra _≈_ _∧_ _∨_ ¬_ ⊥ ⊤
∧-∨-isBooleanAlgebra = record
  { isDistributiveLattice = ∧-∨-isDistributiveLattice
  ; ∨-complementʳ         = proj₂ ∧-complement
  ; ∧-complementʳ         = proj₂ ∨-complement
  ; ¬-cong                = ¬-cong
  }

∧-∨-booleanAlgebra : BooleanAlgebra _ _
∧-∨-booleanAlgebra = record
  { _∧_              = _∨_
  ; _∨_              = _∧_
  ; ⊤                = ⊥
  ; ⊥                = ⊤
  ; isBooleanAlgebra = ∧-∨-isBooleanAlgebra
  }

------------------------------------------------------------------------
-- (∨, ∧, ⊥, ⊤) is a commutative semiring

private

  ∧-identity : Identity ⊤ _∧_
  ∧-identity = (λ _ → ∧-comm _ _ ⟨ trans ⟩ x∧⊤=x _) , x∧⊤=x
    where
    x∧⊤=x : ∀ x → x ∧ ⊤ ≈ x
    x∧⊤=x x = begin
      x ∧ ⊤          ≈⟨ refl ⟨ ∧-cong ⟩ sym (proj₂ ∨-complement _) ⟩
      x ∧ (x ∨ ¬ x)  ≈⟨ proj₂ absorptive _ _ ⟩
      x              ∎

  ∨-identity : Identity ⊥ _∨_
  ∨-identity = (λ _ → ∨-comm _ _ ⟨ trans ⟩ x∨⊥=x _) , x∨⊥=x
    where
    x∨⊥=x : ∀ x → x ∨ ⊥ ≈ x
    x∨⊥=x x = begin
      x ∨ ⊥          ≈⟨ refl ⟨ ∨-cong ⟩ sym (proj₂ ∧-complement _) ⟩
      x ∨ x ∧ ¬ x    ≈⟨ proj₁ absorptive _ _ ⟩
      x              ∎

  ∧-zero : Zero ⊥ _∧_
  ∧-zero = (λ _ → ∧-comm _ _ ⟨ trans ⟩ x∧⊥=⊥ _) , x∧⊥=⊥
    where
    x∧⊥=⊥ : ∀ x → x ∧ ⊥ ≈ ⊥
    x∧⊥=⊥ x = begin
      x ∧ ⊥          ≈⟨ refl ⟨ ∧-cong ⟩ sym (proj₂ ∧-complement _) ⟩
      x ∧  x  ∧ ¬ x  ≈⟨ sym $ ∧-assoc _ _ _ ⟩
      (x ∧ x) ∧ ¬ x  ≈⟨ ∧-idempotent _ ⟨ ∧-cong ⟩ refl ⟩
      x       ∧ ¬ x  ≈⟨ proj₂ ∧-complement _ ⟩
      ⊥              ∎

∨-∧-isCommutativeSemiring : IsCommutativeSemiring _≈_ _∨_ _∧_ ⊥ ⊤
∨-∧-isCommutativeSemiring = record
  { +-isCommutativeMonoid = record
    { isSemigroup = record
      { isEquivalence = isEquivalence
      ; assoc         = ∨-assoc
      ; ∙-cong        = ∨-cong
      }
    ; identityˡ = proj₁ ∨-identity
    ; comm      = ∨-comm
    }
  ; *-isCommutativeMonoid = record
    { isSemigroup = record
      { isEquivalence = isEquivalence
      ; assoc         = ∧-assoc
      ; ∙-cong        = ∧-cong
      }
    ; identityˡ = proj₁ ∧-identity
    ; comm      = ∧-comm
    }
  ; distribʳ = proj₂ ∧-∨-distrib
  ; zeroˡ    = proj₁ ∧-zero
  }

∨-∧-commutativeSemiring : CommutativeSemiring _ _
∨-∧-commutativeSemiring = record
  { _+_                   = _∨_
  ; _*_                   = _∧_
  ; 0#                    = ⊥
  ; 1#                    = ⊤
  ; isCommutativeSemiring = ∨-∧-isCommutativeSemiring
  }

------------------------------------------------------------------------
-- (∧, ∨, ⊤, ⊥) is a commutative semiring

private

  ∨-zero : Zero ⊤ _∨_
  ∨-zero = (λ _ → ∨-comm _ _ ⟨ trans ⟩ x∨⊤=⊤ _) , x∨⊤=⊤
    where
    x∨⊤=⊤ : ∀ x → x ∨ ⊤ ≈ ⊤
    x∨⊤=⊤ x = begin
      x ∨ ⊤          ≈⟨ refl ⟨ ∨-cong ⟩ sym (proj₂ ∨-complement _) ⟩
      x ∨  x  ∨ ¬ x  ≈⟨ sym $ ∨-assoc _ _ _ ⟩
      (x ∨ x) ∨ ¬ x  ≈⟨ ∨-idempotent _ ⟨ ∨-cong ⟩ refl ⟩
      x       ∨ ¬ x  ≈⟨ proj₂ ∨-complement _ ⟩
      ⊤              ∎

∧-∨-isCommutativeSemiring : IsCommutativeSemiring _≈_ _∧_ _∨_ ⊤ ⊥
∧-∨-isCommutativeSemiring = record
  { +-isCommutativeMonoid = record
    { isSemigroup = record
      { isEquivalence = isEquivalence
      ; assoc         = ∧-assoc
      ; ∙-cong        = ∧-cong
      }
    ; identityˡ = proj₁ ∧-identity
    ; comm      = ∧-comm
    }
  ; *-isCommutativeMonoid = record
    { isSemigroup = record
      { isEquivalence = isEquivalence
      ; assoc         = ∨-assoc
      ; ∙-cong        = ∨-cong
      }
    ; identityˡ = proj₁ ∨-identity
    ; comm      = ∨-comm
    }
  ; distribʳ = proj₂ ∨-∧-distrib
  ; zeroˡ    = proj₁ ∨-zero
  }

∧-∨-commutativeSemiring : CommutativeSemiring _ _
∧-∨-commutativeSemiring =
  record { isCommutativeSemiring = ∧-∨-isCommutativeSemiring }

------------------------------------------------------------------------
-- Some other properties

-- I took the statement of this lemma (called Uniqueness of
-- Complements) from some course notes, "Boolean Algebra", written
-- by Gert Smolka.

private
  lemma : ∀ x y → x ∧ y ≈ ⊥ → x ∨ y ≈ ⊤ → ¬ x ≈ y
  lemma x y x∧y=⊥ x∨y=⊤ = begin
    ¬ x                ≈⟨ sym $ proj₂ ∧-identity _ ⟩
    ¬ x ∧ ⊤            ≈⟨ refl ⟨ ∧-cong ⟩ sym x∨y=⊤ ⟩
    ¬ x ∧ (x ∨ y)      ≈⟨ proj₁ ∧-∨-distrib _ _ _ ⟩
    ¬ x ∧ x ∨ ¬ x ∧ y  ≈⟨ proj₁ ∧-complement _ ⟨ ∨-cong ⟩ refl ⟩
    ⊥ ∨ ¬ x ∧ y        ≈⟨ sym x∧y=⊥ ⟨ ∨-cong ⟩ refl ⟩
    x ∧ y ∨ ¬ x ∧ y    ≈⟨ sym $ proj₂ ∧-∨-distrib _ _ _ ⟩
    (x ∨ ¬ x) ∧ y      ≈⟨ proj₂ ∨-complement _ ⟨ ∧-cong ⟩ refl ⟩
    ⊤ ∧ y              ≈⟨ proj₁ ∧-identity _ ⟩
    y                  ∎

¬⊥=⊤ : ¬ ⊥ ≈ ⊤
¬⊥=⊤ = lemma ⊥ ⊤ (proj₂ ∧-identity _) (proj₂ ∨-zero _)

¬⊤=⊥ : ¬ ⊤ ≈ ⊥
¬⊤=⊥ = lemma ⊤ ⊥ (proj₂ ∧-zero _) (proj₂ ∨-identity _)

¬-involutive : Involutive ¬_
¬-involutive x = lemma (¬ x) x (proj₁ ∧-complement _) (proj₁ ∨-complement _)

deMorgan₁ : ∀ x y → ¬ (x ∧ y) ≈ ¬ x ∨ ¬ y
deMorgan₁ x y = lemma (x ∧ y) (¬ x ∨ ¬ y) lem₁ lem₂
  where
  lem₁ = begin
    (x ∧ y) ∧ (¬ x ∨ ¬ y)          ≈⟨ proj₁ ∧-∨-distrib _ _ _ ⟩
    (x ∧ y) ∧ ¬ x ∨ (x ∧ y) ∧ ¬ y  ≈⟨ (∧-comm _ _ ⟨ ∧-cong ⟩ refl) ⟨ ∨-cong ⟩ refl ⟩
    (y ∧ x) ∧ ¬ x ∨ (x ∧ y) ∧ ¬ y  ≈⟨ ∧-assoc _ _ _ ⟨ ∨-cong ⟩ ∧-assoc _ _ _ ⟩
    y ∧ (x ∧ ¬ x) ∨ x ∧ (y ∧ ¬ y)  ≈⟨ (refl ⟨ ∧-cong ⟩ proj₂ ∧-complement _) ⟨ ∨-cong ⟩
                                      (refl ⟨ ∧-cong ⟩ proj₂ ∧-complement _) ⟩
    (y ∧ ⊥) ∨ (x ∧ ⊥)              ≈⟨ proj₂ ∧-zero _ ⟨ ∨-cong ⟩ proj₂ ∧-zero _ ⟩
    ⊥ ∨ ⊥                          ≈⟨ proj₂ ∨-identity _ ⟩
    ⊥                              ∎

  lem₃ = begin
    (x ∧ y) ∨ ¬ x          ≈⟨ proj₂ ∨-∧-distrib _ _ _ ⟩
    (x ∨ ¬ x) ∧ (y ∨ ¬ x)  ≈⟨ proj₂ ∨-complement _ ⟨ ∧-cong ⟩ refl ⟩
    ⊤ ∧ (y ∨ ¬ x)          ≈⟨ proj₁ ∧-identity _ ⟩
    y ∨ ¬ x                ≈⟨ ∨-comm _ _ ⟩
    ¬ x ∨ y                ∎

  lem₂ = begin
    (x ∧ y) ∨ (¬ x ∨ ¬ y)  ≈⟨ sym $ ∨-assoc _ _ _ ⟩
    ((x ∧ y) ∨ ¬ x) ∨ ¬ y  ≈⟨ lem₃ ⟨ ∨-cong ⟩ refl ⟩
    (¬ x ∨ y) ∨ ¬ y        ≈⟨ ∨-assoc _ _ _ ⟩
    ¬ x ∨ (y ∨ ¬ y)        ≈⟨ refl ⟨ ∨-cong ⟩ proj₂ ∨-complement _ ⟩
    ¬ x ∨ ⊤                ≈⟨ proj₂ ∨-zero _ ⟩
    ⊤                      ∎

deMorgan₂ : ∀ x y → ¬ (x ∨ y) ≈ ¬ x ∧ ¬ y
deMorgan₂ x y = begin
  ¬ (x ∨ y)          ≈⟨ ¬-cong $ sym (¬-involutive _) ⟨ ∨-cong ⟩
                                 sym (¬-involutive _) ⟩
  ¬ (¬ ¬ x ∨ ¬ ¬ y)  ≈⟨ ¬-cong $ sym $ deMorgan₁ _ _ ⟩
  ¬ ¬ (¬ x ∧ ¬ y)    ≈⟨ ¬-involutive _ ⟩
  ¬ x ∧ ¬ y          ∎

------------------------------------------------------------------------
-- (⊕, ∧, id, ⊥, ⊤) is a commutative ring

-- This construction is parameterised over the definition of xor.

module XorRing
  (xor : Op₂ Carrier)
  (⊕-def : ∀ x y → xor x y ≈ (x ∨ y) ∧ ¬ (x ∧ y))
  where

  private
    infixl 6 _⊕_

    _⊕_ : Op₂ Carrier
    _⊕_ = xor

  private
    helper : ∀ {x y u v} → x ≈ y → u ≈ v → x ∧ ¬ u ≈ y ∧ ¬ v
    helper x≈y u≈v = x≈y ⟨ ∧-cong ⟩ ¬-cong u≈v

  ⊕-¬-distribˡ : ∀ x y → ¬ (x ⊕ y) ≈ ¬ x ⊕ y
  ⊕-¬-distribˡ x y = begin
    ¬ (x ⊕ y)                              ≈⟨ ¬-cong $ ⊕-def _ _ ⟩
    ¬ ((x ∨ y) ∧ (¬ (x ∧ y)))              ≈⟨ ¬-cong (proj₂ ∧-∨-distrib _ _ _) ⟩
    ¬ ((x ∧ ¬ (x ∧ y)) ∨ (y ∧ ¬ (x ∧ y)))  ≈⟨ ¬-cong $
                                                refl ⟨ ∨-cong ⟩
                                                  (refl ⟨ ∧-cong ⟩
                                                     ¬-cong (∧-comm _ _)) ⟩
    ¬ ((x ∧ ¬ (x ∧ y)) ∨ (y ∧ ¬ (y ∧ x)))  ≈⟨ ¬-cong $ lem _ _ ⟨ ∨-cong ⟩ lem _ _ ⟩
    ¬ ((x ∧ ¬ y) ∨ (y ∧ ¬ x))              ≈⟨ deMorgan₂ _ _ ⟩
    ¬ (x ∧ ¬ y) ∧ ¬ (y ∧ ¬ x)              ≈⟨ deMorgan₁ _ _ ⟨ ∧-cong ⟩ refl ⟩
    (¬ x ∨ (¬ ¬ y)) ∧ ¬ (y ∧ ¬ x)          ≈⟨ helper (refl ⟨ ∨-cong ⟩ ¬-involutive _)
                                                     (∧-comm _ _) ⟩
    (¬ x ∨ y) ∧ ¬ (¬ x ∧ y)                ≈⟨ sym $ ⊕-def _ _ ⟩
    ¬ x ⊕ y                                ∎
    where
    lem : ∀ x y → x ∧ ¬ (x ∧ y) ≈ x ∧ ¬ y
    lem x y = begin
      x ∧ ¬ (x ∧ y)          ≈⟨ refl ⟨ ∧-cong ⟩ deMorgan₁ _ _ ⟩
      x ∧ (¬ x ∨ ¬ y)        ≈⟨ proj₁ ∧-∨-distrib _ _ _ ⟩
      (x ∧ ¬ x) ∨ (x ∧ ¬ y)  ≈⟨ proj₂ ∧-complement _ ⟨ ∨-cong ⟩ refl ⟩
      ⊥ ∨ (x ∧ ¬ y)          ≈⟨ proj₁ ∨-identity _ ⟩
      x ∧ ¬ y                ∎

  private
    ⊕-comm : Commutative _⊕_
    ⊕-comm x y = begin
      x ⊕ y                ≈⟨ ⊕-def _ _ ⟩
      (x ∨ y) ∧ ¬ (x ∧ y)  ≈⟨ helper (∨-comm _ _) (∧-comm _ _) ⟩
      (y ∨ x) ∧ ¬ (y ∧ x)  ≈⟨ sym $ ⊕-def _ _ ⟩
      y ⊕ x                ∎

  ⊕-¬-distribʳ : ∀ x y → ¬ (x ⊕ y) ≈ x ⊕ ¬ y
  ⊕-¬-distribʳ x y = begin
    ¬ (x ⊕ y)  ≈⟨ ¬-cong $ ⊕-comm _ _ ⟩
    ¬ (y ⊕ x)  ≈⟨ ⊕-¬-distribˡ _ _ ⟩
    ¬ y ⊕ x    ≈⟨ ⊕-comm _ _ ⟩
    x ⊕ ¬ y    ∎

  ⊕-annihilates-¬ : ∀ x y → x ⊕ y ≈ ¬ x ⊕ ¬ y
  ⊕-annihilates-¬ x y = begin
    x ⊕ y        ≈⟨ sym $ ¬-involutive _ ⟩
    ¬ ¬ (x ⊕ y)  ≈⟨ ¬-cong $ ⊕-¬-distribˡ _ _ ⟩
    ¬ (¬ x ⊕ y)  ≈⟨ ⊕-¬-distribʳ _ _ ⟩
    ¬ x ⊕ ¬ y    ∎

  private
    ⊕-cong : _⊕_ Preserves₂ _≈_ ⟶ _≈_ ⟶ _≈_
    ⊕-cong {x} {y} {u} {v} x≈y u≈v = begin
      x ⊕ u                ≈⟨ ⊕-def _ _ ⟩
      (x ∨ u) ∧ ¬ (x ∧ u)  ≈⟨ helper (x≈y ⟨ ∨-cong ⟩ u≈v)
                                     (x≈y ⟨ ∧-cong ⟩ u≈v) ⟩
      (y ∨ v) ∧ ¬ (y ∧ v)  ≈⟨ sym $ ⊕-def _ _ ⟩
      y ⊕ v                ∎

    ⊕-identity : Identity ⊥ _⊕_
    ⊕-identity = ⊥⊕x=x , (λ _ → ⊕-comm _ _ ⟨ trans ⟩ ⊥⊕x=x _)
      where
      ⊥⊕x=x : ∀ x → ⊥ ⊕ x ≈ x
      ⊥⊕x=x x = begin
        ⊥ ⊕ x                ≈⟨ ⊕-def _ _ ⟩
        (⊥ ∨ x) ∧ ¬ (⊥ ∧ x)  ≈⟨ helper (proj₁ ∨-identity _)
                                       (proj₁ ∧-zero _) ⟩
        x ∧ ¬ ⊥              ≈⟨ refl ⟨ ∧-cong ⟩ ¬⊥=⊤ ⟩
        x ∧ ⊤                ≈⟨ proj₂ ∧-identity _ ⟩
        x                    ∎

    ⊕-inverse : Inverse ⊥ id _⊕_
    ⊕-inverse = x⊕x=⊥ , (λ _ → ⊕-comm _ _ ⟨ trans ⟩ x⊕x=⊥ _)
      where
      x⊕x=⊥ : ∀ x → x ⊕ x ≈ ⊥
      x⊕x=⊥ x = begin
        x ⊕ x                ≈⟨ ⊕-def _ _ ⟩
        (x ∨ x) ∧ ¬ (x ∧ x)  ≈⟨ helper (∨-idempotent _)
                                       (∧-idempotent _) ⟩
        x ∧ ¬ x              ≈⟨ proj₂ ∧-complement _ ⟩
        ⊥                    ∎

    distrib-∧-⊕ : _∧_ DistributesOver _⊕_
    distrib-∧-⊕ = distˡ , distʳ
      where
      distˡ : _∧_ DistributesOverˡ _⊕_
      distˡ x y z = begin
        x ∧ (y ⊕ z)                ≈⟨ refl ⟨ ∧-cong ⟩ ⊕-def _ _ ⟩
        x ∧ ((y ∨ z) ∧ ¬ (y ∧ z))  ≈⟨ sym $ ∧-assoc _ _ _ ⟩
        (x ∧ (y ∨ z)) ∧ ¬ (y ∧ z)  ≈⟨ refl ⟨ ∧-cong ⟩ deMorgan₁ _ _ ⟩
        (x ∧ (y ∨ z)) ∧
        (¬ y ∨ ¬ z)                ≈⟨ sym $ proj₁ ∨-identity _ ⟩
        ⊥ ∨
        ((x ∧ (y ∨ z)) ∧
         (¬ y ∨ ¬ z))              ≈⟨ lem₃ ⟨ ∨-cong ⟩ refl ⟩
        ((x ∧ (y ∨ z)) ∧ ¬ x) ∨
        ((x ∧ (y ∨ z)) ∧
         (¬ y ∨ ¬ z))              ≈⟨ sym $ proj₁ ∧-∨-distrib _ _ _ ⟩
        (x ∧ (y ∨ z)) ∧
        (¬ x ∨ (¬ y ∨ ¬ z))        ≈⟨  refl ⟨ ∧-cong ⟩
                                      (refl ⟨ ∨-cong ⟩ sym (deMorgan₁ _ _)) ⟩
        (x ∧ (y ∨ z)) ∧
        (¬ x ∨ ¬ (y ∧ z))          ≈⟨ refl ⟨ ∧-cong ⟩ sym (deMorgan₁ _ _) ⟩
          (x ∧ (y ∨ z)) ∧
        ¬ (x ∧ (y ∧ z))            ≈⟨ helper refl lem₁ ⟩
          (x ∧ (y ∨ z)) ∧
        ¬ ((x ∧ y) ∧ (x ∧ z))      ≈⟨ proj₁ ∧-∨-distrib _ _ _ ⟨ ∧-cong ⟩
                                      refl ⟩
          ((x ∧ y) ∨ (x ∧ z)) ∧
        ¬ ((x ∧ y) ∧ (x ∧ z))      ≈⟨ sym $ ⊕-def _ _ ⟩
        (x ∧ y) ⊕ (x ∧ z)          ∎
        where
        lem₂ = begin
          x ∧ (y ∧ z)  ≈⟨ sym $ ∧-assoc _ _ _ ⟩
          (x ∧ y) ∧ z  ≈⟨ ∧-comm _ _ ⟨ ∧-cong ⟩ refl ⟩
          (y ∧ x) ∧ z  ≈⟨ ∧-assoc _ _ _ ⟩
          y ∧ (x ∧ z)  ∎

        lem₁ = begin
          x ∧ (y ∧ z)        ≈⟨ sym (∧-idempotent _) ⟨ ∧-cong ⟩ refl ⟩
          (x ∧ x) ∧ (y ∧ z)  ≈⟨ ∧-assoc _ _ _ ⟩
          x ∧ (x ∧ (y ∧ z))  ≈⟨ refl ⟨ ∧-cong ⟩ lem₂ ⟩
          x ∧ (y ∧ (x ∧ z))  ≈⟨ sym $ ∧-assoc _ _ _ ⟩
          (x ∧ y) ∧ (x ∧ z)  ∎

        lem₃ = begin
          ⊥                      ≈⟨ sym $ proj₂ ∧-zero _ ⟩
          (y ∨ z) ∧ ⊥            ≈⟨ refl ⟨ ∧-cong ⟩ sym (proj₂ ∧-complement _) ⟩
          (y ∨ z) ∧ (x ∧ ¬ x)    ≈⟨ sym $ ∧-assoc _ _ _ ⟩
          ((y ∨ z) ∧ x) ∧ ¬ x    ≈⟨ ∧-comm _ _ ⟨ ∧-cong ⟩ refl  ⟩
          (x ∧ (y ∨ z)) ∧ ¬ x    ∎

      distʳ : _∧_ DistributesOverʳ _⊕_
      distʳ x y z = begin
        (y ⊕ z) ∧ x        ≈⟨ ∧-comm _ _ ⟩
        x ∧ (y ⊕ z)        ≈⟨ distˡ _ _ _ ⟩
        (x ∧ y) ⊕ (x ∧ z)  ≈⟨ ∧-comm _ _ ⟨ ⊕-cong ⟩ ∧-comm _ _ ⟩
        (y ∧ x) ⊕ (z ∧ x)  ∎

    lemma₂ : ∀ x y u v →
             (x ∧ y) ∨ (u ∧ v) ≈
             ((x ∨ u) ∧ (y ∨ u)) ∧
             ((x ∨ v) ∧ (y ∨ v))
    lemma₂ x y u v = begin
        (x ∧ y) ∨ (u ∧ v)              ≈⟨ proj₁ ∨-∧-distrib _ _ _ ⟩
        ((x ∧ y) ∨ u) ∧ ((x ∧ y) ∨ v)  ≈⟨ proj₂ ∨-∧-distrib _ _ _
                                            ⟨ ∧-cong ⟩
                                          proj₂ ∨-∧-distrib _ _ _ ⟩
        ((x ∨ u) ∧ (y ∨ u)) ∧
        ((x ∨ v) ∧ (y ∨ v))            ∎

    ⊕-assoc : Associative _⊕_
    ⊕-assoc x y z = sym $ begin
      x ⊕ (y ⊕ z)                                ≈⟨ refl ⟨ ⊕-cong ⟩ ⊕-def _ _ ⟩
      x ⊕ ((y ∨ z) ∧ ¬ (y ∧ z))                  ≈⟨ ⊕-def _ _ ⟩
        (x ∨ ((y ∨ z) ∧ ¬ (y ∧ z))) ∧
      ¬ (x ∧ ((y ∨ z) ∧ ¬ (y ∧ z)))              ≈⟨ lem₃ ⟨ ∧-cong ⟩ lem₄ ⟩
      (((x ∨ y) ∨ z) ∧ ((x ∨ ¬ y) ∨ ¬ z)) ∧
      (((¬ x ∨ ¬ y) ∨ z) ∧ ((¬ x ∨ y) ∨ ¬ z))    ≈⟨ ∧-assoc _ _ _ ⟩
      ((x ∨ y) ∨ z) ∧
      (((x ∨ ¬ y) ∨ ¬ z) ∧
       (((¬ x ∨ ¬ y) ∨ z) ∧ ((¬ x ∨ y) ∨ ¬ z)))  ≈⟨ refl ⟨ ∧-cong ⟩ lem₅ ⟩
      ((x ∨ y) ∨ z) ∧
      (((¬ x ∨ ¬ y) ∨ z) ∧
       (((x ∨ ¬ y) ∨ ¬ z) ∧ ((¬ x ∨ y) ∨ ¬ z)))  ≈⟨ sym $ ∧-assoc _ _ _ ⟩
      (((x ∨ y) ∨ z) ∧ ((¬ x ∨ ¬ y) ∨ z)) ∧
      (((x ∨ ¬ y) ∨ ¬ z) ∧ ((¬ x ∨ y) ∨ ¬ z))    ≈⟨ lem₁ ⟨ ∧-cong ⟩ lem₂ ⟩
        (((x ∨ y) ∧ ¬ (x ∧ y)) ∨ z) ∧
      ¬ (((x ∨ y) ∧ ¬ (x ∧ y)) ∧ z)              ≈⟨ sym $ ⊕-def _ _ ⟩
      ((x ∨ y) ∧ ¬ (x ∧ y)) ⊕ z                  ≈⟨ sym $ ⊕-def _ _ ⟨ ⊕-cong ⟩ refl ⟩
      (x ⊕ y) ⊕ z                                ∎
      where
      lem₁ = begin
        ((x ∨ y) ∨ z) ∧ ((¬ x ∨ ¬ y) ∨ z)  ≈⟨ sym $ proj₂ ∨-∧-distrib _ _ _ ⟩
        ((x ∨ y) ∧ (¬ x ∨ ¬ y)) ∨ z        ≈⟨ (refl ⟨ ∧-cong ⟩ sym (deMorgan₁ _ _))
                                                    ⟨ ∨-cong ⟩ refl ⟩
        ((x ∨ y) ∧ ¬ (x ∧ y)) ∨ z          ∎

      lem₂' = begin
        (x ∨ ¬ y) ∧ (¬ x ∨ y)              ≈⟨ sym $
                                                proj₁ ∧-identity _
                                                  ⟨ ∧-cong ⟩
                                                proj₂ ∧-identity _ ⟩
        (⊤ ∧ (x ∨ ¬ y)) ∧ ((¬ x ∨ y) ∧ ⊤)  ≈⟨ sym $
                                                (proj₁ ∨-complement _ ⟨ ∧-cong ⟩ ∨-comm _ _)
                                                  ⟨ ∧-cong ⟩
                                                (refl ⟨ ∧-cong ⟩ proj₁ ∨-complement _) ⟩
        ((¬ x ∨ x) ∧ (¬ y ∨ x)) ∧
        ((¬ x ∨ y) ∧ (¬ y ∨ y))            ≈⟨ sym $ lemma₂ _ _ _ _ ⟩
        (¬ x ∧ ¬ y) ∨ (x ∧ y)              ≈⟨ sym $ deMorgan₂ _ _ ⟨ ∨-cong ⟩ ¬-involutive _ ⟩
        ¬ (x ∨ y) ∨ ¬ ¬ (x ∧ y)            ≈⟨ sym (deMorgan₁ _ _) ⟩
        ¬ ((x ∨ y) ∧ ¬ (x ∧ y))            ∎

      lem₂ = begin
        ((x ∨ ¬ y) ∨ ¬ z) ∧ ((¬ x ∨ y) ∨ ¬ z)  ≈⟨ sym $ proj₂ ∨-∧-distrib _ _ _ ⟩
        ((x ∨ ¬ y) ∧ (¬ x ∨ y)) ∨ ¬ z          ≈⟨ lem₂' ⟨ ∨-cong ⟩ refl ⟩
        ¬ ((x ∨ y) ∧ ¬ (x ∧ y)) ∨ ¬ z          ≈⟨ sym $ deMorgan₁ _ _ ⟩
        ¬ (((x ∨ y) ∧ ¬ (x ∧ y)) ∧ z)          ∎

      lem₃ = begin
        x ∨ ((y ∨ z) ∧ ¬ (y ∧ z))          ≈⟨ refl ⟨ ∨-cong ⟩
                                                (refl ⟨ ∧-cong ⟩ deMorgan₁ _ _) ⟩
        x ∨ ((y ∨ z) ∧ (¬ y ∨ ¬ z))        ≈⟨ proj₁ ∨-∧-distrib _ _ _ ⟩
        (x ∨ (y ∨ z)) ∧ (x ∨ (¬ y ∨ ¬ z))  ≈⟨ sym (∨-assoc _ _ _) ⟨ ∧-cong ⟩
                                              sym (∨-assoc _ _ _) ⟩
        ((x ∨ y) ∨ z) ∧ ((x ∨ ¬ y) ∨ ¬ z)  ∎

      lem₄' = begin
        ¬ ((y ∨ z) ∧ ¬ (y ∧ z))    ≈⟨ deMorgan₁ _ _ ⟩
        ¬ (y ∨ z) ∨ ¬ ¬ (y ∧ z)    ≈⟨ deMorgan₂ _ _ ⟨ ∨-cong ⟩ ¬-involutive _ ⟩
        (¬ y ∧ ¬ z) ∨ (y ∧ z)      ≈⟨ lemma₂ _ _ _ _ ⟩
        ((¬ y ∨ y) ∧ (¬ z ∨ y)) ∧
        ((¬ y ∨ z) ∧ (¬ z ∨ z))    ≈⟨ (proj₁ ∨-complement _ ⟨ ∧-cong ⟩ ∨-comm _ _)
                                        ⟨ ∧-cong ⟩
                                      (refl ⟨ ∧-cong ⟩ proj₁ ∨-complement _) ⟩
        (⊤ ∧ (y ∨ ¬ z)) ∧
        ((¬ y ∨ z) ∧ ⊤)            ≈⟨ proj₁ ∧-identity _ ⟨ ∧-cong ⟩
                                      proj₂ ∧-identity _ ⟩
        (y ∨ ¬ z) ∧ (¬ y ∨ z)      ∎

      lem₄ = begin
        ¬ (x ∧ ((y ∨ z) ∧ ¬ (y ∧ z)))  ≈⟨ deMorgan₁ _ _ ⟩
        ¬ x ∨ ¬ ((y ∨ z) ∧ ¬ (y ∧ z))  ≈⟨ refl ⟨ ∨-cong ⟩ lem₄' ⟩
        ¬ x ∨ ((y ∨ ¬ z) ∧ (¬ y ∨ z))  ≈⟨ proj₁ ∨-∧-distrib _ _ _ ⟩
        (¬ x ∨ (y     ∨ ¬ z)) ∧
        (¬ x ∨ (¬ y ∨ z))              ≈⟨ sym (∨-assoc _ _ _) ⟨ ∧-cong ⟩
                                          sym (∨-assoc _ _ _) ⟩
        ((¬ x ∨ y)     ∨ ¬ z) ∧
        ((¬ x ∨ ¬ y) ∨ z)              ≈⟨ ∧-comm _ _ ⟩
        ((¬ x ∨ ¬ y) ∨ z) ∧
        ((¬ x ∨ y)     ∨ ¬ z)          ∎

      lem₅ = begin
        ((x ∨ ¬ y) ∨ ¬ z) ∧
        (((¬ x ∨ ¬ y) ∨ z) ∧ ((¬ x ∨ y) ∨ ¬ z))    ≈⟨ sym $ ∧-assoc _ _ _ ⟩
        (((x ∨ ¬ y) ∨ ¬ z) ∧ ((¬ x ∨ ¬ y) ∨ z)) ∧
        ((¬ x ∨ y) ∨ ¬ z)                          ≈⟨ ∧-comm _ _ ⟨ ∧-cong ⟩ refl ⟩
        (((¬ x ∨ ¬ y) ∨ z) ∧ ((x ∨ ¬ y) ∨ ¬ z)) ∧
        ((¬ x ∨ y) ∨ ¬ z)                          ≈⟨ ∧-assoc _ _ _ ⟩
        ((¬ x ∨ ¬ y) ∨ z) ∧
        (((x ∨ ¬ y) ∨ ¬ z) ∧ ((¬ x ∨ y) ∨ ¬ z))    ∎

  isCommutativeRing : IsCommutativeRing _≈_ _⊕_ _∧_ id ⊥ ⊤
  isCommutativeRing = record
    { isRing = record
      { +-isAbelianGroup = record
        { isGroup = record
          { isMonoid = record
            { isSemigroup = record
              { isEquivalence = isEquivalence
              ; assoc         = ⊕-assoc
              ; ∙-cong        = ⊕-cong
              }
            ; identity = ⊕-identity
            }
          ; inverse   = ⊕-inverse
          ; ⁻¹-cong   = id
          }
        ; comm = ⊕-comm
        }
      ; *-isMonoid = record
        { isSemigroup = record
          { isEquivalence = isEquivalence
          ; assoc         = ∧-assoc
          ; ∙-cong        = ∧-cong
          }
        ; identity = ∧-identity
        }
      ; distrib = distrib-∧-⊕
      }
    ; *-comm = ∧-comm
    }

  commutativeRing : CommutativeRing _ _
  commutativeRing = record
    { _+_               = _⊕_
    ; _*_               = _∧_
    ; -_                = id
    ; 0#                = ⊥
    ; 1#                = ⊤
    ; isCommutativeRing = isCommutativeRing
    }

infixl 6 _⊕_

_⊕_ : Op₂ Carrier
x ⊕ y = (x ∨ y) ∧ ¬ (x ∧ y)

module DefaultXorRing = XorRing _⊕_ (λ _ _ → refl)


==> anc/accompanying-code/lib/src/Algebra/Props/DistributiveLattice.agda <==
------------------------------------------------------------------------
-- Some derivable properties
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Algebra

module Algebra.Props.DistributiveLattice
         {dl₁ dl₂} (DL : DistributiveLattice dl₁ dl₂)
         where

open DistributiveLattice DL
import Algebra.Props.Lattice as L; open L lattice public
open import Algebra.Structures
import Algebra.FunctionProperties as P; open P _≈_
import Relation.Binary.EqReasoning as EqR; open EqR setoid
open import Function
open import Data.Product

∨-∧-distrib : _∨_ DistributesOver _∧_
∨-∧-distrib = ∨-∧-distribˡ , ∨-∧-distribʳ
  where
  ∨-∧-distribˡ : _∨_ DistributesOverˡ _∧_
  ∨-∧-distribˡ x y z = begin
    x ∨ y ∧ z          ≈⟨ ∨-comm _ _ ⟩
    y ∧ z ∨ x          ≈⟨ ∨-∧-distribʳ _ _ _ ⟩
    (y ∨ x) ∧ (z ∨ x)  ≈⟨ ∨-comm _ _ ⟨ ∧-cong ⟩ ∨-comm _ _ ⟩
    (x ∨ y) ∧ (x ∨ z)  ∎

∧-∨-distrib : _∧_ DistributesOver _∨_
∧-∨-distrib = ∧-∨-distribˡ , ∧-∨-distribʳ
  where
  ∧-∨-distribˡ : _∧_ DistributesOverˡ _∨_
  ∧-∨-distribˡ x y z = begin
    x ∧ (y ∨ z)                ≈⟨ sym (proj₂ absorptive _ _) ⟨ ∧-cong ⟩ refl ⟩
    (x ∧ (x ∨ y)) ∧ (y ∨ z)    ≈⟨ (refl ⟨ ∧-cong ⟩ ∨-comm _ _) ⟨ ∧-cong ⟩ refl ⟩
    (x ∧ (y ∨ x)) ∧ (y ∨ z)    ≈⟨ ∧-assoc _ _ _ ⟩
    x ∧ ((y ∨ x) ∧ (y ∨ z))    ≈⟨ refl ⟨ ∧-cong ⟩ sym (proj₁ ∨-∧-distrib _ _ _) ⟩
    x ∧ (y ∨ x ∧ z)            ≈⟨ sym (proj₁ absorptive _ _) ⟨ ∧-cong ⟩ refl ⟩
    (x ∨ x ∧ z) ∧ (y ∨ x ∧ z)  ≈⟨ sym $ proj₂ ∨-∧-distrib _ _ _ ⟩
    x ∧ y ∨ x ∧ z              ∎

  ∧-∨-distribʳ : _∧_ DistributesOverʳ _∨_
  ∧-∨-distribʳ x y z = begin
    (y ∨ z) ∧ x    ≈⟨ ∧-comm _ _ ⟩
    x ∧ (y ∨ z)    ≈⟨ ∧-∨-distribˡ _ _ _ ⟩
    x ∧ y ∨ x ∧ z  ≈⟨ ∧-comm _ _ ⟨ ∨-cong ⟩ ∧-comm _ _ ⟩
    y ∧ x ∨ z ∧ x  ∎

-- The dual construction is also a distributive lattice.

∧-∨-isDistributiveLattice : IsDistributiveLattice _≈_ _∧_ _∨_
∧-∨-isDistributiveLattice = record
  { isLattice    = ∧-∨-isLattice
  ; ∨-∧-distribʳ = proj₂ ∧-∨-distrib
  }

∧-∨-distributiveLattice : DistributiveLattice _ _
∧-∨-distributiveLattice = record
  { _∧_                   = _∨_
  ; _∨_                   = _∧_
  ; isDistributiveLattice = ∧-∨-isDistributiveLattice
  }


==> anc/accompanying-code/lib/src/Algebra/Props/Group.agda <==
------------------------------------------------------------------------
-- Some derivable properties
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Algebra

module Algebra.Props.Group {g₁ g₂} (G : Group g₁ g₂) where

open Group G
import Algebra.FunctionProperties as P; open P _≈_
import Relation.Binary.EqReasoning as EqR; open EqR setoid
open import Function
open import Data.Product

⁻¹-involutive : ∀ x → x ⁻¹ ⁻¹ ≈ x
⁻¹-involutive x = begin
  x ⁻¹ ⁻¹               ≈⟨ sym $ proj₂ identity _ ⟩
  x ⁻¹ ⁻¹ ∙ ε           ≈⟨ refl ⟨ ∙-cong ⟩ sym (proj₁ inverse _) ⟩
  x ⁻¹ ⁻¹ ∙ (x ⁻¹ ∙ x)  ≈⟨ sym $ assoc _ _ _ ⟩
  x ⁻¹ ⁻¹ ∙ x ⁻¹ ∙ x    ≈⟨ proj₁ inverse _ ⟨ ∙-cong ⟩ refl ⟩
  ε ∙ x                 ≈⟨ proj₁ identity _ ⟩
  x                     ∎

private

  left-helper : ∀ x y → x ≈ (x ∙ y) ∙ y ⁻¹
  left-helper x y = begin
    x              ≈⟨ sym (proj₂ identity x) ⟩
    x ∙ ε          ≈⟨ refl ⟨ ∙-cong ⟩ sym (proj₂ inverse y) ⟩
    x ∙ (y ∙ y ⁻¹) ≈⟨ sym (assoc x y (y ⁻¹)) ⟩
    (x ∙ y) ∙ y ⁻¹ ∎

  right-helper : ∀ x y → y ≈ x ⁻¹ ∙ (x ∙ y)
  right-helper x y = begin
    y              ≈⟨ sym (proj₁ identity y) ⟩
    ε          ∙ y ≈⟨ sym (proj₁ inverse x) ⟨ ∙-cong ⟩ refl ⟩
    (x ⁻¹ ∙ x) ∙ y ≈⟨ assoc (x ⁻¹) x y ⟩
    x ⁻¹ ∙ (x ∙ y) ∎

left-identity-unique : ∀ x y → x ∙ y ≈ y → x ≈ ε
left-identity-unique x y eq = begin
  x              ≈⟨ left-helper x y ⟩
  (x ∙ y) ∙ y ⁻¹ ≈⟨ eq ⟨ ∙-cong ⟩ refl ⟩
       y  ∙ y ⁻¹ ≈⟨ proj₂ inverse y ⟩
  ε              ∎

right-identity-unique : ∀ x y → x ∙ y ≈ x → y ≈ ε
right-identity-unique x y eq = begin
  y              ≈⟨ right-helper x y ⟩
  x ⁻¹ ∙ (x ∙ y) ≈⟨ refl ⟨ ∙-cong ⟩ eq ⟩
  x ⁻¹ ∙  x      ≈⟨ proj₁ inverse x ⟩
  ε              ∎

identity-unique : ∀ {x} → Identity x _∙_ → x ≈ ε
identity-unique {x} id = left-identity-unique x x (proj₂ id x)

left-inverse-unique : ∀ x y → x ∙ y ≈ ε → x ≈ y ⁻¹
left-inverse-unique x y eq = begin
  x              ≈⟨ left-helper x y ⟩
  (x ∙ y) ∙ y ⁻¹ ≈⟨ eq ⟨ ∙-cong ⟩ refl ⟩
       ε  ∙ y ⁻¹ ≈⟨ proj₁ identity (y ⁻¹) ⟩
            y ⁻¹ ∎

right-inverse-unique : ∀ x y → x ∙ y ≈ ε → y ≈ x ⁻¹
right-inverse-unique x y eq = begin
  y       ≈⟨ sym (⁻¹-involutive y) ⟩
  y ⁻¹ ⁻¹ ≈⟨ ⁻¹-cong (sym (left-inverse-unique x y eq)) ⟩
  x ⁻¹    ∎


==> anc/accompanying-code/lib/src/Algebra/Props/Lattice.agda <==
------------------------------------------------------------------------
-- Some derivable properties
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Algebra

module Algebra.Props.Lattice {l₁ l₂} (L : Lattice l₁ l₂) where

open Lattice L
open import Algebra.Structures
import Algebra.FunctionProperties as P; open P _≈_
import Relation.Binary.EqReasoning as EqR; open EqR setoid
open import Function
open import Data.Product

∧-idempotent : Idempotent _∧_
∧-idempotent x = begin
  x ∧ x            ≈⟨ refl ⟨ ∧-cong ⟩ sym (proj₁ absorptive _ _) ⟩
  x ∧ (x ∨ x ∧ x)  ≈⟨ proj₂ absorptive _ _ ⟩
  x                ∎

∨-idempotent : Idempotent _∨_
∨-idempotent x = begin
  x ∨ x      ≈⟨ refl ⟨ ∨-cong ⟩ sym (∧-idempotent _) ⟩
  x ∨ x ∧ x  ≈⟨ proj₁ absorptive _ _ ⟩
  x          ∎

-- The dual construction is also a lattice.

∧-∨-isLattice : IsLattice _≈_ _∧_ _∨_
∧-∨-isLattice = record
  { isEquivalence = isEquivalence
  ; ∨-comm        = ∧-comm
  ; ∨-assoc       = ∧-assoc
  ; ∨-cong        = ∧-cong
  ; ∧-comm        = ∨-comm
  ; ∧-assoc       = ∨-assoc
  ; ∧-cong        = ∨-cong
  ; absorptive    = swap absorptive
  }

∧-∨-lattice : Lattice _ _
∧-∨-lattice = record
  { _∧_       = _∨_
  ; _∨_       = _∧_
  ; isLattice = ∧-∨-isLattice
  }


==> anc/accompanying-code/lib/src/Algebra/Props/Ring.agda <==
------------------------------------------------------------------------
-- Some derivable properties
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Algebra

module Algebra.Props.Ring {r₁ r₂} (R : Ring r₁ r₂) where

open Ring R
import Relation.Binary.EqReasoning as EqR; open EqR setoid
open import Function
open import Data.Product

-‿*-distribˡ : ∀ x y → - x * y ≈ - (x * y)
-‿*-distribˡ x y = begin
  - x * y                        ≈⟨ sym $ proj₂ +-identity _ ⟩
  - x * y + 0#                   ≈⟨ refl ⟨ +-cong ⟩ sym (proj₂ -‿inverse _) ⟩
  - x * y + (x * y + - (x * y))  ≈⟨ sym $ +-assoc _ _ _  ⟩
  - x * y + x * y + - (x * y)    ≈⟨ sym (proj₂ distrib _ _ _) ⟨ +-cong ⟩ refl ⟩
  (- x + x) * y + - (x * y)      ≈⟨ (proj₁ -‿inverse _ ⟨ *-cong ⟩ refl)
                                      ⟨ +-cong ⟩
                                    refl ⟩
  0# * y + - (x * y)             ≈⟨ proj₁ zero _ ⟨ +-cong ⟩ refl ⟩
  0# + - (x * y)                 ≈⟨ proj₁ +-identity _ ⟩
  - (x * y)                      ∎

-‿*-distribʳ : ∀ x y → x * - y ≈ - (x * y)
-‿*-distribʳ x y = begin
  x * - y                        ≈⟨ sym $ proj₁ +-identity _ ⟩
  0# + x * - y                   ≈⟨ sym (proj₁ -‿inverse _) ⟨ +-cong ⟩ refl ⟩
  - (x * y) + x * y + x * - y    ≈⟨ +-assoc _ _ _  ⟩
  - (x * y) + (x * y + x * - y)  ≈⟨ refl ⟨ +-cong ⟩ sym (proj₁ distrib _ _ _)  ⟩
  - (x * y) + x * (y + - y)      ≈⟨ refl ⟨ +-cong ⟩ (refl ⟨ *-cong ⟩ proj₂ -‿inverse _) ⟩
  - (x * y) + x * 0#             ≈⟨ refl ⟨ +-cong ⟩ proj₂ zero _ ⟩
  - (x * y) + 0#                 ≈⟨ proj₂ +-identity _ ⟩
  - (x * y)                      ∎


==> anc/accompanying-code/lib/src/Algebra/RingSolver.agda <==
------------------------------------------------------------------------
-- Solver for commutative ring or semiring equalities
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- Uses ideas from the Coq ring tactic. See "Proving Equalities in a
-- Commutative Ring Done Right in Coq" by Grégoire and Mahboubi. The
-- code below is not optimised like theirs, though.

open import Algebra
open import Algebra.RingSolver.AlmostCommutativeRing

module Algebra.RingSolver
  {r₁ r₂ r₃}
  (Coeff : RawRing r₁)               -- Coefficient "ring".
  (R : AlmostCommutativeRing r₂ r₃)  -- Main "ring".
  (morphism : Coeff -Raw-AlmostCommutative⟶ R)
  where

import Algebra.RingSolver.Lemmas as L; open L Coeff R morphism
private module C = RawRing Coeff
open AlmostCommutativeRing R hiding (zero)
import Algebra.FunctionProperties as P; open P _≈_
open import Algebra.Morphism
open _-Raw-AlmostCommutative⟶_ morphism renaming (⟦_⟧ to ⟦_⟧')
import Algebra.Operations as Ops; open Ops semiring

open import Relation.Binary
import Relation.Binary.PropositionalEquality as PropEq
import Relation.Binary.Reflection as Reflection

open import Data.Nat using (ℕ; suc; zero) renaming (_+_ to _ℕ-+_)
open import Data.Fin as Fin using (Fin; zero; suc)
open import Data.Vec
open import Function hiding (type-signature)
open import Level

infix  9 _↑ :-_ -‿NF_
infixr 9 _:^_ _^-NF_ _:↑_
infix  8 _*x _*x+_
infixl 8 _:*_ _*-NF_ _↑-*-NF_
infixl 7 _:+_ _+-NF_ _:-_
infixl 0 _∶_

------------------------------------------------------------------------
-- Polynomials

data Op : Set where
  [+] : Op
  [*] : Op

-- The polynomials are indexed over the number of variables.

data Polynomial (m : ℕ) : Set r₁ where
  op   : (o : Op) (p₁ : Polynomial m) (p₂ : Polynomial m) → Polynomial m
  con  : (c : C.Carrier) → Polynomial m
  var  : (x : Fin m) → Polynomial m
  _:^_ : (p : Polynomial m) (n : ℕ) → Polynomial m
  :-_  : (p : Polynomial m) → Polynomial m

-- Short-hand notation.

_:+_ : ∀ {n} → Polynomial n → Polynomial n → Polynomial n
_:+_ = op [+]

_:*_ : ∀ {n} → Polynomial n → Polynomial n → Polynomial n
_:*_ = op [*]

_:-_ : ∀ {n} → Polynomial n → Polynomial n → Polynomial n
x :- y = x :+ :- y

-- Semantics.

sem : Op → Op₂ Carrier
sem [+] = _+_
sem [*] = _*_

⟦_⟧ : ∀ {n} → Polynomial n → Vec Carrier n → Carrier
⟦ op o p₁ p₂ ⟧ ρ = ⟦ p₁ ⟧ ρ ⟨ sem o ⟩ ⟦ p₂ ⟧ ρ
⟦ con c ⟧      ρ = ⟦ c ⟧'
⟦ var x ⟧      ρ = lookup x ρ
⟦ p :^ n ⟧     ρ = ⟦ p ⟧ ρ ^ n
⟦ :- p ⟧       ρ = - ⟦ p ⟧ ρ

-- Equality.

_≛_ : ∀ {n} → Polynomial n → Polynomial n → Set _
p₁ ≛ p₂ = ∀ {ρ} → ⟦ p₁ ⟧ ρ ≈ ⟦ p₂ ⟧ ρ

private

  -- Reindexing.

  _:↑_ : ∀ {n} → Polynomial n → (m : ℕ) → Polynomial (m ℕ-+ n)
  op o p₁ p₂ :↑ m = op o (p₁ :↑ m) (p₂ :↑ m)
  con c      :↑ m = con c
  var x      :↑ m = var (Fin.raise m x)
  (p :^ n)   :↑ m = (p :↑ m) :^ n
  (:- p)     :↑ m = :- (p :↑ m)

------------------------------------------------------------------------
-- Normal forms of polynomials

-- The normal forms (Horner forms) are indexed over
-- * the number of variables in the polynomial, and
-- * an equivalent polynomial.

data Normal : (n : ℕ) → Polynomial n → Set (r₁ ⊔ r₂ ⊔ r₃) where
  con   : (c : C.Carrier) → Normal 0 (con c)
  _↑    : ∀ {n p'} (p : Normal n p') → Normal (suc n) (p' :↑ 1)
  _*x+_ : ∀ {n p' c'} (p : Normal (suc n) p') (c : Normal n c') →
          Normal (suc n) (p' :* var zero :+ c' :↑ 1)
  _∶_   : ∀ {n p₁ p₂} (p : Normal n p₁) (eq : p₁ ≛ p₂) → Normal n p₂

⟦_⟧-Normal : ∀ {n p} → Normal n p → Vec Carrier n → Carrier
⟦ p ∶ _   ⟧-Normal ρ       = ⟦ p ⟧-Normal ρ
⟦ con c   ⟧-Normal ρ       = ⟦ c ⟧'
⟦ p ↑     ⟧-Normal (x ∷ ρ) = ⟦ p ⟧-Normal ρ
⟦ p *x+ c ⟧-Normal (x ∷ ρ) = (⟦ p ⟧-Normal (x ∷ ρ) * x) + ⟦ c ⟧-Normal ρ

------------------------------------------------------------------------
-- Normalisation

private

  con-NF : ∀ {n} → (c : C.Carrier) → Normal n (con c)
  con-NF {zero}  c = con c
  con-NF {suc _} c = con-NF c ↑

  _+-NF_ : ∀ {n p₁ p₂} → Normal n p₁ → Normal n p₂ → Normal n (p₁ :+ p₂)
  (p₁ ∶ eq₁) +-NF (p₂ ∶ eq₂) = p₁ +-NF p₂                    ∶ eq₁  ⟨ +-cong ⟩ eq₂
  (p₁ ∶ eq)  +-NF p₂         = p₁ +-NF p₂                    ∶ eq   ⟨ +-cong ⟩ refl
  p₁         +-NF (p₂ ∶ eq)  = p₁ +-NF p₂                    ∶ refl ⟨ +-cong ⟩ eq
  con c₁     +-NF con c₂     = con (C._+_ c₁ c₂)             ∶ +-homo _ _
  p₁ ↑       +-NF p₂ ↑       = (p₁ +-NF p₂) ↑                ∶ refl
  p₁ *x+ c₁  +-NF p₂ ↑       = p₁ *x+ (c₁ +-NF p₂)           ∶ sym (+-assoc _ _ _)
  p₁ *x+ c₁  +-NF p₂ *x+ c₂  = (p₁ +-NF p₂) *x+ (c₁ +-NF c₂) ∶ lemma₁ _ _ _ _ _
  p₁ ↑       +-NF p₂ *x+ c₂  = p₂ *x+ (p₁ +-NF c₂)           ∶ lemma₂ _ _ _

  _*x : ∀ {n p} → Normal (suc n) p → Normal (suc n) (p :* var zero)
  p *x = p *x+ con-NF C.0# ∶ lemma₀ _

  mutual

    -- The first function is just a variant of _*-NF_ which I used to
    -- make the termination checker believe that the code is
    -- terminating.

    _↑-*-NF_ : ∀ {n p₁ p₂} →
               Normal n p₁ → Normal (suc n) p₂ →
               Normal (suc n) (p₁ :↑ 1 :* p₂)
    p₁ ↑-*-NF (p₂ ∶ eq)   = p₁ ↑-*-NF p₂                    ∶ refl ⟨ *-cong ⟩ eq
    p₁ ↑-*-NF p₂ ↑        = (p₁ *-NF p₂) ↑                  ∶ refl
    p₁ ↑-*-NF (p₂ *x+ c₂) = (p₁ ↑-*-NF p₂) *x+ (p₁ *-NF c₂) ∶ lemma₄ _ _ _ _

    _*-NF_ : ∀ {n p₁ p₂} →
             Normal n p₁ → Normal n p₂ → Normal n (p₁ :* p₂)
    (p₁ ∶ eq₁)  *-NF (p₂ ∶ eq₂)  = p₁ *-NF p₂                      ∶ eq₁  ⟨ *-cong ⟩ eq₂
    (p₁ ∶ eq)   *-NF p₂          = p₁ *-NF p₂                      ∶ eq   ⟨ *-cong ⟩ refl
    p₁          *-NF (p₂ ∶ eq)   = p₁ *-NF p₂                      ∶ refl ⟨ *-cong ⟩ eq
    con c₁      *-NF con c₂      = con (C._*_ c₁ c₂)               ∶ *-homo _ _
    p₁ ↑        *-NF p₂ ↑        = (p₁ *-NF p₂) ↑                  ∶ refl
    (p₁ *x+ c₁) *-NF p₂ ↑        = (p₁ *-NF p₂ ↑) *x+ (c₁ *-NF p₂) ∶ lemma₃ _ _ _ _
    p₁ ↑        *-NF (p₂ *x+ c₂) = (p₁ ↑ *-NF p₂) *x+ (p₁ *-NF c₂) ∶ lemma₄ _ _ _ _
    (p₁ *x+ c₁) *-NF (p₂ *x+ c₂) =
      (p₁ *-NF p₂) *x *x +-NF
      (p₁ *-NF c₂ ↑ +-NF c₁ ↑-*-NF p₂) *x+ (c₁ *-NF c₂)            ∶ lemma₅ _ _ _ _ _

  -‿NF_ : ∀ {n p} → Normal n p → Normal n (:- p)
  -‿NF (p ∶ eq)  = -‿NF p ∶ -‿cong eq
  -‿NF con c     = con (C.-_ c) ∶ -‿homo _
  -‿NF (p ↑)     = (-‿NF p) ↑
  -‿NF (p *x+ c) = -‿NF p *x+ -‿NF c ∶ lemma₆ _ _ _

  var-NF : ∀ {n} → (i : Fin n) → Normal n (var i)
  var-NF zero    = con-NF C.1# *x+ con-NF C.0# ∶ lemma₇ _
  var-NF (suc i) = var-NF i ↑

  _^-NF_ : ∀ {n p} → Normal n p → (i : ℕ) → Normal n (p :^ i)
  p ^-NF zero  = con-NF C.1#     ∶ 1-homo
  p ^-NF suc n = p *-NF p ^-NF n ∶ refl

  normaliseOp : ∀ (o : Op) {n p₁ p₂} →
                Normal n p₁ → Normal n p₂ → Normal n (p₁ ⟨ op o ⟩ p₂)
  normaliseOp [+] = _+-NF_
  normaliseOp [*] = _*-NF_

normalise : ∀ {n} (p : Polynomial n) → Normal n p
normalise (op o p₁ p₂) = normalise p₁ ⟨ normaliseOp o ⟩ normalise p₂
normalise (con c)      = con-NF c
normalise (var i)      = var-NF i
normalise (p :^ n)     = normalise p ^-NF n
normalise (:- p)       = -‿NF normalise p

⟦_⟧↓ : ∀ {n} → Polynomial n → Vec Carrier n → Carrier
⟦ p ⟧↓ ρ = ⟦ normalise p ⟧-Normal ρ

------------------------------------------------------------------------
-- Correctness

private
  sem-cong : ∀ op → sem op Preserves₂ _≈_ ⟶ _≈_ ⟶ _≈_
  sem-cong [+] = +-cong
  sem-cong [*] = *-cong

  raise-sem : ∀ {n x} (p : Polynomial n) ρ →
              ⟦ p :↑ 1 ⟧ (x ∷ ρ) ≈ ⟦ p ⟧ ρ
  raise-sem (op o p₁ p₂) ρ = raise-sem p₁ ρ ⟨ sem-cong o ⟩
                             raise-sem p₂ ρ
  raise-sem (con c)      ρ = refl
  raise-sem (var x)      ρ = refl
  raise-sem (p :^ n)     ρ = raise-sem p ρ ⟨ ^-cong ⟩
                             PropEq.refl {x = n}
  raise-sem (:- p)       ρ = -‿cong (raise-sem p ρ)

  nf-sound : ∀ {n p} (nf : Normal n p) ρ →
             ⟦ nf ⟧-Normal ρ ≈ ⟦ p ⟧ ρ
  nf-sound (nf ∶ eq)         ρ       = nf-sound nf ρ ⟨ trans ⟩ eq
  nf-sound (con c)           ρ       = refl
  nf-sound (_↑ {p' = p'} nf) (x ∷ ρ) =
    nf-sound nf ρ ⟨ trans ⟩ sym (raise-sem p' ρ)
  nf-sound (_*x+_ {c' = c'} nf₁ nf₂) (x ∷ ρ) =
    (nf-sound nf₁ (x ∷ ρ) ⟨ *-cong ⟩ refl)
      ⟨ +-cong ⟩
    (nf-sound nf₂ ρ ⟨ trans ⟩ sym (raise-sem c' ρ))

-- Completeness can presumably also be proved (i.e. the normal forms
-- should be unique, if the casts are ignored).

------------------------------------------------------------------------
-- "Tactics"

open Reflection setoid var ⟦_⟧ ⟦_⟧↓ (nf-sound ∘ normalise)
  public using (prove; solve) renaming (_⊜_ to _:=_)

-- For examples of how solve and _:=_ can be used to
-- semi-automatically prove ring equalities, see, for instance,
-- Data.Digit or Data.Nat.DivMod.


==> anc/accompanying-code/lib/src/Algebra/RingSolver/AlmostCommutativeRing.agda <==
------------------------------------------------------------------------
-- Commutative semirings with some additional structure ("almost"
-- commutative rings), used by the ring solver
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Algebra.RingSolver.AlmostCommutativeRing where

open import Relation.Binary
open import Algebra
open import Algebra.Structures
open import Algebra.FunctionProperties
import Algebra.Morphism as Morphism
open import Function
open import Level

------------------------------------------------------------------------
-- Definitions

record IsAlmostCommutativeRing
         {a ℓ} {A : Set a} (_≈_ : Rel A ℓ)
         (_+_ _*_ : Op₂ A) (-_ : Op₁ A) (0# 1# : A) : Set (a ⊔ ℓ) where
  field
    isCommutativeSemiring : IsCommutativeSemiring _≈_ _+_ _*_ 0# 1#
    -‿cong                : -_ Preserves _≈_ ⟶ _≈_
    -‿*-distribˡ          : ∀ x y → ((- x) * y)     ≈ (- (x * y))
    -‿+-comm              : ∀ x y → ((- x) + (- y)) ≈ (- (x + y))

  open IsCommutativeSemiring isCommutativeSemiring public

record AlmostCommutativeRing c ℓ : Set (suc (c ⊔ ℓ)) where
  infix  8 -_
  infixl 7 _*_
  infixl 6 _+_
  infix  4 _≈_
  field
    Carrier                 : Set c
    _≈_                     : Rel Carrier ℓ
    _+_                     : Op₂ Carrier
    _*_                     : Op₂ Carrier
    -_                      : Op₁ Carrier
    0#                      : Carrier
    1#                      : Carrier
    isAlmostCommutativeRing :
      IsAlmostCommutativeRing _≈_ _+_ _*_ -_ 0# 1#

  open IsAlmostCommutativeRing isAlmostCommutativeRing public

  commutativeSemiring : CommutativeSemiring _ _
  commutativeSemiring =
    record { isCommutativeSemiring = isCommutativeSemiring }

  open CommutativeSemiring commutativeSemiring public
         using ( setoid
               ; +-semigroup; +-monoid; +-commutativeMonoid
               ; *-semigroup; *-monoid; *-commutativeMonoid
               ; semiring
               )

  rawRing : RawRing _
  rawRing = record
    { _+_ = _+_
    ; _*_ = _*_
    ; -_  = -_
    ; 0#  = 0#
    ; 1#  = 1#
    }

------------------------------------------------------------------------
-- Homomorphisms

record _-Raw-AlmostCommutative⟶_
         {r₁ r₂ r₃}
         (From : RawRing r₁)
         (To : AlmostCommutativeRing r₂ r₃) : Set (r₁ ⊔ r₂ ⊔ r₃) where
  private
    module F = RawRing From
    module T = AlmostCommutativeRing To
  open Morphism.Definitions F.Carrier T.Carrier T._≈_
  field
    ⟦_⟧    : Morphism
    +-homo : Homomorphic₂ ⟦_⟧ F._+_ T._+_
    *-homo : Homomorphic₂ ⟦_⟧ F._*_ T._*_
    -‿homo : Homomorphic₁ ⟦_⟧ F.-_  T.-_
    0-homo : Homomorphic₀ ⟦_⟧ F.0#  T.0#
    1-homo : Homomorphic₀ ⟦_⟧ F.1#  T.1#

-raw-almostCommutative⟶
  : ∀ {r₁ r₂} (R : AlmostCommutativeRing r₁ r₂) →
    AlmostCommutativeRing.rawRing R -Raw-AlmostCommutative⟶ R
-raw-almostCommutative⟶ R = record
  { ⟦_⟧    = id
  ; +-homo = λ _ _ → refl
  ; *-homo = λ _ _ → refl
  ; -‿homo = λ _ → refl
  ; 0-homo = refl
  ; 1-homo = refl
  }
  where open AlmostCommutativeRing R

------------------------------------------------------------------------
-- Conversions

-- Commutative rings are almost commutative rings.

fromCommutativeRing :
  ∀ {r₁ r₂} → CommutativeRing r₁ r₂ → AlmostCommutativeRing _ _
fromCommutativeRing CR = record
  { isAlmostCommutativeRing = record
      { isCommutativeSemiring = isCommutativeSemiring
      ; -‿cong                = -‿cong
      ; -‿*-distribˡ          = -‿*-distribˡ
      ; -‿+-comm              = -‿∙-comm
      }
  }
  where
  open CommutativeRing CR
  import Algebra.Props.Ring as R; open R ring
  import Algebra.Props.AbelianGroup as AG; open AG +-abelianGroup

-- Commutative semirings can be viewed as almost commutative rings by
-- using identity as the "almost negation".

fromCommutativeSemiring :
  ∀ {r₁ r₂} → CommutativeSemiring r₁ r₂ → AlmostCommutativeRing _ _
fromCommutativeSemiring CS = record
  { -_                      = id
  ; isAlmostCommutativeRing = record
      { isCommutativeSemiring = isCommutativeSemiring
      ; -‿cong                = id
      ; -‿*-distribˡ          = λ _ _ → refl
      ; -‿+-comm              = λ _ _ → refl
      }
  }
  where open CommutativeSemiring CS


==> anc/accompanying-code/lib/src/Algebra/RingSolver/Lemmas.agda <==
------------------------------------------------------------------------
-- Some boring lemmas used by the ring solver
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- Note that these proofs use all "almost commutative ring" properties
-- except for zero and -‿cong.

open import Algebra
open import Algebra.RingSolver.AlmostCommutativeRing

module Algebra.RingSolver.Lemmas
  {r₁ r₂ r₃}
  (coeff : RawRing r₁)
  (r : AlmostCommutativeRing r₂ r₃)
  (morphism : coeff -Raw-AlmostCommutative⟶ r)
  where

private
  module C = RawRing coeff
open AlmostCommutativeRing r
open import Algebra.Morphism
open _-Raw-AlmostCommutative⟶_ morphism
import Relation.Binary.EqReasoning as EqR; open EqR setoid
open import Function
open import Data.Product

lemma₀ : ∀ x → x + ⟦ C.0# ⟧ ≈ x
lemma₀ x = begin
  x + ⟦ C.0# ⟧  ≈⟨ refl ⟨ +-cong ⟩ 0-homo ⟩
  x + 0#        ≈⟨ proj₂ +-identity _ ⟩
  x             ∎

lemma₁ : ∀ a b c d x →
         (a + b) * x + (c + d) ≈ (a * x + c) + (b * x + d)
lemma₁ a b c d x = begin
  (a + b) * x + (c + d)      ≈⟨ proj₂ distrib _ _ _ ⟨ +-cong ⟩ refl ⟩
  (a * x + b * x) + (c + d)  ≈⟨ +-assoc _ _ _ ⟩
  a * x + (b * x + (c + d))  ≈⟨ refl ⟨ +-cong ⟩ sym (+-assoc _ _ _) ⟩
  a * x + ((b * x + c) + d)  ≈⟨ refl ⟨ +-cong ⟩ (+-comm _ _ ⟨ +-cong ⟩ refl) ⟩
  a * x + ((c + b * x) + d)  ≈⟨ refl ⟨ +-cong ⟩ +-assoc _ _ _ ⟩
  a * x + (c + (b * x + d))  ≈⟨ sym $ +-assoc _ _ _ ⟩
  (a * x + c) + (b * x + d)  ∎

lemma₂ : ∀ x y z → x + (y + z) ≈ y + (x + z)
lemma₂ x y z = begin
  x + (y + z)  ≈⟨ sym $ +-assoc _ _ _ ⟩
  (x + y) + z  ≈⟨ +-comm _ _ ⟨ +-cong ⟩ refl ⟩
  (y + x) + z  ≈⟨ +-assoc _ _ _ ⟩
  y + (x + z)  ∎

lemma₃ : ∀ a b c x → a * c * x + b * c ≈ (a * x + b) * c
lemma₃ a b c x = begin
  a * c * x + b * c  ≈⟨ lem ⟨ +-cong ⟩ refl ⟩
  a * x * c + b * c  ≈⟨ sym $ proj₂ distrib _ _ _ ⟩
  (a * x + b) * c    ∎
  where
  lem = begin
    a * c * x    ≈⟨ *-assoc _ _ _ ⟩
    a * (c * x)  ≈⟨ refl ⟨ *-cong ⟩ *-comm _ _ ⟩
    a * (x * c)  ≈⟨ sym $ *-assoc _ _ _ ⟩
    a * x * c    ∎

lemma₄ : ∀ a b c x → a * b * x + a * c ≈ a * (b * x + c)
lemma₄ a b c x = begin
  a * b * x + a * c    ≈⟨ *-assoc _ _ _ ⟨ +-cong ⟩ refl ⟩
  a * (b * x) + a * c  ≈⟨ sym $ proj₁ distrib _ _ _ ⟩
  a * (b * x + c)      ∎

lemma₅ : ∀ a b c d x →
         a * c * x * x + ((a * d + b * c) * x + b * d) ≈
         (a * x + b) * (c * x + d)
lemma₅ a b c d x = begin
  a * c * x * x +
  ((a * d + b * c) * x + b * d)          ≈⟨ lem₁ ⟨ +-cong ⟩
                                            (lem₂ ⟨ +-cong ⟩ refl) ⟩
  a * x * (c * x) +
  (a * x * d + b * (c * x) + b * d)      ≈⟨ refl ⟨ +-cong ⟩ +-assoc _ _ _ ⟩
  a * x * (c * x) +
  (a * x * d + (b * (c * x) + b * d))    ≈⟨ sym $ +-assoc _ _ _ ⟩
  a * x * (c * x) + a * x * d +
  (b * (c * x) + b * d)                  ≈⟨ sym $ proj₁ distrib _ _ _
                                                  ⟨ +-cong ⟩
                                                proj₁ distrib _ _ _ ⟩
  a * x * (c * x + d) + b * (c * x + d)  ≈⟨ sym $ proj₂ distrib _ _ _ ⟩
  (a * x + b) * (c * x + d)              ∎
  where
  lem₁' = begin
    a * c * x    ≈⟨ *-assoc _ _ _ ⟩
    a * (c * x)  ≈⟨ refl ⟨ *-cong ⟩ *-comm _ _ ⟩
    a * (x * c)  ≈⟨ sym $ *-assoc _ _ _ ⟩
    a * x * c    ∎

  lem₁ = begin
    a * c * x * x    ≈⟨ lem₁' ⟨ *-cong ⟩ refl ⟩
    a * x * c * x    ≈⟨ *-assoc _ _ _ ⟩
    a * x * (c * x)  ∎

  lem₂ = begin
    (a * d + b * c) * x        ≈⟨ proj₂ distrib _ _ _ ⟩
    a * d * x + b * c * x      ≈⟨ *-assoc _ _ _ ⟨ +-cong ⟩ *-assoc _ _ _ ⟩
    a * (d * x) + b * (c * x)  ≈⟨ (refl ⟨ *-cong ⟩ *-comm _ _)
                                    ⟨ +-cong ⟩ refl ⟩
    a * (x * d) + b * (c * x)  ≈⟨ sym $ *-assoc _ _ _ ⟨ +-cong ⟩ refl ⟩
    a * x * d + b * (c * x)    ∎

lemma₆ : ∀ a b x → - a * x + - b ≈ - (a * x + b)
lemma₆ a b x = begin
  - a * x + - b    ≈⟨ -‿*-distribˡ _ _ ⟨ +-cong ⟩ refl ⟩
  - (a * x) + - b  ≈⟨ -‿+-comm _ _ ⟩
  - (a * x + b)    ∎

lemma₇ : ∀ x → ⟦ C.1# ⟧ * x + ⟦ C.0# ⟧ ≈ x
lemma₇ x = begin
  ⟦ C.1# ⟧ * x + ⟦ C.0# ⟧  ≈⟨ (1-homo ⟨ *-cong ⟩ refl) ⟨ +-cong ⟩ 0-homo ⟩
  1# * x + 0#              ≈⟨ proj₂ +-identity _ ⟩
  1# * x                   ≈⟨ proj₁ *-identity _ ⟩
  x                        ∎


==> anc/accompanying-code/lib/src/Algebra/RingSolver/Simple.agda <==
------------------------------------------------------------------------
-- Instantiates the ring solver with two copies of the same ring
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Algebra.RingSolver.AlmostCommutativeRing

module Algebra.RingSolver.Simple
         {r₁ r₂} (R : AlmostCommutativeRing r₁ r₂)
         where

open AlmostCommutativeRing R
import Algebra.RingSolver as RS
open RS rawRing R (-raw-almostCommutative⟶ R) public


==> anc/accompanying-code/lib/src/Algebra/Structures.agda <==
------------------------------------------------------------------------
-- Some algebraic structures (not packed up with sets, operations,
-- etc.)
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Algebra.Structures where

import Algebra.FunctionProperties as FunctionProperties
open import Data.Product
open import Function
open import Level hiding (zero)
import Relation.Binary.EqReasoning as EqR

open FunctionProperties using (Op₁; Op₂)

------------------------------------------------------------------------
-- One binary operation

record IsSemigroup {a ℓ} {A : Set a} (≈ : Rel A ℓ)
                   (∙ : Op₂ A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    isEquivalence : IsEquivalence ≈
    assoc         : Associative ∙
    ∙-cong        : ∙ Preserves₂ ≈ ⟶ ≈ ⟶ ≈

  open IsEquivalence isEquivalence public

record IsMonoid {a ℓ} {A : Set a} (≈ : Rel A ℓ)
                (∙ : Op₂ A) (ε : A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    isSemigroup : IsSemigroup ≈ ∙
    identity    : Identity ε ∙

  open IsSemigroup isSemigroup public

record IsCommutativeMonoid {a ℓ} {A : Set a} (≈ : Rel A ℓ)
                           (_∙_ : Op₂ A) (ε : A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    isSemigroup : IsSemigroup ≈ _∙_
    identityˡ   : LeftIdentity ε _∙_
    comm        : Commutative _∙_

  open IsSemigroup isSemigroup public

  identity : Identity ε _∙_
  identity = (identityˡ , identityʳ)
    where
    open EqR (record { isEquivalence = isEquivalence })

    identityʳ : RightIdentity ε _∙_
    identityʳ = λ x → begin
      (x ∙ ε)  ≈⟨ comm x ε ⟩
      (ε ∙ x)  ≈⟨ identityˡ x ⟩
      x        ∎

  isMonoid : IsMonoid ≈ _∙_ ε
  isMonoid = record
    { isSemigroup = isSemigroup
    ; identity    = identity
    }

record IsGroup {a ℓ} {A : Set a} (≈ : Rel A ℓ)
               (_∙_ : Op₂ A) (ε : A) (_⁻¹ : Op₁ A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  infixl 7 _-_
  field
    isMonoid  : IsMonoid ≈ _∙_ ε
    inverse   : Inverse ε _⁻¹ _∙_
    ⁻¹-cong   : _⁻¹ Preserves ≈ ⟶ ≈

  open IsMonoid isMonoid public

  _-_ : Op₂ A
  x - y = x ∙ (y ⁻¹)

record IsAbelianGroup
         {a ℓ} {A : Set a} (≈ : Rel A ℓ)
         (∙ : Op₂ A) (ε : A) (⁻¹ : Op₁ A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    isGroup : IsGroup ≈ ∙ ε ⁻¹
    comm    : Commutative ∙

  open IsGroup isGroup public

  isCommutativeMonoid : IsCommutativeMonoid ≈ ∙ ε
  isCommutativeMonoid = record
    { isSemigroup = isSemigroup
    ; identityˡ   = proj₁ identity
    ; comm        = comm
    }

------------------------------------------------------------------------
-- Two binary operations

record IsNearSemiring {a ℓ} {A : Set a} (≈ : Rel A ℓ)
                      (+ * : Op₂ A) (0# : A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    +-isMonoid    : IsMonoid ≈ + 0#
    *-isSemigroup : IsSemigroup ≈ *
    distribʳ      : * DistributesOverʳ +
    zeroˡ         : LeftZero 0# *

  open IsMonoid +-isMonoid public
         renaming ( assoc       to +-assoc
                  ; ∙-cong      to +-cong
                  ; isSemigroup to +-isSemigroup
                  ; identity    to +-identity
                  )

  open IsSemigroup *-isSemigroup public
         using ()
         renaming ( assoc    to *-assoc
                  ; ∙-cong   to *-cong
                  )

record IsSemiringWithoutOne {a ℓ} {A : Set a} (≈ : Rel A ℓ)
                            (+ * : Op₂ A) (0# : A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    +-isCommutativeMonoid : IsCommutativeMonoid ≈ + 0#
    *-isSemigroup         : IsSemigroup ≈ *
    distrib               : * DistributesOver +
    zero                  : Zero 0# *

  open IsCommutativeMonoid +-isCommutativeMonoid public
         hiding (identityˡ)
         renaming ( assoc       to +-assoc
                  ; ∙-cong      to +-cong
                  ; isSemigroup to +-isSemigroup
                  ; identity    to +-identity
                  ; isMonoid    to +-isMonoid
                  ; comm        to +-comm
                  )

  open IsSemigroup *-isSemigroup public
         using ()
         renaming ( assoc       to *-assoc
                  ; ∙-cong      to *-cong
                  )

  isNearSemiring : IsNearSemiring ≈ + * 0#
  isNearSemiring = record
    { +-isMonoid    = +-isMonoid
    ; *-isSemigroup = *-isSemigroup
    ; distribʳ      = proj₂ distrib
    ; zeroˡ         = proj₁ zero
    }

record IsSemiringWithoutAnnihilatingZero
         {a ℓ} {A : Set a} (≈ : Rel A ℓ)
         (+ * : Op₂ A) (0# 1# : A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    -- Note that these structures do have an additive unit, but this
    -- unit does not necessarily annihilate multiplication.
    +-isCommutativeMonoid : IsCommutativeMonoid ≈ + 0#
    *-isMonoid            : IsMonoid ≈ * 1#
    distrib               : * DistributesOver +

  open IsCommutativeMonoid +-isCommutativeMonoid public
         hiding (identityˡ)
         renaming ( assoc       to +-assoc
                  ; ∙-cong      to +-cong
                  ; isSemigroup to +-isSemigroup
                  ; identity    to +-identity
                  ; isMonoid    to +-isMonoid
                  ; comm        to +-comm
                  )

  open IsMonoid *-isMonoid public
         using ()
         renaming ( assoc       to *-assoc
                  ; ∙-cong      to *-cong
                  ; isSemigroup to *-isSemigroup
                  ; identity    to *-identity
                  )

record IsSemiring {a ℓ} {A : Set a} (≈ : Rel A ℓ)
                  (+ * : Op₂ A) (0# 1# : A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    isSemiringWithoutAnnihilatingZero :
      IsSemiringWithoutAnnihilatingZero ≈ + * 0# 1#
    zero : Zero 0# *

  open IsSemiringWithoutAnnihilatingZero
         isSemiringWithoutAnnihilatingZero public

  isSemiringWithoutOne : IsSemiringWithoutOne ≈ + * 0#
  isSemiringWithoutOne = record
    { +-isCommutativeMonoid = +-isCommutativeMonoid
    ; *-isSemigroup         = *-isSemigroup
    ; distrib               = distrib
    ; zero                  = zero
    }

  open IsSemiringWithoutOne isSemiringWithoutOne public
         using (isNearSemiring)

record IsCommutativeSemiringWithoutOne
         {a ℓ} {A : Set a} (≈ : Rel A ℓ)
         (+ * : Op₂ A) (0# : A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    isSemiringWithoutOne : IsSemiringWithoutOne ≈ + * 0#
    *-comm               : Commutative *

  open IsSemiringWithoutOne isSemiringWithoutOne public

record IsCommutativeSemiring
         {a ℓ} {A : Set a} (≈ : Rel A ℓ)
         (_+_ _*_ : Op₂ A) (0# 1# : A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    +-isCommutativeMonoid : IsCommutativeMonoid ≈ _+_ 0#
    *-isCommutativeMonoid : IsCommutativeMonoid ≈ _*_ 1#
    distribʳ              : _*_ DistributesOverʳ _+_
    zeroˡ                 : LeftZero 0# _*_

  private
    module +-CM = IsCommutativeMonoid +-isCommutativeMonoid
    open module *-CM = IsCommutativeMonoid *-isCommutativeMonoid public
           using () renaming (comm to *-comm)
  open EqR (record { isEquivalence = +-CM.isEquivalence })

  distrib : _*_ DistributesOver _+_
  distrib = (distribˡ , distribʳ)
    where
    distribˡ : _*_ DistributesOverˡ _+_
    distribˡ x y z = begin
      (x * (y + z))        ≈⟨ *-comm x (y + z) ⟩
      ((y + z) * x)        ≈⟨ distribʳ x y z ⟩
      ((y * x) + (z * x))  ≈⟨ *-comm y x ⟨ +-CM.∙-cong ⟩ *-comm z x ⟩
      ((x * y) + (x * z))  ∎

  zero : Zero 0# _*_
  zero = (zeroˡ , zeroʳ)
    where
    zeroʳ : RightZero 0# _*_
    zeroʳ x = begin
      (x * 0#)  ≈⟨ *-comm x 0# ⟩
      (0# * x)  ≈⟨ zeroˡ x ⟩
      0#        ∎

  isSemiring : IsSemiring ≈ _+_ _*_ 0# 1#
  isSemiring = record
    { isSemiringWithoutAnnihilatingZero = record
      { +-isCommutativeMonoid = +-isCommutativeMonoid
      ; *-isMonoid            = *-CM.isMonoid
      ; distrib               = distrib
      }
    ; zero                              = zero
    }

  open IsSemiring isSemiring public
         hiding (distrib; zero; +-isCommutativeMonoid)

  isCommutativeSemiringWithoutOne :
    IsCommutativeSemiringWithoutOne ≈ _+_ _*_ 0#
  isCommutativeSemiringWithoutOne = record
    { isSemiringWithoutOne = isSemiringWithoutOne
    ; *-comm               = *-CM.comm
    }

record IsRing
         {a ℓ} {A : Set a} (≈ : Rel A ℓ)
         (_+_ _*_ : Op₂ A) (-_ : Op₁ A) (0# 1# : A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    +-isAbelianGroup : IsAbelianGroup ≈ _+_ 0# -_
    *-isMonoid       : IsMonoid ≈ _*_ 1#
    distrib          : _*_ DistributesOver _+_

  open IsAbelianGroup +-isAbelianGroup public
         renaming ( assoc               to +-assoc
                  ; ∙-cong              to +-cong
                  ; isSemigroup         to +-isSemigroup
                  ; identity            to +-identity
                  ; isMonoid            to +-isMonoid
                  ; inverse             to -‿inverse
                  ; ⁻¹-cong             to -‿cong
                  ; isGroup             to +-isGroup
                  ; comm                to +-comm
                  ; isCommutativeMonoid to +-isCommutativeMonoid
                  )

  open IsMonoid *-isMonoid public
         using ()
         renaming ( assoc       to *-assoc
                  ; ∙-cong      to *-cong
                  ; isSemigroup to *-isSemigroup
                  ; identity    to *-identity
                  )

  zero : Zero 0# _*_
  zero = (zeroˡ , zeroʳ)
    where
    open EqR (record { isEquivalence = isEquivalence })

    zeroˡ : LeftZero 0# _*_
    zeroˡ x = begin
        0# * x                              ≈⟨ sym $ proj₂ +-identity _ ⟩
       (0# * x) +            0#             ≈⟨ refl ⟨ +-cong ⟩ sym (proj₂ -‿inverse _) ⟩
       (0# * x) + ((0# * x)  + - (0# * x))  ≈⟨ sym $ +-assoc _ _ _ ⟩
      ((0# * x) +  (0# * x)) + - (0# * x)   ≈⟨ sym (proj₂ distrib _ _ _) ⟨ +-cong ⟩ refl ⟩
             ((0# + 0#) * x) + - (0# * x)   ≈⟨ (proj₂ +-identity _ ⟨ *-cong ⟩ refl)
                                                 ⟨ +-cong ⟩
                                               refl ⟩
                    (0# * x) + - (0# * x)   ≈⟨ proj₂ -‿inverse _ ⟩
                             0#             ∎

    zeroʳ : RightZero 0# _*_
    zeroʳ x = begin
      x * 0#                              ≈⟨ sym $ proj₂ +-identity _ ⟩
      (x * 0#) + 0#                       ≈⟨ refl ⟨ +-cong ⟩ sym (proj₂ -‿inverse _) ⟩
      (x * 0#) + ((x * 0#) + - (x * 0#))  ≈⟨ sym $ +-assoc _ _ _ ⟩
      ((x * 0#) + (x * 0#)) + - (x * 0#)  ≈⟨ sym (proj₁ distrib _ _ _) ⟨ +-cong ⟩ refl ⟩
      (x * (0# + 0#)) + - (x * 0#)        ≈⟨ (refl ⟨ *-cong ⟩ proj₂ +-identity _)
                                               ⟨ +-cong ⟩
                                             refl ⟩
      (x * 0#) + - (x * 0#)               ≈⟨ proj₂ -‿inverse _ ⟩
      0#                                  ∎

  isSemiringWithoutAnnihilatingZero
    : IsSemiringWithoutAnnihilatingZero ≈ _+_ _*_ 0# 1#
  isSemiringWithoutAnnihilatingZero = record
    { +-isCommutativeMonoid = +-isCommutativeMonoid
    ; *-isMonoid            = *-isMonoid
    ; distrib               = distrib
    }

  isSemiring : IsSemiring ≈ _+_ _*_ 0# 1#
  isSemiring = record
    { isSemiringWithoutAnnihilatingZero =
        isSemiringWithoutAnnihilatingZero
    ; zero = zero
    }

  open IsSemiring isSemiring public
         using (isNearSemiring; isSemiringWithoutOne)

record IsCommutativeRing
         {a ℓ} {A : Set a} (≈ : Rel A ℓ)
         (+ * : Op₂ A) (- : Op₁ A) (0# 1# : A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    isRing : IsRing ≈ + * - 0# 1#
    *-comm : Commutative *

  open IsRing isRing public

  isCommutativeSemiring : IsCommutativeSemiring ≈ + * 0# 1#
  isCommutativeSemiring = record
    { +-isCommutativeMonoid = +-isCommutativeMonoid
    ; *-isCommutativeMonoid = record
      { isSemigroup = *-isSemigroup
      ; identityˡ   = proj₁ *-identity
      ; comm        = *-comm
      }
    ; distribʳ              = proj₂ distrib
    ; zeroˡ                 = proj₁ zero
    }

  open IsCommutativeSemiring isCommutativeSemiring public
         using ( *-isCommutativeMonoid
               ; isCommutativeSemiringWithoutOne
               )

record IsLattice {a ℓ} {A : Set a} (≈ : Rel A ℓ)
                 (∨ ∧ : Op₂ A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    isEquivalence : IsEquivalence ≈
    ∨-comm        : Commutative ∨
    ∨-assoc       : Associative ∨
    ∨-cong        : ∨ Preserves₂ ≈ ⟶ ≈ ⟶ ≈
    ∧-comm        : Commutative ∧
    ∧-assoc       : Associative ∧
    ∧-cong        : ∧ Preserves₂ ≈ ⟶ ≈ ⟶ ≈
    absorptive    : Absorptive ∨ ∧

  open IsEquivalence isEquivalence public

record IsDistributiveLattice {a ℓ} {A : Set a} (≈ : Rel A ℓ)
                             (∨ ∧ : Op₂ A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    isLattice    : IsLattice ≈ ∨ ∧
    ∨-∧-distribʳ : ∨ DistributesOverʳ ∧

  open IsLattice isLattice public

record IsBooleanAlgebra
         {a ℓ} {A : Set a} (≈ : Rel A ℓ)
         (∨ ∧ : Op₂ A) (¬ : Op₁ A) (⊤ ⊥ : A) : Set (a ⊔ ℓ) where
  open FunctionProperties ≈
  field
    isDistributiveLattice : IsDistributiveLattice ≈ ∨ ∧
    ∨-complementʳ         : RightInverse ⊤ ¬ ∨
    ∧-complementʳ         : RightInverse ⊥ ¬ ∧
    ¬-cong                : ¬ Preserves ≈ ⟶ ≈

  open IsDistributiveLattice isDistributiveLattice public


==> anc/accompanying-code/lib/src/Category/Applicative.agda <==
------------------------------------------------------------------------
-- Applicative functors
------------------------------------------------------------------------

-- Note that currently the applicative functor laws are not included
-- here.

module Category.Applicative where

open import Data.Unit
open import Category.Applicative.Indexed

RawApplicative : (Set → Set) → Set₁
RawApplicative F = RawIApplicative {I = ⊤} (λ _ _ → F)

module RawApplicative {F : Set → Set} (app : RawApplicative F) where
  open RawIApplicative app public


==> anc/accompanying-code/lib/src/Category/Applicative/Indexed.agda <==
------------------------------------------------------------------------
-- Indexed applicative functors
------------------------------------------------------------------------

-- Note that currently the applicative functor laws are not included
-- here.

module Category.Applicative.Indexed where

open import Function
open import Data.Product
open import Category.Functor

IFun : Set → Set₁
IFun I = I → I → Set → Set

record RawIApplicative {I : Set} (F : IFun I) : Set₁ where
  infixl 4 _⊛_ _<⊛_ _⊛>_
  infix  4 _⊗_

  field
    pure : ∀ {i A} → A → F i i A
    _⊛_  : ∀ {i j k A B} → F i j (A → B) → F j k A → F i k B

  rawFunctor : ∀ {i j} → RawFunctor (F i j)
  rawFunctor = record
    { _<$>_ = λ g x → pure g ⊛ x
    }

  private
    open module RF {i j : I} =
           RawFunctor (rawFunctor {i = i} {j = j})
           public

  _<⊛_ : ∀ {i j k A B} → F i j A → F j k B → F i k A
  x <⊛ y = const <$> x ⊛ y

  _⊛>_ : ∀ {i j k A B} → F i j A → F j k B → F i k B
  x ⊛> y = flip const <$> x ⊛ y

  _⊗_ : ∀ {i j k A B} → F i j A → F j k B → F i k (A × B)
  x ⊗ y = (_,_) <$> x ⊛ y


==> anc/accompanying-code/lib/src/Category/Functor.agda <==
------------------------------------------------------------------------
-- Functors
------------------------------------------------------------------------

-- Note that currently the functor laws are not included here.

module Category.Functor where

open import Function

record RawFunctor (f : Set → Set) : Set₁ where
  infixl 4 _<$>_ _<$_

  field
    _<$>_ : ∀ {a b} → (a → b) → f a → f b

  _<$_ : ∀ {a b} → a → f b → f a
  x <$ y = const x <$> y


==> anc/accompanying-code/lib/src/Category/Monad.agda <==
------------------------------------------------------------------------
-- Monads
------------------------------------------------------------------------

-- Note that currently the monad laws are not included here.

module Category.Monad where

open import Function
open import Category.Monad.Indexed
open import Data.Unit

RawMonad : (Set → Set) → Set₁
RawMonad M = RawIMonad {⊤} (λ _ _ → M)

RawMonadZero : (Set → Set) → Set₁
RawMonadZero M = RawIMonadZero {⊤} (λ _ _ → M)

RawMonadPlus : (Set → Set) → Set₁
RawMonadPlus M = RawIMonadPlus {⊤} (λ _ _ → M)

module RawMonad {M : Set → Set} (Mon : RawMonad M) where
  open RawIMonad Mon public

module RawMonadZero {M : Set → Set} (Mon : RawMonadZero M) where
  open RawIMonadZero Mon public

module RawMonadPlus {M : Set → Set} (Mon : RawMonadPlus M) where
  open RawIMonadPlus Mon public


==> anc/accompanying-code/lib/src/Category/Monad/Continuation.agda <==
------------------------------------------------------------------------
-- A delimited continuation monad
------------------------------------------------------------------------

module Category.Monad.Continuation where

open import Category.Applicative
open import Category.Applicative.Indexed
open import Category.Monad
open import Category.Monad.Indexed
open import Category.Monad.Identity

open import Function

------------------------------------------------------------------------
-- Delimited continuation monads

DContT : {I : Set} → (I → Set) → (Set → Set) → IFun I
DContT K M r₂ r₁ a = (a → M (K r₁)) → M (K r₂)

DCont : {I : Set} → (I → Set) → IFun I
DCont K = DContT K Identity

DContTIMonad : ∀ {I} (K : I → Set) {M} →
               RawMonad M → RawIMonad (DContT K M)
DContTIMonad K Mon = record
  { return = λ a k → k a
  ; _>>=_  = λ c f k → c (flip f k)
  }
  where open RawMonad Mon

DContIMonad : ∀ {I} (K : I → Set) → RawIMonad (DCont K)
DContIMonad K = DContTIMonad K IdentityMonad

------------------------------------------------------------------------
-- Delimited continuation operations

record RawIMonadDCont {I : Set} (K : I → Set)
                      (M : I → I → Set → Set) : Set₁ where
  field
    monad : RawIMonad M
    reset : ∀ {r₁ r₂ r₃} → M r₁ r₂ (K r₂) → M r₃ r₃ (K r₁)
    shift : ∀ {a r₁ r₂ r₃ r₄} →
            ((a → M r₁ r₁ (K r₂)) → M r₃ r₄ (K r₄)) → M r₃ r₂ a

  open RawIMonad monad public

DContTIMonadDCont : ∀ {I} (K : I → Set) {M} →
                    RawMonad M → RawIMonadDCont K (DContT K M)
DContTIMonadDCont K Mon = record
  { monad = DContTIMonad K Mon
  ; reset = λ e k → e return >>= k
  ; shift = λ e k → e (λ a k' → (k a) >>= k') return
  }
  where
  open RawIMonad Mon

DContIMonadDCont : ∀ {I} (K : I → Set) → RawIMonadDCont K (DCont K)
DContIMonadDCont K = DContTIMonadDCont K IdentityMonad


==> anc/accompanying-code/lib/src/Category/Monad/Identity.agda <==
------------------------------------------------------------------------
-- The identity monad
------------------------------------------------------------------------

module Category.Monad.Identity where

open import Category.Monad

Identity : Set → Set
Identity A = A

IdentityMonad : RawMonad Identity
IdentityMonad = record
  { return = λ x → x
  ; _>>=_  = λ x f → f x
  }


==> anc/accompanying-code/lib/src/Category/Monad/Indexed.agda <==
------------------------------------------------------------------------
-- Indexed monads
------------------------------------------------------------------------

-- Note that currently the monad laws are not included here.

module Category.Monad.Indexed where

open import Function
open import Category.Applicative.Indexed

record RawIMonad {I : Set} (M : IFun I) : Set₁ where
  infixl 1 _>>=_ _>>_
  infixr 1 _=<<_

  field
    return : ∀ {i A} → A → M i i A
    _>>=_  : ∀ {i j k A B} → M i j A → (A → M j k B) → M i k B

  _>>_ : ∀ {i j k A B} → M i j A → M j k B → M i k B
  m₁ >> m₂ = m₁ >>= λ _ → m₂

  _=<<_ : ∀ {i j k A B} → (A → M j k B) → M i j A → M i k B
  f =<< c = c >>= f

  join : ∀ {i j k A} → M i j (M j k A) → M i k A
  join m = m >>= id

  rawIApplicative : RawIApplicative M
  rawIApplicative = record
    { pure = return
    ; _⊛_  = λ f x → f >>= λ f' → x >>= λ x' → return (f' x')
    }

  open RawIApplicative rawIApplicative public

record RawIMonadZero {I : Set} (M : IFun I) : Set₁ where
  field
    monad : RawIMonad M
    ∅     : ∀ {i j A} → M i j A

  open RawIMonad monad public

record RawIMonadPlus {I : Set} (M : IFun I) : Set₁ where
  infixr 3 _∣_
  field
    monadZero : RawIMonadZero M
    _∣_       : ∀ {i j A} → M i j A → M i j A → M i j A

  open RawIMonadZero monadZero public


==> anc/accompanying-code/lib/src/Category/Monad/Partiality.agda <==
------------------------------------------------------------------------
-- The partiality monad
------------------------------------------------------------------------

module Category.Monad.Partiality where

open import Coinduction
open import Category.Monad
open import Data.Bool
open import Data.Nat using (ℕ; zero; suc; _+_)
open import Data.Product as Prod
open import Data.Sum
open import Function
open import Function.Equivalence using (_⇔_; equivalent)
open import Level
open import Relation.Binary as B hiding (Rel)
open import Relation.Binary.PropositionalEquality as P using (_≡_)
open import Relation.Nullary
open import Relation.Nullary.Decidable
open import Relation.Nullary.Negation

------------------------------------------------------------------------
-- The partiality monad

data _⊥ (A : Set) : Set where
  now   : (x : A) → A ⊥
  later : (x : ∞ (A ⊥)) → A ⊥

monad : RawMonad _⊥
monad = record
  { return = now
  ; _>>=_  = _>>=_
  }
  where
  _>>=_ : ∀ {A B} → A ⊥ → (A → B ⊥) → B ⊥
  now x   >>= f = f x
  later x >>= f = later (♯ (♭ x >>= f))

private module M = RawMonad monad

-- Non-termination.

never : {A : Set} → A ⊥
never = later (♯ never)

-- run x for n steps peels off at most n "later" constructors from x.

run_for_steps : ∀ {A} → A ⊥ → ℕ → A ⊥
run now   x for n     steps = now x
run later x for zero  steps = later x
run later x for suc n steps = run ♭ x for n steps

-- Is the computation done?

isNow : ∀ {A} → A ⊥ → Bool
isNow (now x)   = true
isNow (later x) = false

------------------------------------------------------------------------
-- Kinds

-- The partiality monad comes with two forms of equality (weak and
-- strong) and one ordering. Strong equality is stronger than the
-- ordering, which is stronger than weak equality.

-- The three relations are defined using a single data type, indexed
-- by a "kind".

data OtherKind : Set where
  geq weak : OtherKind

data Kind : Set where
  strong : Kind
  other  : (k : OtherKind) → Kind

-- Kind equality is decidable.

_≟-Kind_ : Decidable (_≡_ {A = Kind})
_≟-Kind_ strong       strong       = yes P.refl
_≟-Kind_ strong       (other k)    = no λ()
_≟-Kind_ (other k)    strong       = no λ()
_≟-Kind_ (other geq)  (other geq)  = yes P.refl
_≟-Kind_ (other geq)  (other weak) = no λ()
_≟-Kind_ (other weak) (other geq)  = no λ()
_≟-Kind_ (other weak) (other weak) = yes P.refl

-- A predicate which is satisfied only for equalities. Note that, for
-- concrete inputs, this predicate evaluates to ⊤ or ⊥.

Equality : Kind → Set
Equality k = False (k ≟-Kind other geq)

------------------------------------------------------------------------
-- Equality/ordering

module Equality {A : Set} -- The "return type".
                (_R_ : A → A → Set) where

  -- The three relations.

  data Rel : Kind → A ⊥ → A ⊥ → Set where
    now    : ∀ {k x y} (xRy : x R y)                         → Rel k         (now   x) (now   y)
    later  : ∀ {k x y} (x∼y : ∞ (Rel k         (♭ x) (♭ y))) → Rel k         (later x) (later y)
    laterʳ : ∀ {x y}   (x≈y :    Rel (other weak) x  (♭ y) ) → Rel (other weak)     x  (later y)
    laterˡ : ∀ {k x y} (x∼y :    Rel (other k) (♭ x)    y  ) → Rel (other k) (later x)        y

  infix 4 _≅_ _≳_ _≲_ _≈_

  _≅_ : A ⊥ → A ⊥ → Set
  _≅_ = Rel strong

  _≳_ : A ⊥ → A ⊥ → Set
  _≳_ = Rel (other geq)

  _≲_ : A ⊥ → A ⊥ → Set
  _≲_ = flip _≳_

  _≈_ : A ⊥ → A ⊥ → Set
  _≈_ = Rel (other weak)

------------------------------------------------------------------------
-- Lemmas relating the three relations

  -- All relations include strong equality.

  ≅⇒ : ∀ {k} {x y : A ⊥} → x ≅ y → Rel k x y
  ≅⇒ (now xRy)   = now xRy
  ≅⇒ (later x≅y) = later (♯ ≅⇒ (♭ x≅y))

  -- The weak equality includes the ordering.

  ≳⇒ : ∀ {k} {x y : A ⊥} → x ≳ y → Rel (other k) x y
  ≳⇒ (now xRy)    = now xRy
  ≳⇒ (later  x≳y) = later (♯ ≳⇒ (♭ x≳y))
  ≳⇒ (laterˡ x≳y) = laterˡ  (≳⇒    x≳y )

  -- Weak equality includes the other relations.

  ⇒≈ : ∀ {k} {x y : A ⊥} → Rel k x y → x ≈ y
  ⇒≈ {strong}     = ≅⇒
  ⇒≈ {other geq}  = ≳⇒
  ⇒≈ {other weak} = id

  -- The relations agree for non-terminating computations.

  never⇒never : ∀ {k₁ k₂} {x : A ⊥} →
                Rel k₁ x never → Rel k₂ x never
  never⇒never (later  x∼never) = later (♯ never⇒never (♭ x∼never))
  never⇒never (laterʳ x≈never) =          never⇒never    x≈never
  never⇒never (laterˡ x∼never) = later (♯ never⇒never    x∼never)

  -- The "other" relations agree when the right-hand side is a value.

  now⇒now : ∀ {k₁ k₂} {x} {y : A} →
            Rel (other k₁) x (now y) → Rel (other k₂) x (now y)
  now⇒now (now xRy)      = now xRy
  now⇒now (laterˡ x∼now) = laterˡ (now⇒now x∼now)

------------------------------------------------------------------------
-- Later can be dropped

  laterʳ⁻¹ : ∀ {k} {x : A ⊥} {y} →
             Rel (other k) x (later y) → Rel (other k) x (♭ y)
  laterʳ⁻¹ (later  x∼y)  = laterˡ        (♭ x∼y)
  laterʳ⁻¹ (laterʳ x≈y)  = x≈y
  laterʳ⁻¹ (laterˡ x∼ly) = laterˡ (laterʳ⁻¹ x∼ly)

  laterˡ⁻¹ : ∀ {x} {y : A ⊥} → later x ≈ y → ♭ x ≈ y
  laterˡ⁻¹ (later  x≈y)  = laterʳ         (♭ x≈y)
  laterˡ⁻¹ (laterʳ lx≈y) = laterʳ (laterˡ⁻¹ lx≈y)
  laterˡ⁻¹ (laterˡ x≈y)  = x≈y

  later⁻¹ : ∀ {k} {x y : ∞ (A ⊥)} →
            Rel k (later x) (later y) → Rel k (♭ x) (♭ y)
  later⁻¹ (later  x∼y)  = ♭ x∼y
  later⁻¹ (laterʳ lx≈y) = laterˡ⁻¹ lx≈y
  later⁻¹ (laterˡ x∼ly) = laterʳ⁻¹ x∼ly

------------------------------------------------------------------------
-- Terminating computations

  -- x ⇓ y means that x terminates with y.

  infix 4 _⇓[_]_ _⇓_

  _⇓[_]_ : A ⊥ → Kind → A → Set
  x ⇓[ k ] y = Rel k x (now y)

  _⇓_ : A ⊥ → A → Set
  x ⇓ y = x ⇓[ other weak ] y

  -- The number of later constructors (steps) in the terminating
  -- computation x.

  steps : ∀ {k} {x : A ⊥} {y} → x ⇓[ k ] y → ℕ
  steps                (now _)             = zero
  steps .{x = later x} (laterˡ {x = x} x⇓) = suc (steps {x = ♭ x} x⇓)

------------------------------------------------------------------------
-- Non-terminating computations

  -- x ⇑ means that x does not terminate.

  infix 4 _⇑[_] _⇑

  _⇑[_] : A ⊥ → Kind → Set
  x ⇑[ k ] = Rel k x never

  _⇑ : A ⊥ → Set
  x ⇑ = x ⇑[ other weak ]

------------------------------------------------------------------------
-- The relations are equivalences or partial orders

-- The precondition that the underlying relation is an equivalence can
-- be weakened for some of the properties.

module Properties (S : Setoid zero zero) where

  private
    open module R = Setoid S
      using () renaming (Carrier to A; _≈_ to _R_)
    open Equality _R_

  -- All the relations are preorders.

  preorder : Kind → Preorder _ _ _
  preorder k = record
    { Carrier    = A ⊥
    ; _≈_        = _≡_
    ; _∼_        = Rel k
    ; isPreorder = record
      { isEquivalence = P.isEquivalence
      ; reflexive     = refl _
      ; trans         = trans
      }
    }
    where
    refl : ∀ {k} (x : A ⊥) {y} → x ≡ y → Rel k x y
    refl (now v)   P.refl = now R.refl
    refl (later x) P.refl = later (♯ refl (♭ x) P.refl)

    now-R-trans : ∀ {k x} {y z : A} →
                  Rel k x (now y) → y R z → Rel k x (now z)
    now-R-trans (now xRy)    yRz = now (R.trans xRy yRz)
    now-R-trans (laterˡ x∼y) yRz = laterˡ (now-R-trans x∼y yRz)

    now-trans : ∀ {k x y} {v : A} →
                Rel k x y → Rel k y (now v) → Rel k x (now v)
    now-trans x∼ly (laterˡ y∼z) = now-trans (laterʳ⁻¹ x∼ly) y∼z
    now-trans x∼y  (now yRz)    = now-R-trans x∼y yRz

    mutual

      later-trans : ∀ {k} {x y : A ⊥} {z} →
                    Rel k x y → Rel k y (later z) → Rel k x (later z)
      later-trans (later  x∼y) (later  y∼z)  = later  (♯ trans (♭ x∼y)         (♭ y∼z))
      later-trans (later  x∼y) (laterˡ y∼lz) = later  (♯ trans (♭ x∼y) (laterʳ⁻¹  y∼lz))
      later-trans (laterˡ x∼y)         y∼lz  = later  (♯ trans    x∼y  (laterʳ⁻¹  y∼lz))
      later-trans (laterʳ x≈y)        ly≈lz  =     later-trans    x≈y  (laterˡ⁻¹ ly≈lz)
      later-trans         x≈y  (laterʳ y≈z)  = laterʳ (  trans    x≈y             y≈z )

      trans : ∀ {k} {x y z : A ⊥} → Rel k x y → Rel k y z → Rel k x z
      trans {z = now v}   x∼y y∼v  = now-trans   x∼y y∼v
      trans {z = later z} x∼y y∼lz = later-trans x∼y y∼lz

  private module Pre {k} = Preorder (preorder k)

  -- The two equalities are equivalence relations.

  setoid : (k : Kind) {eq : Equality k} → Setoid _ _
  setoid k {eq} = record
    { Carrier       = A ⊥
    ; _≈_           = Rel k
    ; isEquivalence = record
      { refl  = Pre.refl
      ; sym   = sym eq
      ; trans = Pre.trans
      }
    }
    where
    sym : ∀ {k} {x y : A ⊥} → Equality k → Rel k x y → Rel k y x
    sym eq (now xRy)           = now (R.sym xRy)
    sym eq (later         x∼y) = later (♯ sym eq (♭ x∼y))
    sym eq (laterʳ        x≈y) = laterˡ  (sym eq    x≈y )
    sym eq (laterˡ {weak} x≈y) = laterʳ  (sym eq    x≈y )
    sym () (laterˡ {geq}  x≳y)

  private module S {k} {eq} = Setoid (setoid k {eq})

  -- The order is a partial order, with strong equality as the
  -- underlying equality.

  ≳-poset : Poset _ _ _
  ≳-poset = record
    { Carrier        = A ⊥
    ; _≈_            = _≅_
    ; _≤_            = _≳_
    ; isPartialOrder = record
      { antisym    = antisym
      ; isPreorder = record
        { isEquivalence = S.isEquivalence
        ; reflexive     = ≅⇒
        ; trans         = Pre.trans
        }
      }
    }
    where
    antisym : {x y : A ⊥} → x ≳ y → x ≲ y → x ≅ y
    antisym (now    xRy)  (now    _)    = now xRy
    antisym (later  x≳y)  (later  x≲y)  = later (♯ antisym        (♭ x≳y)         (♭ x≲y))
    antisym (later  x≳y)  (laterˡ x≲ly) = later (♯ antisym        (♭ x≳y)  (laterʳ⁻¹ x≲ly))
    antisym (laterˡ x≳ly) (later  x≲y)  = later (♯ antisym (laterʳ⁻¹ x≳ly)        (♭ x≲y))
    antisym (laterˡ x≳ly) (laterˡ x≲ly) = later (♯ antisym (laterʳ⁻¹ x≳ly) (laterʳ⁻¹ x≲ly))

  -- Equational reasoning.

  module Reasoning where

    infix  2 _∎
    infixr 2 _≅⟨_⟩_ _≳⟨_⟩_ _≈⟨_⟩_

    _≅⟨_⟩_ : ∀ {k} x {y z : A ⊥} → x ≅ y → Rel k y z → Rel k x z
    _ ≅⟨ x≅y ⟩ y∼z = Pre.trans (≅⇒ x≅y) y∼z

    _≳⟨_⟩_ : ∀ {k} x {y z : A ⊥} →
             x ≳ y → Rel (other k) y z → Rel (other k) x z
    _ ≳⟨ x≳y ⟩ y∼z = Pre.trans (≳⇒ x≳y) y∼z

    _≈⟨_⟩_ : ∀ x {y z : A ⊥} → x ≈ y → y ≈ z → x ≈ z
    _ ≈⟨ x≈y ⟩ y≈z = Pre.trans x≈y y≈z

    sym : ∀ {k} {eq : Equality k} {x y : A ⊥} →
          Rel k x y → Rel k y x
    sym {eq = eq} = S.sym {eq = eq}

    _∎ : ∀ {k} (x : A ⊥) → Rel k x x
    x ∎ = Pre.refl

------------------------------------------------------------------------
-- Lemmas related to now and never

  -- Now is not never.

  now≉never : ∀ {k} {x : A} → ¬ Rel k (now x) never
  now≉never (laterʳ hyp) = now≉never hyp

  -- A partial value is either now or never (classically).

  now-or-never : ∀ {k} (x : A ⊥) →
                 ¬ ¬ ((∃ λ y → x ⇓[ other k ] y) ⊎ x ⇑[ other k ])
  now-or-never x = helper <$> excluded-middle
    where
    open RawMonad ¬¬-Monad

    not-now-is-never : (x : A ⊥) → (∄ λ y → x ≳ now y) → x ≳ never
    not-now-is-never (now x)   hyp with hyp (, now R.refl)
    ... | ()
    not-now-is-never (later x) hyp =
      later (♯ not-now-is-never (♭ x) (hyp ∘ Prod.map id laterˡ))

    helper : Dec (∃ λ y → x ≳ now y) → _
    helper (yes ≳now) = inj₁ $ Prod.map id ≳⇒ ≳now
    helper (no  ≵now) = inj₂ $ ≳⇒ $ not-now-is-never x ≵now

------------------------------------------------------------------------
-- Lemmas related to steps

  module Steps where

    open P.≡-Reasoning
    open Reasoning using (_≅⟨_⟩_)

    private

      lemma : ∀ {k x y} {z : A}
              (x∼y : Rel (other k) (♭ x) y)
              (y⇓z : y ⇓[ other k ] z) →
              steps (Pre.trans (laterˡ {x = x} x∼y) y⇓z) ≡
              suc (steps (Pre.trans x∼y y⇓z))
      lemma x∼y (now yRz)    = P.refl
      lemma x∼y (laterˡ y⇓z) = begin
        steps (Pre.trans (laterˡ (laterʳ⁻¹ x∼y)) y⇓z)  ≡⟨ lemma (laterʳ⁻¹ x∼y) y⇓z ⟩
        suc (steps (Pre.trans (laterʳ⁻¹ x∼y) y⇓z))     ∎

    left-identity : ∀ {k x y} {z : A}
                    (x≅y : x ≅ y) (y⇓z : y ⇓[ k ] z) →
                    steps (x ≅⟨ x≅y ⟩ y⇓z) ≡ steps y⇓z
    left-identity (now _)     (now _)      = P.refl
    left-identity (later x≅y) (laterˡ y⇓z) = begin
      steps (Pre.trans (laterˡ (≅⇒ (♭ x≅y))) y⇓z)  ≡⟨ lemma (≅⇒ (♭ x≅y)) y⇓z ⟩
      suc (steps (_ ≅⟨ ♭ x≅y ⟩ y⇓z))               ≡⟨ P.cong suc $ left-identity (♭ x≅y) y⇓z ⟩
      suc (steps y⇓z)                              ∎

    right-identity : ∀ {k x} {y z : A}
                     (x⇓y : x ⇓[ k ] y) (y≈z : now y ⇓[ k ] z) →
                     steps (Pre.trans x⇓y y≈z) ≡ steps x⇓y
    right-identity (now xRy)    (now yRz) = P.refl
    right-identity (laterˡ x∼y) (now yRz) =
      P.cong suc $ right-identity x∼y (now yRz)

------------------------------------------------------------------------
-- Laws related to bind

  -- Never is a left and right "zero" of bind.

  left-zero : {B : Set} (f : B → A ⊥) → let open M in
              (never >>= f) ≅ never
  left-zero f = later (♯ left-zero f)

  right-zero : {B : Set} (x : B ⊥) → let open M in
               (x >>= λ _ → never) ≅ never
  right-zero (now   x) = S.refl
  right-zero (later x) = later (♯ right-zero (♭ x))

  -- Now is a left and right identity of bind.

  left-identity : {B : Set} (x : B) (f : B → A ⊥) → let open M in
                  (now x >>= f) ≅ f x
  left-identity x f = S.refl

  right-identity : (x : A ⊥) → let open M in
                   (x >>= now) ≅ x
  right-identity (now   x) = now R.refl
  right-identity (later x) = later (♯ right-identity (♭ x))

  -- Bind is associative.

  associative : {B C : Set} (x : C ⊥) (f : C → B ⊥) (g : B → A ⊥) →
                let open M in
                (x >>= f >>= g) ≅ (x >>= λ y → f y >>= g)
  associative (now x)   f g = S.refl
  associative (later x) f g = later (♯ associative (♭ x) f g)

module Properties₂ (S₁ S₂ : Setoid zero zero) where

  open Setoid S₁ renaming (Carrier to A; _≈_ to _≈A_)
  open Setoid S₂ renaming (Carrier to B; _≈_ to _≈B_)
  open Equality
  private
    open module EqA = Equality _≈A_ using () renaming (_⇓[_]_ to _⇓[_]A_; _⇑[_] to _⇑[_]A)
    open module EqB = Equality _≈B_ using () renaming (_⇓[_]_ to _⇓[_]B_; _⇑[_] to _⇑[_]B)
    module PropA = Properties S₁
  open PropA.Reasoning

  -- Bind preserves all the relations.

  _>>=-cong_ :
    ∀ {k} {x₁ x₂ : A ⊥} {f₁ f₂ : A → B ⊥} → let open M in
    EqA.Rel k x₁ x₂ →
    (∀ {x₁ x₂} → x₁ ≈A x₂ → EqB.Rel k (f₁ x₁) (f₂ x₂)) →
    EqB.Rel k (x₁ >>= f₁) (x₂ >>= f₂)
  now    x₁Rx₂ >>=-cong f₁∼f₂ = f₁∼f₂ x₁Rx₂
  later  x₁∼x₂ >>=-cong f₁∼f₂ = later (♯ (♭ x₁∼x₂ >>=-cong f₁∼f₂))
  laterʳ x₁≈x₂ >>=-cong f₁≈f₂ = laterʳ (x₁≈x₂ >>=-cong f₁≈f₂)
  laterˡ x₁∼x₂ >>=-cong f₁∼f₂ = laterˡ (x₁∼x₂ >>=-cong f₁∼f₂)

  -- Inversion lemmas for bind.

  >>=-inversion-⇓ :
    ∀ {k} x {f : A → B ⊥} {y} → let open M in
    (x>>=f⇓ : (x >>= f) ⇓[ k ]B y) →
    ∃ λ z → ∃₂ λ (x⇓ : x ⇓[ k ]A z) (fz⇓ : f z ⇓[ k ]B y) →
                 EqA.steps x⇓ + EqB.steps fz⇓ ≡ EqB.steps x>>=f⇓
  >>=-inversion-⇓ (now x) fx⇓ =
    (x , now (Setoid.refl S₁) , fx⇓ , P.refl)
  >>=-inversion-⇓ (later x) (laterˡ x>>=f⇓) =
    Prod.map id (Prod.map laterˡ (Prod.map id (P.cong suc))) $
      >>=-inversion-⇓ (♭ x) x>>=f⇓

  >>=-inversion-⇑ : ∀ {k} x {f : A → B ⊥} → let open M in
                    EqB.Rel (other k) (x >>= f) never →
                    ¬ ¬ (x ⇑[ other k ]A ⊎
                         ∃ λ y → x ⇓[ other k ]A y × f y ⇑[ other k ]B)
  >>=-inversion-⇑ {k} x {f} ∼never = helper <$> PropA.now-or-never x
    where
    open RawMonad ¬¬-Monad using (_<$>_)
    open M using (_>>=_)

    k≳ = other geq

    is-never : ∀ {x y} →
               x ⇓[ k≳ ]A y → (x >>= f) ⇑[ k≳ ]B →
               ∃ λ z → y ≈A z × f z ⇑[ k≳ ]B
    is-never (now    xRy)  = λ fx⇑ → (_ , Setoid.sym S₁ xRy , fx⇑)
    is-never (laterˡ ≳now) = is-never ≳now ∘ EqB.later⁻¹

    helper : (∃ λ y → x ⇓[ k≳ ]A y) ⊎ x ⇑[ k≳ ]A →
             x ⇑[ other k ]A ⊎
             ∃ λ y → x ⇓[ other k ]A y × f y ⇑[ other k ]B
    helper (inj₂ ≳never)     = inj₁ (EqA.≳⇒ ≳never)
    helper (inj₁ (y , ≳now)) with is-never ≳now (EqB.never⇒never ∼never)
    ... | (z , yRz , fz⇑) = inj₂ (z , EqA.≳⇒ (x     ≳⟨ ≳now ⟩
                                              now y ≅⟨ now yRz ⟩
                                              now z ∎)
                                    , EqB.≳⇒ fz⇑)

------------------------------------------------------------------------
-- Instantiation of the modules above using propositional equality

module Propositional where
  private
    open module Eq {A : Set} = Equality (_≡_ {A = A}) public
    open module P₁ {A : Set} = Properties (P.setoid A) public
    open module P₂ {A B : Set} =
      Properties₂ (P.setoid A) (P.setoid B) public

  -- If a statement can be proved using propositional equality as the
  -- underlying relation, then it can also be proved for any other
  -- reflexive underlying relation.

  ≡⇒ : ∀ {A : Set} {_≈_ : A → A → Set} → Reflexive _≈_ →
       ∀ {k x y} → Rel k x y → Equality.Rel _≈_ k x y
  ≡⇒ refl (now P.refl) = Equality.now refl
  ≡⇒ refl (later  x∼y) = Equality.later (♯ ≡⇒ refl (♭ x∼y))
  ≡⇒ refl (laterʳ x≈y) = Equality.laterʳ  (≡⇒ refl    x≈y)
  ≡⇒ refl (laterˡ x∼y) = Equality.laterˡ  (≡⇒ refl    x∼y)

------------------------------------------------------------------------
-- Productivity checker workaround

-- The monad can be awkward to use, due to the limitations of guarded
-- coinduction. The following code provides a (limited) workaround.

module Workaround where

  infixl 1 _>>=_

  data _⊥P : Set → Set₁ where
    now   : ∀ {A} (x : A) → A ⊥P
    later : ∀ {A} (x : ∞ (A ⊥P)) → A ⊥P
    _>>=_ : ∀ {A B} (x : A ⊥P) (f : A → B ⊥P) → B ⊥P

  private

    data _⊥W : Set → Set₁ where
      now   : ∀ {A} (x : A) → A ⊥W
      later : ∀ {A} (x : A ⊥P) → A ⊥W

    mutual

      _>>=W_ : ∀ {A B} → A ⊥W → (A → B ⊥P) → B ⊥W
      now   x >>=W f = whnf (f x)
      later x >>=W f = later (x >>= f)

      whnf : ∀ {A} → A ⊥P → A ⊥W
      whnf (now   x) = now x
      whnf (later x) = later (♭ x)
      whnf (x >>= f) = whnf x >>=W f

  mutual

    private

      ⟦_⟧W : ∀ {A} → A ⊥W → A ⊥
      ⟦ now   x ⟧W = now x
      ⟦ later x ⟧W = later (♯ ⟦ x ⟧P)

    ⟦_⟧P : ∀ {A} → A ⊥P → A ⊥
    ⟦ x ⟧P = ⟦ whnf x ⟧W

  -- The definitions above make sense. ⟦_⟧P is homomorphic with
  -- respect to now, later and _>>=_.

  module Correct where

    open Propositional
    open Reasoning

    now-hom : ∀ {A} (x : A) → ⟦ now x ⟧P ≅ now x
    now-hom x = now x ∎

    later-hom : ∀ {A} (x : ∞ (A ⊥P)) →
                ⟦ later x ⟧P ≅ later (♯ ⟦ ♭ x ⟧P)
    later-hom x = later (♯ (⟦ ♭ x ⟧P ∎))

    mutual

      private

        >>=-homW : ∀ {A B} (x : B ⊥W) (f : B → A ⊥P) →
                   ⟦ x >>=W f ⟧W ≅ M._>>=_ ⟦ x ⟧W (λ y → ⟦ f y ⟧P)
        >>=-homW (now   x) f = ⟦ f x ⟧P ∎
        >>=-homW (later x) f = later (♯ >>=-hom x f)

      >>=-hom : ∀ {A B} (x : B ⊥P) (f : B → A ⊥P) →
                ⟦ x >>= f ⟧P ≅ M._>>=_ ⟦ x ⟧P (λ y → ⟦ f y ⟧P)
      >>=-hom x f = >>=-homW (whnf x) f

------------------------------------------------------------------------
-- An alternative, but equivalent, formulation of equality/ordering

module AlternativeEquality where

  private

    El : Setoid zero zero → Set
    El = Setoid.Carrier

    Eq : ∀ S → B.Rel (El S) _
    Eq = Setoid._≈_

  open Equality using (Rel)
  open Equality.Rel

  infix  4 _∣_≅P_ _∣_≳P_ _∣_≈P_
  infix  2 _∎
  infixr 2 _≅⟨_⟩_ _≳⟨_⟩_ _≳⟨_⟩≅_ _≳⟨_⟩≈_ _≈⟨_⟩≅_ _≈⟨_⟩≲_
  infixl 1 _>>=_

  mutual

    -- Proof "programs".

    _∣_≅P_ : ∀ S → B.Rel (El S ⊥) _
    _∣_≅P_ = flip RelP strong

    _∣_≳P_ : ∀ S → B.Rel (El S ⊥) _
    _∣_≳P_ = flip RelP (other geq)

    _∣_≈P_ : ∀ S → B.Rel (El S ⊥) _
    _∣_≈P_ = flip RelP (other weak)

    data RelP S : Kind → B.Rel (El S ⊥) (suc zero) where

      -- Congruences.

      now   : ∀ {k x y} (xRy : x ⟨ Eq S ⟩ y) → RelP S k (now x) (now y)
      later : ∀ {k x y} (x∼y : ∞ (RelP S k (♭ x) (♭ y))) →
              RelP S k (later x) (later y)
      _>>=_ : ∀ {S′ : Setoid zero zero} {k} {x₁ x₂}
                {f₁ f₂ : El S′ → El S ⊥} →
              let open M in
              (x₁∼x₂ : RelP S′ k x₁ x₂)
              (f₁∼f₂ : ∀ {x y} → x ⟨ Eq S′ ⟩ y →
                       RelP S k (f₁ x) (f₂ y)) →
              RelP S k (x₁ >>= f₁) (x₂ >>= f₂)

      -- Ordering/weak equality.

      laterʳ : ∀   {x y} (x≈y : RelP S (other weak) x (♭ y)) → RelP S (other weak)     x (later y)
      laterˡ : ∀ {k x y} (x∼y : RelP S (other k) (♭ x)   y)  → RelP S (other k) (later x)       y

      -- Equational reasoning. Note that including full transitivity
      -- for weak equality would make _∣_≈P_ trivial; a similar
      -- problem applies to _∣_≳P_ (A ∣ never ≳P now x would be
      -- provable). Instead the definition of RelP includes limited
      -- notions of transitivity, similar to weak bisimulation up-to
      -- various things.

      _∎      : ∀ {k} x → RelP S k x x
      sym     : ∀ {k x y} {eq : Equality k} (x∼y : RelP S k x y) → RelP S k y x
      _≅⟨_⟩_  : ∀ {k} x {y z} (x≅y : S ∣ x ≅P y) (y∼z : RelP S k y z) → RelP S k x z
      _≳⟨_⟩_  : let open Equality (Eq S) in
                ∀     x {y z} (x≳y :     x ≳  y) (y≳z : S ∣ y ≳P z) → S ∣ x ≳P z
      _≳⟨_⟩≅_ : ∀     x {y z} (x≳y : S ∣ x ≳P y) (y≅z : S ∣ y ≅P z) → S ∣ x ≳P z
      _≳⟨_⟩≈_ : ∀     x {y z} (x≳y : S ∣ x ≳P y) (y≈z : S ∣ y ≈P z) → S ∣ x ≈P z
      _≈⟨_⟩≅_ : ∀     x {y z} (x≈y : S ∣ x ≈P y) (y≅z : S ∣ y ≅P z) → S ∣ x ≈P z
      _≈⟨_⟩≲_ : ∀     x {y z} (x≈y : S ∣ x ≈P y) (y≲z : S ∣ z ≳P y) → S ∣ x ≈P z

      -- If any of the following transitivity-like rules were added to
      -- RelP, then RelP and Rel would no longer be equivalent:
      --
      --   x ≳P y → y ≳P z → x ≳P z
      --   x ≳P y → y ≳  z → x ≳P z
      --   x ≲P y → y ≈P z → x ≈P z
      --   x ≈P y → y ≳P z → x ≈P z
      --   x ≲  y → y ≈P z → x ≈P z
      --   x ≈P y → y ≳  z → x ≈P z
      --   x ≈P y → y ≈P z → x ≈P z
      --   x ≈P y → y ≈  z → x ≈P z
      --   x ≈  y → y ≈P z → x ≈P z
      --
      -- The reason is that any of these rules would make it possible
      -- to derive that never and now x are related.

  -- RelP is complete with respect to Rel.

  complete : ∀ {S k} {x y : El S ⊥} →
             Equality.Rel (Eq S) k x y → RelP S k x y
  complete (now xRy)    = now xRy
  complete (later  x∼y) = later (♯ complete (♭ x∼y))
  complete (laterʳ x≈y) = laterʳ  (complete    x≈y)
  complete (laterˡ x∼y) = laterˡ  (complete    x∼y)

  -- RelP is sound with respect to Rel.

  private

    -- Proof WHNFs.

    data RelW S : Kind → B.Rel (El S ⊥) (suc zero) where
      now    : ∀ {k x y} (xRy : x ⟨ Eq S ⟩ y)                 → RelW S k         (now   x) (now   y)
      later  : ∀ {k x y} (x∼y : RelP S k         (♭ x) (♭ y)) → RelW S k         (later x) (later y)
      laterʳ : ∀   {x y} (x≈y : RelW S (other weak) x  (♭ y)) → RelW S (other weak)     x  (later y)
      laterˡ : ∀ {k x y} (x∼y : RelW S (other k) (♭ x)    y)  → RelW S (other k) (later x)        y

    -- WHNFs can be turned into programs.

    program : ∀ {S k x y} → RelW S k x y → RelP S k x y
    program (now    xRy) = now xRy
    program (later  x∼y) = later (♯ x∼y)
    program (laterˡ x∼y) = laterˡ (program x∼y)
    program (laterʳ x≈y) = laterʳ (program x≈y)

    -- Lemmas for WHNFs.

    _>>=W_ : ∀ {A B k x₁ x₂} {f₁ f₂ : El A → El B ⊥} →
             RelW A k x₁ x₂ →
             (∀ {x y} → x ⟨ Eq A ⟩ y → RelW B k (f₁ x) (f₂ y)) →
             RelW B k (M._>>=_ x₁ f₁) (M._>>=_ x₂ f₂)
    now    xRy >>=W f₁∼f₂ = f₁∼f₂ xRy
    later  x∼y >>=W f₁∼f₂ = later  (x∼y >>= program ∘ f₁∼f₂)
    laterʳ x≈y >>=W f₁≈f₂ = laterʳ (x≈y >>=W f₁≈f₂)
    laterˡ x∼y >>=W f₁∼f₂ = laterˡ (x∼y >>=W f₁∼f₂)

    reflW : ∀ {S k} x → RelW S k x x
    reflW {S} (now   x) = now (Setoid.refl S)
    reflW     (later x) = later (♭ x ∎)

    symW : ∀ {S k x y} → Equality k → RelW S k x y → RelW S k y x
    symW {S} eq (now           xRy) = now (Setoid.sym S xRy)
    symW     eq (later         x≈y) = later  (sym {eq = eq} x≈y)
    symW     eq (laterʳ        x≈y) = laterˡ (symW      eq  x≈y)
    symW     eq (laterˡ {weak} x≈y) = laterʳ (symW      eq  x≈y)
    symW     () (laterˡ {geq}  x≈y)

    trans≅W : ∀ {S x y z} →
              RelW S strong x y → RelW S strong y z → RelW S strong x z
    trans≅W {S} (now   xRy) (now   yRz) = now (Setoid.trans S xRy yRz)
    trans≅W     (later x≅y) (later y≅z) = later (_ ≅⟨ x≅y ⟩ y≅z)

    trans≳-W : ∀ {S x y z} → let open Equality (Eq S) in
               x ≳ y → RelW S (other geq) y z → RelW S (other geq) x z
    trans≳-W {S} (now    xRy) (now    yRz) = now (Setoid.trans S xRy yRz)
    trans≳-W     (later  x≳y) (later  y≳z) = later (_ ≳⟨ ♭ x≳y ⟩ y≳z)
    trans≳-W     (later  x≳y) (laterˡ y≳z) = laterˡ (trans≳-W (♭ x≳y) y≳z)
    trans≳-W     (laterˡ x≳y)         y≳z  = laterˡ (trans≳-W    x≳y  y≳z)

    -- Strong equality programs can be turned into WHNFs.

    whnf≅ : ∀ {S x y} → S ∣ x ≅P y → RelW S strong x y
    whnf≅ (now xRy)         = now xRy
    whnf≅ (later x≅y)       = later (♭ x≅y)
    whnf≅ (x₁≅x₂ >>= f₁≅f₂) = whnf≅ x₁≅x₂ >>=W λ xRy → whnf≅ (f₁≅f₂ xRy)
    whnf≅ (x ∎)             = reflW x
    whnf≅ (sym x≅y)         = symW _ (whnf≅ x≅y)
    whnf≅ (x ≅⟨ x≅y ⟩ y≅z)  = trans≅W (whnf≅ x≅y) (whnf≅ y≅z)

    -- More transitivity lemmas.

    _⟨_⟩≅_ : ∀ {S k} x {y z} →
             RelP S k x y → S ∣ y ≅P z → RelP S k x z
    _⟨_⟩≅_ {k = strong}     x x≅y y≅z = x ≅⟨ x≅y ⟩  y≅z
    _⟨_⟩≅_ {k = other geq}  x x≳y y≅z = x ≳⟨ x≳y ⟩≅ y≅z
    _⟨_⟩≅_ {k = other weak} x x≈y y≅z = x ≈⟨ x≈y ⟩≅ y≅z

    trans∼≅W : ∀ {S k x y z} →
               RelW S k x y → RelW S strong y z → RelW S k x z
    trans∼≅W {S} (now    xRy) (now   yRz) = now (Setoid.trans S xRy yRz)
    trans∼≅W     (later  x∼y) (later y≅z) = later (_ ⟨ x∼y ⟩≅ y≅z)
    trans∼≅W     (laterʳ x≈y) (later y≅z) = laterʳ (trans∼≅W x≈y (whnf≅ y≅z))
    trans∼≅W     (laterˡ x∼y)        y≅z  = laterˡ (trans∼≅W x∼y        y≅z)

    trans≅∼W : ∀ {S k x y z} →
               RelW S strong x y → RelW S k y z → RelW S k x z
    trans≅∼W {S} (now   xRy) (now     yRz) = now (Setoid.trans S xRy yRz)
    trans≅∼W     (later x≅y) (later   y∼z) = later (_ ≅⟨ x≅y ⟩ y∼z)
    trans≅∼W     (later x≅y) (laterˡ  y∼z) = laterˡ (trans≅∼W (whnf≅ x≅y) y∼z)
    trans≅∼W            x≅y  (laterʳ ly≈z) = laterʳ (trans≅∼W        x≅y ly≈z)

    -- Order programs can be turned into WHNFs.

    whnf≳ : ∀ {S x y} → S ∣ x ≳P y → RelW S (other geq) x y
    whnf≳ (now xRy)           = now xRy
    whnf≳ (later  x∼y)        = later (♭ x∼y)
    whnf≳ (laterˡ x≲y)        = laterˡ (whnf≳ x≲y)
    whnf≳ (x₁∼x₂ >>= f₁∼f₂)   = whnf≳ x₁∼x₂ >>=W λ xRy → whnf≳ (f₁∼f₂ xRy)
    whnf≳ (x ∎)               = reflW x
    whnf≳ (sym {eq = ()} x≅y)
    whnf≳ (x ≅⟨ x≅y ⟩  y≳z)   = trans≅∼W (whnf≅ x≅y) (whnf≳ y≳z)
    whnf≳ (x ≳⟨ x≳y ⟩  y≳z)   = trans≳-W        x≳y  (whnf≳ y≳z)
    whnf≳ (x ≳⟨ x≳y ⟩≅ y≅z)   = trans∼≅W (whnf≳ x≳y) (whnf≅ y≅z)

    -- Another transitivity lemma.

    trans≳≈W : ∀ {S x y z} →
               RelW S (other geq) x y → RelW S (other weak) y z →
               RelW S (other weak) x z
    trans≳≈W {S} (now    xRy) (now    yRz) = now (Setoid.trans S xRy yRz)
    trans≳≈W     (later  x≳y) (later  y≈z) = later (_ ≳⟨ x≳y ⟩≈ y≈z)
    trans≳≈W     (laterˡ x≳y)         y≈z  = laterˡ (trans≳≈W        x≳y  y≈z)
    trans≳≈W             x≳y  (laterʳ y≈z) = laterʳ (trans≳≈W        x≳y  y≈z)
    trans≳≈W     (later  x≳y) (laterˡ y≈z) = laterˡ (trans≳≈W (whnf≳ x≳y) y≈z)

    -- All programs can be turned into WHNFs.

    whnf : ∀ {S k x y} → RelP S k x y → RelW S k x y
    whnf (now xRy)           = now xRy
    whnf (later  x∼y)        = later     (♭ x∼y)
    whnf (laterʳ x≈y)        = laterʳ (whnf x≈y)
    whnf (laterˡ x∼y)        = laterˡ (whnf x∼y)
    whnf (x₁∼x₂ >>= f₁∼f₂)   = whnf x₁∼x₂ >>=W λ xRy → whnf (f₁∼f₂ xRy)
    whnf (x ∎)               = reflW x
    whnf (sym {eq = eq} x≈y) = symW eq (whnf x≈y)
    whnf (x ≅⟨ x≅y ⟩  y∼z)   = trans≅∼W (whnf x≅y) (whnf y∼z)
    whnf (x ≳⟨ x≳y ⟩  y≳z)   = trans≳-W       x≳y  (whnf y≳z)
    whnf (x ≳⟨ x≳y ⟩≅ y≅z)   = trans∼≅W (whnf x≳y) (whnf y≅z)
    whnf (x ≳⟨ x≳y ⟩≈ y≈z)   = trans≳≈W (whnf x≳y) (whnf y≈z)
    whnf (x ≈⟨ x≈y ⟩≅ y≅z)   = trans∼≅W (whnf x≈y) (whnf y≅z)
    whnf (x ≈⟨ x≈y ⟩≲ y≲z)   = symW _ (trans≳≈W (whnf y≲z) (symW _ (whnf x≈y)))

  mutual

    -- Soundness.

    private

      soundW : ∀ {S k x y} → RelW S k x y → Rel (Eq S) k x y
      soundW (now    xRy) = now xRy
      soundW (later  x∼y) = later (♯ sound  x∼y)
      soundW (laterʳ x≈y) = laterʳ  (soundW x≈y)
      soundW (laterˡ x∼y) = laterˡ  (soundW x∼y)

    sound : ∀ {S k x y} → RelP S k x y → Rel (Eq S) k x y
    sound x∼y = soundW (whnf x∼y)

  -- RelP and Rel are equivalent (when the underlying relation is an
  -- equivalence).

  correct : ∀ {S k x y} → RelP S k x y ⇔ Rel (Eq S) k x y
  correct = equivalent sound complete

------------------------------------------------------------------------
-- Example

private
 module Example where

  open Data.Nat
  open Workaround

  -- McCarthy's f91:

  f91′ : ℕ → ℕ ⊥P
  f91′ n with n ≤? 100
  ... | yes _ = later (♯ (f91′ (11 + n) >>= f91′))
  ... | no  _ = now (n ∸ 10)

  f91 : ℕ → ℕ ⊥
  f91 n = ⟦ f91′ n ⟧P


==> anc/accompanying-code/lib/src/Category/Monad/State.agda <==
------------------------------------------------------------------------
-- The state monad
------------------------------------------------------------------------

module Category.Monad.State where

open import Category.Monad
open import Category.Monad.Indexed
open import Category.Monad.Identity
open import Data.Product
open import Function
open import Data.Unit
open import Category.Applicative.Indexed

------------------------------------------------------------------------
-- Indexed state monads

IStateT : {I : Set} → (I → Set) → (Set → Set) → IFun I
IStateT S M i j A = S i → M (A × S j)

StateTIMonad : ∀ {I} (S : I → Set) {M} →
               RawMonad M → RawIMonad (IStateT S M)
StateTIMonad S Mon = record
  { return = λ x s → return (x , s)
  ; _>>=_  = λ m f s → m s >>= uncurry f
  }
  where open RawMonad Mon

StateTIMonadZero : ∀ {I} (S : I → Set) {M} →
                   RawMonadZero M → RawIMonadZero (IStateT S M)
StateTIMonadZero S Mon = record
  { monad = StateTIMonad S (RawMonadZero.monad Mon)
  ; ∅     = const ∅
  }
  where open RawMonadZero Mon

StateTIMonadPlus : ∀ {I} (S : I → Set) {M} →
                   RawMonadPlus M → RawIMonadPlus (IStateT S M)
StateTIMonadPlus S Mon = record
  { monadZero = StateTIMonadZero S (RawIMonadPlus.monadZero Mon)
  ; _∣_       = λ m₁ m₂ s → m₁ s ∣ m₂ s
  }
  where open RawMonadPlus Mon

------------------------------------------------------------------------
-- State monad operations

record RawIMonadState {I : Set} (S : I → Set)
                      (M : I → I → Set → Set) : Set₁ where
  field
    monad : RawIMonad M
    get   : ∀ {i} → M i i (S i)
    put   : ∀ {i j} → S j → M i j ⊤

  open RawIMonad monad public

  modify : ∀ {i j} → (S i → S j) → M i j ⊤
  modify f = get >>= put ∘ f

StateTIMonadState : ∀ {I} (S : I → Set) {M} →
                    RawMonad M → RawIMonadState S (IStateT S M)
StateTIMonadState S Mon = record
  { monad = StateTIMonad S Mon
  ; get   = λ s   → return (s , s)
  ; put   = λ s _ → return (_ , s)
  }
  where open RawIMonad Mon

------------------------------------------------------------------------
-- Ordinary state monads

RawMonadState : Set → (Set → Set) → Set₁
RawMonadState S M = RawIMonadState {⊤} (λ _ → S) (λ _ _ → M)

module RawMonadState {S : Set} {M : Set → Set}
                     (Mon : RawMonadState S M) where
  open RawIMonadState Mon public

StateT : Set → (Set → Set) → Set → Set
StateT S M = IStateT {⊤} (λ _ → S) M _ _

StateTMonad : ∀ S {M} → RawMonad M → RawMonad (StateT S M)
StateTMonad S = StateTIMonad (λ _ → S)

StateTMonadZero : ∀ S {M} → RawMonadZero M → RawMonadZero (StateT S M)
StateTMonadZero S = StateTIMonadZero (λ _ → S)

StateTMonadPlus : ∀ S {M} → RawMonadPlus M → RawMonadPlus (StateT S M)
StateTMonadPlus S = StateTIMonadPlus (λ _ → S)

StateTMonadState : ∀ S {M} → RawMonad M → RawMonadState S (StateT S M)
StateTMonadState S = StateTIMonadState (λ _ → S)

State : Set → Set → Set
State S = StateT S Identity

StateMonad : (S : Set) → RawMonad (State S)
StateMonad S = StateTMonad S IdentityMonad

StateMonadState : ∀ S → RawMonadState S (State S)
StateMonadState S = StateTMonadState S IdentityMonad

LiftMonadState : ∀ {S₁} S₂ {M} →
                 RawMonadState S₁ M →
                 RawMonadState S₁ (StateT S₂ M)
LiftMonadState S₂ Mon = record
  { monad = StateTIMonad (λ _ → S₂) monad
  ; get   = λ s → get >>= λ x → return (x , s)
  ; put   = λ s′ s → put s′ >> return (_ , s)
  }
  where open RawIMonadState Mon


==> anc/accompanying-code/lib/src/Coinduction.agda <==
------------------------------------------------------------------------
-- Basic types related to coinduction
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Coinduction where

import Level

------------------------------------------------------------------------
-- A type used to make recursive arguments coinductive

infix 1000 ♯_

postulate
  ∞  : ∀ {a} (A : Set a) → Set a
  ♯_ : ∀ {a} {A : Set a} → A → ∞ A
  ♭  : ∀ {a} {A : Set a} → ∞ A → A

{-# BUILTIN INFINITY ∞  #-}
{-# BUILTIN SHARP    ♯_ #-}
{-# BUILTIN FLAT     ♭  #-}

------------------------------------------------------------------------
-- Rec, a type which is analogous to the Rec type constructor used in
-- (the current version of) ΠΣ

data Rec {a} (A : ∞ (Set a)) : Set a where
  fold : (x : ♭ A) → Rec A

unfold : ∀ {a} {A : ∞ (Set a)} → Rec A → ♭ A
unfold (fold x) = x

{-

  -- If --guardedness-preserving-type-constructors is enabled one can
  -- define types like ℕ by recursion:

  open import Data.Sum
  open import Data.Unit

  ℕ : Set
  ℕ = ⊤ ⊎ Rec (♯ ℕ)

  zero : ℕ
  zero = inj₁ _

  suc : ℕ → ℕ
  suc n = inj₂ (fold n)

  ℕ-rec : (P : ℕ → Set) →
          P zero →
          (∀ n → P n → P (suc n)) →
          ∀ n → P n
  ℕ-rec P z s (inj₁ _)        = z
  ℕ-rec P z s (inj₂ (fold n)) = s n (ℕ-rec P z s n)

  -- This feature is very experimental, though: it may lead to
  -- inconsistencies.

-}


==> anc/accompanying-code/lib/src/Data/AVL.agda <==
------------------------------------------------------------------------
-- AVL trees
------------------------------------------------------------------------

-- AVL trees are balanced binary search trees. The search tree
-- invariant is not statically enforced in the current implementation,
-- just the balance invariant.

open import Level
open import Relation.Binary

module Data.AVL (OrderedKeySet : StrictTotalOrder zero zero zero)
                (Value : StrictTotalOrder.Carrier OrderedKeySet → Set)
                where

open import Data.Nat hiding (compare)
open StrictTotalOrder OrderedKeySet renaming (Carrier to Key)
open import Data.Product
open import Data.Maybe
open import Data.Bool
open import Data.List as List using (List)
import Data.DifferenceList as DiffList
open import Relation.Binary.PropositionalEquality

------------------------------------------------------------------------
-- Types and functions which are used to keep track of invariants

module Invariants where

  -- Bits. (I would use Fin 2 instead if Agda had "defined patterns",
  -- so that I could pattern match on 1# instead of suc zero; the text
  -- "suc zero" takes up a lot more space.)

  data ℕ₂ : Set where
    0# : ℕ₂
    1# : ℕ₂

  -- Addition.

  infixl 6 _⊕_

  _⊕_ : ℕ₂ → ℕ → ℕ
  0# ⊕ n = n
  1# ⊕ n = 1 + n

  -- i ⊕ n -1 = pred (i ⊕ n).

  _⊕_-1 : ℕ₂ → ℕ → ℕ
  i ⊕ zero  -1 = 0
  i ⊕ suc n -1 = i ⊕ n

  infix 4 _∼_

  -- If m ∼ n, then the difference between m and n is at most 1. _∼_
  -- is used to record the balance factor of the AVL trees, and also
  -- to ensure that the absolute value of the balance factor is never
  -- more than 1.

  data _∼_ : ℕ → ℕ → Set where
    ∼+ : ∀ {n} →     n ∼ 1 + n
    ∼0 : ∀ {n} →     n ∼ n
    ∼- : ∀ {n} → 1 + n ∼ n

  -- The maximum of m and n.

  max : ∀ {m n} → m ∼ n → ℕ
  max (∼+ {n}) = 1 + n
  max (∼0 {n}) =     n
  max (∼- {n}) = 1 + n

  -- Some lemmas.

  1+ : ∀ {m n} → m ∼ n → 1 + m ∼ 1 + n
  1+ ∼+ = ∼+
  1+ ∼0 = ∼0
  1+ ∼- = ∼-

  max∼ : ∀ {i j} (bal : i ∼ j) → max bal ∼ i
  max∼ ∼+ = ∼-
  max∼ ∼0 = ∼0
  max∼ ∼- = ∼0

  ∼max : ∀ {i j} (bal : i ∼ j) → j ∼ max bal
  ∼max ∼+ = ∼0
  ∼max ∼0 = ∼0
  ∼max ∼- = ∼+

  max∼max : ∀ {i j} (bal : i ∼ j) → max (max∼ bal) ∼ max (∼max bal)
  max∼max ∼+ = ∼0
  max∼max ∼0 = ∼0
  max∼max ∼- = ∼0

  max-lemma : ∀ {m n} (bal : m ∼ n) →
              1 + max (1+ (max∼max bal)) ≡ 2 + max bal
  max-lemma ∼+ = refl
  max-lemma ∼0 = refl
  max-lemma ∼- = refl

------------------------------------------------------------------------
-- AVL trees

-- Key/value pairs.

KV : Set
KV = Σ Key Value

module Indexed where

  open Invariants

  -- The trees are indexed on their height. (bal is the balance
  -- factor.)

  data Tree : ℕ → Set where
    leaf : Tree 0
    node : ∀ {hˡ hʳ}
           (l : Tree hˡ) (k : KV) (r : Tree hʳ) (bal : hˡ ∼ hʳ) →
           Tree (1 + max bal)

  -- Various constant-time functions which construct trees out of
  -- smaller pieces, sometimes using rotation.

  joinˡ⁺ : ∀ {hˡ hʳ} →
           (∃ λ i → Tree (i ⊕ hˡ)) → KV → Tree hʳ → (bal : hˡ ∼ hʳ) →
           ∃ λ i → Tree (i ⊕ (1 + max bal))
  joinˡ⁺ (1# , node t₁ k₂
                 (node t₃ k₄ t₅ bal)
                             ∼+) k₆ t₇ ∼-  = (0# , subst Tree (max-lemma bal)
                                                     (node (node t₁ k₂ t₃ (max∼ bal))
                                                           k₄
                                                           (node t₅ k₆ t₇ (∼max bal))
                                                           (1+ (max∼max bal))))
  joinˡ⁺ (1# , node t₁ k₂ t₃ ∼-) k₄ t₅ ∼-  = (0# , node t₁ k₂ (node t₃ k₄ t₅ ∼0) ∼0)
  joinˡ⁺ (1# , node t₁ k₂ t₃ ∼0) k₄ t₅ ∼-  = (1# , node t₁ k₂ (node t₃ k₄ t₅ ∼-) ∼+)
  joinˡ⁺ (1# , t₁)               k₂ t₃ ∼0  = (1# , node t₁ k₂ t₃ ∼-)
  joinˡ⁺ (1# , t₁)               k₂ t₃ ∼+  = (0# , node t₁ k₂ t₃ ∼0)
  joinˡ⁺ (0# , t₁)               k₂ t₃ bal = (0# , node t₁ k₂ t₃ bal)

  joinʳ⁺ : ∀ {hˡ hʳ} →
           Tree hˡ → KV → (∃ λ i → Tree (i ⊕ hʳ)) → (bal : hˡ ∼ hʳ) →
           ∃ λ i → Tree (i ⊕ (1 + max bal))
  joinʳ⁺ t₁ k₂ (1# , node
                       (node t₃ k₄ t₅ bal)
                             k₆ t₇ ∼-) ∼+  = (0# , subst Tree (max-lemma bal)
                                                     (node (node t₁ k₂ t₃ (max∼ bal))
                                                           k₄
                                                           (node t₅ k₆ t₇ (∼max bal))
                                                           (1+ (max∼max bal))))
  joinʳ⁺ t₁ k₂ (1# , node t₃ k₄ t₅ ∼+) ∼+  = (0# , node (node t₁ k₂ t₃ ∼0) k₄ t₅ ∼0)
  joinʳ⁺ t₁ k₂ (1# , node t₃ k₄ t₅ ∼0) ∼+  = (1# , node (node t₁ k₂ t₃ ∼+) k₄ t₅ ∼-)
  joinʳ⁺ t₁ k₂ (1# , t₃)               ∼0  = (1# , node t₁ k₂ t₃ ∼+)
  joinʳ⁺ t₁ k₂ (1# , t₃)               ∼-  = (0# , node t₁ k₂ t₃ ∼0)
  joinʳ⁺ t₁ k₂ (0# , t₃)               bal = (0# , node t₁ k₂ t₃ bal)

  joinˡ⁻ : ∀ hˡ {hʳ} →
           (∃ λ i → Tree (i ⊕ hˡ -1)) → KV → Tree hʳ → (bal : hˡ ∼ hʳ) →
           ∃ λ i → Tree (i ⊕ max bal)
  joinˡ⁻ zero    (0# , t₁) k₂ t₃ bal = (1# , node t₁ k₂ t₃ bal)
  joinˡ⁻ zero    (1# , t₁) k₂ t₃ bal = (1# , node t₁ k₂ t₃ bal)
  joinˡ⁻ (suc _) (0# , t₁) k₂ t₃ ∼+  = joinʳ⁺ t₁ k₂ (1# , t₃) ∼+
  joinˡ⁻ (suc _) (0# , t₁) k₂ t₃ ∼0  = (1# , node t₁ k₂ t₃ ∼+)
  joinˡ⁻ (suc _) (0# , t₁) k₂ t₃ ∼-  = (0# , node t₁ k₂ t₃ ∼0)
  joinˡ⁻ (suc _) (1# , t₁) k₂ t₃ bal = (1# , node t₁ k₂ t₃ bal)

  joinʳ⁻ : ∀ {hˡ} hʳ →
           Tree hˡ → KV → (∃ λ i → Tree (i ⊕ hʳ -1)) → (bal : hˡ ∼ hʳ) →
           ∃ λ i → Tree (i ⊕ max bal)
  joinʳ⁻ zero    t₁ k₂ (0# , t₃) bal = (1# , node t₁ k₂ t₃ bal)
  joinʳ⁻ zero    t₁ k₂ (1# , t₃) bal = (1# , node t₁ k₂ t₃ bal)
  joinʳ⁻ (suc _) t₁ k₂ (0# , t₃) ∼-  = joinˡ⁺ (1# , t₁) k₂ t₃ ∼-
  joinʳ⁻ (suc _) t₁ k₂ (0# , t₃) ∼0  = (1# , node t₁ k₂ t₃ ∼-)
  joinʳ⁻ (suc _) t₁ k₂ (0# , t₃) ∼+  = (0# , node t₁ k₂ t₃ ∼0)
  joinʳ⁻ (suc _) t₁ k₂ (1# , t₃) bal = (1# , node t₁ k₂ t₃ bal)

  -- Extracts the smallest element from the tree, plus the rest.
  -- Logarithmic in the size of the tree.

  headTail : ∀ {h} → Tree (1 + h) →
             KV × ∃ λ i → Tree (i ⊕ h)
  headTail (node leaf k₁ t₂ ∼+) = (k₁ , 0# , t₂)
  headTail (node leaf k₁ t₂ ∼0) = (k₁ , 0# , t₂)
  headTail (node {hˡ = suc _} t₁₂ k₃ t₄ bal) with headTail t₁₂
  ... | (k₁ , t₂) = (k₁ , joinˡ⁻ _ t₂ k₃ t₄ bal)

  -- Extracts the largest element from the tree, plus the rest.
  -- Logarithmic in the size of the tree.

  initLast : ∀ {h} → Tree (1 + h) →
             ∃ (λ i → Tree (i ⊕ h)) × KV
  initLast (node t₁ k₂ leaf ∼-) = ((0# , t₁) , k₂)
  initLast (node t₁ k₂ leaf ∼0) = ((0# , t₁) , k₂)
  initLast (node {hʳ = suc _} t₁ k₂ t₃₄ bal) with initLast t₃₄
  ... | (t₃ , k₄) = (joinʳ⁻ _ t₁ k₂ t₃ bal , k₄)

  -- Another joining function. Logarithmic in the size of the tree.

  join : ∀ {hˡ hʳ} →
         Tree hˡ → Tree hʳ → (bal : hˡ ∼ hʳ) →
         ∃ λ i → Tree (i ⊕ max bal)
  join t₁ leaf ∼0 = (0# , t₁)
  join t₁ leaf ∼- = (0# , t₁)
  join {hʳ = suc _} t₁ t₂₃ bal with headTail t₂₃
  ... | (k₂ , t₃) = joinʳ⁻ _ t₁ k₂ t₃ bal

  -- An empty tree.

  empty : Tree 0
  empty = leaf

  -- A singleton tree.

  singleton : (k : Key) → Value k → Tree 1
  singleton k v = node leaf (k , v) leaf ∼0

  -- Inserts a key into the tree. If the key already exists, then it
  -- is replaced. Logarithmic in the size of the tree (assuming
  -- constant-time comparisons).

  insert : ∀ {h} → (k : Key) → Value k → Tree h →
           ∃ λ i → Tree (i ⊕ h)
  insert k v leaf             = (1# , singleton k v)
  insert k v (node l p r bal) with compare k (proj₁ p)
  ... | tri< _ _ _ = joinˡ⁺ (insert k v l) p r bal
  ... | tri≈ _ _ _ = (0# , node l (k , v) r bal)
  ... | tri> _ _ _ = joinʳ⁺ l p (insert k v r) bal

  -- Deletes the key/value pair containing the given key, if any.
  -- Logarithmic in the size of the tree (assuming constant-time
  -- comparisons).

  delete : ∀ {h} → Key → Tree h →
           ∃ λ i → Tree (i ⊕ h -1)
  delete k leaf             = (0# , leaf)
  delete k (node l p r bal) with compare k (proj₁ p)
  ... | tri< _ _ _ = joinˡ⁻ _ (delete k l) p r bal
  ... | tri≈ _ _ _ = join l r bal
  ... | tri> _ _ _ = joinʳ⁻ _ l p (delete k r) bal

  -- Looks up a key in the tree. Logarithmic in the size of the tree
  -- (assuming constant-time comparisons).

  lookup : ∀ {h} → (k : Key) → Tree h →
           Maybe (∃ λ k′ → Value k′ × k ≈ k′)
  lookup k leaf                  = nothing
  lookup k (node l (k′ , v) r _) with compare k k′
  ... | tri< _ _  _ = lookup k l
  ... | tri≈ _ eq _ = just (k′ , v , eq)
  ... | tri> _ _  _ = lookup k r

  -- Converts the tree to an ordered list. Linear in the size of the
  -- tree.

  open DiffList

  toDiffList : ∀ {h} → Tree h → DiffList KV
  toDiffList leaf           = []
  toDiffList (node l k r _) = toDiffList l ++ [ k ] ++ toDiffList r

------------------------------------------------------------------------
-- Types and functions with hidden indices

data Tree : Set where
  tree : ∀ {h} → Indexed.Tree h → Tree

empty : Tree
empty = tree Indexed.empty

singleton : (k : Key) → Value k → Tree
singleton k v = tree (Indexed.singleton k v)

insert : (k : Key) → Value k → Tree → Tree
insert k v (tree t) with Indexed.insert k v t
... | (_ , t′) = tree t′

delete : Key → Tree → Tree
delete k (tree t) with Indexed.delete k t
... | (_ , t′) = tree t′

lookup : (k : Key) → Tree → Maybe (∃ λ k′ → Value k′ × k ≈ k′)
lookup k (tree t) = Indexed.lookup k t

_∈?_ : Key → Tree → Bool
k ∈? t = maybeToBool (lookup k t)

headTail : Tree → Maybe (KV × Tree)
headTail (tree Indexed.leaf)  = nothing
headTail (tree {h = suc _} t) with Indexed.headTail t
... | (k , _ , t′) = just (k , tree t′)

initLast : Tree → Maybe (Tree × KV)
initLast (tree Indexed.leaf)  = nothing
initLast (tree {h = suc _} t) with Indexed.initLast t
... | ((_ , t′) , k) = just (tree t′ , k)

-- The input does not need to be ordered.

fromList : List KV → Tree
fromList = List.foldr (uncurry insert) empty

-- Returns an ordered list.

toList : Tree → List KV
toList (tree t) = DiffList.toList (Indexed.toDiffList t)


==> anc/accompanying-code/lib/src/Data/AVL/IndexedMap.agda <==
------------------------------------------------------------------------
-- Finite maps with indexed keys and values, based on AVL trees
------------------------------------------------------------------------

open import Relation.Binary
open import Relation.Binary.PropositionalEquality
open import Data.Product as Prod hiding (map)
open import Level

module Data.AVL.IndexedMap
         {Index : Set} {Key : Index → Set} {_≈_ _<_ : Rel (∃ Key) zero}
         (isOrderedKeySet : IsStrictTotalOrder _≈_ _<_)
         -- Equal keys must have equal indices.
         (indicesEqual : _≈_ =[ proj₁ ]⇒ _≡_)
         (Value : Index → Set)
         where

import Data.AVL
open import Function
open import Data.Maybe as Maybe
open import Data.Bool
open import Data.List as List using (List)
open import Category.Functor
open RawFunctor Maybe.functor

-- Key/value pairs.

KV : Set
KV = ∃ λ i → Key i × Value i

-- Conversions.

private

  fromKV : KV → Σ[ ik ∶ ∃ Key ] Value (proj₁ ik)
  fromKV (i , k , v) = ((i , k) , v)

  toKV : Σ[ ik ∶ ∃ Key ] Value (proj₁ ik) → KV
  toKV ((i , k) , v) = (i , k , v)

private

  Order : StrictTotalOrder _ _ _
  Order = record { isStrictTotalOrder = isOrderedKeySet }

-- The map type.

private
  open module AVL = Data.AVL Order (λ ik → Value (proj₁ ik))
    public using () renaming (Tree to Map)

-- Repackaged functions.

empty : Map
empty = AVL.empty

singleton : ∀ {i} → Key i → Value i → Map
singleton k v = AVL.singleton (, k) v

insert : ∀ {i} → Key i → Value i → Map → Map
insert k v = AVL.insert (, k) v

delete : ∀ {i} → Key i → Map → Map
delete k = AVL.delete (, k)

lookup : ∀ {i} → Key i → Map → Maybe (Value i)
lookup k m with AVL.lookup (_ , k) m
... | nothing                    = nothing
... | just ((i′ , k′) , v′ , eq) with indicesEqual eq
...   | refl = just v′

_∈?_ : ∀ {i} → Key i → Map → Bool
_∈?_ k = AVL._∈?_ (, k)

headTail : Map → Maybe (KV × Map)
headTail m = Prod.map toKV id <$> AVL.headTail m

initLast : Map → Maybe (Map × KV)
initLast m = Prod.map id toKV <$> AVL.initLast m

fromList : List KV → Map
fromList = AVL.fromList ∘ List.map fromKV

toList : Map → List KV
toList = List.map toKV ∘ AVL.toList


==> anc/accompanying-code/lib/src/Data/AVL/Sets.agda <==
------------------------------------------------------------------------
-- Finite sets, based on AVL trees
------------------------------------------------------------------------

open import Level
open import Relation.Binary

module Data.AVL.Sets
         (OrderedKeySet : StrictTotalOrder zero zero zero) where

import Data.AVL as AVL
open StrictTotalOrder OrderedKeySet renaming (Carrier to Key)
open import Data.Unit
open import Function
open import Data.Product as Prod using (_×_; _,_; proj₁)
open import Data.Maybe as Maybe
open import Data.Bool
open import Data.List as List using (List)
open import Category.Functor
open RawFunctor Maybe.functor

-- The set type. (Note that Set is a reserved word.)

private
  open module S = AVL OrderedKeySet (const ⊤)
    public using () renaming (Tree to ⟨Set⟩)

-- Repackaged functions.

empty : ⟨Set⟩
empty = S.empty

singleton : Key → ⟨Set⟩
singleton k = S.singleton k _

insert : Key → ⟨Set⟩ → ⟨Set⟩
insert k = S.insert k _

delete : Key → ⟨Set⟩ → ⟨Set⟩
delete = S.delete

lookup : Key → ⟨Set⟩ → Maybe Key
lookup k s = proj₁ <$> S.lookup k s

_∈?_ : Key → ⟨Set⟩ → Bool
_∈?_ = S._∈?_

headTail : ⟨Set⟩ → Maybe (Key × ⟨Set⟩)
headTail s = Prod.map proj₁ id <$> S.headTail s

initLast : ⟨Set⟩ → Maybe (⟨Set⟩ × Key)
initLast s = Prod.map id proj₁ <$> S.initLast s

fromList : List Key → ⟨Set⟩
fromList = S.fromList ∘ List.map (λ k → (k , _))

toList : ⟨Set⟩ → List Key
toList = List.map proj₁ ∘ S.toList


==> anc/accompanying-code/lib/src/Data/Bin.agda <==
------------------------------------------------------------------------
-- A binary representation of natural numbers
------------------------------------------------------------------------

module Data.Bin where

open import Data.Nat as Nat
  using (ℕ; zero; z≤n; s≤s) renaming (suc to 1+_)
open Nat.≤-Reasoning
import Data.Nat.Properties as NP
open import Data.Digit
open import Data.Fin as Fin using (Fin; zero) renaming (suc to 1+_)
open import Data.Fin.Props as FP using (_+′_)
open import Data.List as List hiding (downFrom)
open import Function
open import Data.Product
open import Algebra
open import Relation.Binary
open import Relation.Binary.Consequences
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; _≢_; refl; sym)
open import Relation.Nullary
private
  module BitOrd = StrictTotalOrder (FP.strictTotalOrder 2)

------------------------------------------------------------------------
-- The type

-- A representation of binary natural numbers in which there is
-- exactly one representative for every number.

-- The function toℕ below defines the meaning of Bin.

infix 8 _1#

-- bs stands for the binary number 1<reverse bs>, which is positive.

Bin⁺ : Set
Bin⁺ = List Bit

data Bin : Set where
  -- Zero.
  0#  : Bin
  -- bs 1# stands for the binary number 1<reverse bs>.
  _1# : (bs : Bin⁺) → Bin

------------------------------------------------------------------------
-- Conversion functions

-- Converting to a list of bits starting with the _least_ significant
-- one.

toBits : Bin → List Bit
toBits 0#      = [ 0b ]
toBits (bs 1#) = bs ++ [ 1b ]

-- Converting to a natural number.

toℕ : Bin → ℕ
toℕ = fromDigits ∘ toBits

-- Converting from a list of bits, starting with the _least_
-- significant one.

fromBits : List Bit → Bin
fromBits []              = 0#
fromBits (b        ∷ bs) with fromBits bs
fromBits (b        ∷ bs) | bs′ 1# = (b ∷ bs′) 1#
fromBits (zero     ∷ bs) | 0#     = 0#
fromBits (1+ zero  ∷ bs) | 0#     = [] 1#
fromBits (1+ 1+ () ∷ bs) | _

-- Converting from a natural number.

fromℕ : ℕ → Bin
fromℕ n                with toDigits 2 n
fromℕ .(fromDigits bs) | digits bs = fromBits bs

------------------------------------------------------------------------
-- (Bin, _≡_, _<_) is a strict total order

infix 4 _<_

-- Order relation. Wrapped so that the parameters can be inferred.

data _<_ (b₁ b₂ : Bin) : Set where
  less : (lt : (Nat._<_ on toℕ) b₁ b₂) → b₁ < b₂

private
  <-trans : Transitive _<_
  <-trans (less lt₁) (less lt₂) = less (NP.<-trans lt₁ lt₂)

  asym : ∀ {b₁ b₂} → b₁ < b₂ → ¬ b₂ < b₁
  asym {b₁} {b₂} (less lt) (less gt) = tri⟶asym cmp lt gt
    where cmp = StrictTotalOrder.compare NP.strictTotalOrder

  irr : ∀ {b₁ b₂} → b₁ < b₂ → b₁ ≢ b₂
  irr lt eq = asym⟶irr (PropEq.resp₂ _<_) sym asym eq lt

  irr′ : ∀ {b} → ¬ b < b
  irr′ lt = irr lt refl

  ∷∙ : ∀ {b₁ b₂ bs₁ bs₂} →
       bs₁ 1# < bs₂ 1# → (b₁ ∷ bs₁) 1# < (b₂ ∷ bs₂) 1#
  ∷∙ {b₁} {b₂} {bs₁} {bs₂} (less lt) = less (begin
      1 + (m₁ + n₁ * 2)  ≤⟨ ≤-refl {x = 1} +-mono
                              (≤-pred (FP.bounded b₁) +-mono ≤-refl) ⟩
      1 + (1  + n₁ * 2)  ≡⟨ refl ⟩
            suc n₁ * 2   ≤⟨ lt *-mono ≤-refl ⟩
                n₂ * 2   ≤⟨ n≤m+n m₂ (n₂ * 2) ⟩
           m₂ + n₂ * 2   ∎
    )
    where
    open Nat; open NP
    open DecTotalOrder decTotalOrder renaming (refl to ≤-refl)
    m₁ = Fin.toℕ b₁;   m₂ = Fin.toℕ b₂
    n₁ = toℕ (bs₁ 1#); n₂ = toℕ (bs₂ 1#)

  ∙∷ : ∀ {b₁ b₂ bs} →
       Fin._<_ b₁ b₂ → (b₁ ∷ bs) 1# < (b₂ ∷ bs) 1#
  ∙∷ {b₁} {b₂} {bs} lt = less (begin
    1 + (m₁  + n * 2)  ≡⟨ sym (+-assoc 1 m₁ (n * 2)) ⟩
    (1 + m₁) + n * 2   ≤⟨ lt +-mono ≤-refl ⟩
         m₂  + n * 2   ∎)
    where
    open Nat; open NP
    open DecTotalOrder decTotalOrder renaming (refl to ≤-refl)
    open CommutativeSemiring commutativeSemiring using (+-assoc)
    m₁ = Fin.toℕ b₁; m₂ = Fin.toℕ b₂; n = toℕ (bs 1#)

  1<[23] : ∀ {b} → [] 1# < (b ∷ []) 1#
  1<[23] {b} = less (NP.n≤m+n (Fin.toℕ b) 2)

  1<2+ : ∀ {bs b} → [] 1# < (b ∷ bs) 1#
  1<2+ {[]}     = 1<[23]
  1<2+ {b ∷ bs} = <-trans 1<[23] (∷∙ {b₁ = b} (1<2+ {bs}))

  0<1 : 0# < [] 1#
  0<1 = less (s≤s z≤n)

  0<+ : ∀ {bs} → 0# < bs 1#
  0<+ {[]}     = 0<1
  0<+ {b ∷ bs} = <-trans 0<1 1<2+

  compare⁺ : Trichotomous (_≡_ on _1#) (_<_ on _1#)
  compare⁺ []         []         = tri≈ irr′ refl irr′
  compare⁺ []         (b ∷ bs)   = tri<       1<2+  (irr 1<2+) (asym 1<2+)
  compare⁺ (b ∷ bs)   []         = tri> (asym 1<2+) (irr 1<2+ ∘ sym) 1<2+
  compare⁺ (b₁ ∷ bs₁) (b₂ ∷ bs₂) with compare⁺ bs₁ bs₂
  ... | tri<  lt ¬eq ¬gt = tri<       (∷∙ lt)  (irr (∷∙ lt)) (asym (∷∙ lt))
  ... | tri> ¬lt ¬eq  gt = tri> (asym (∷∙ gt)) (irr (∷∙ gt) ∘ sym) (∷∙ gt)
  compare⁺ (b₁ ∷ bs) (b₂ ∷ .bs) | tri≈ ¬lt refl ¬gt with BitOrd.compare b₁ b₂
  compare⁺ (b  ∷ bs) (.b ∷ .bs) | tri≈ ¬lt refl ¬gt | tri≈ ¬lt′ refl ¬gt′ =
    tri≈ irr′ refl irr′
  ... | tri<  lt′ ¬eq ¬gt′ = tri<       (∙∷ lt′)  (irr (∙∷ lt′)) (asym (∙∷ lt′))
  ... | tri> ¬lt′ ¬eq  gt′ = tri> (asym (∙∷ gt′)) (irr (∙∷ gt′) ∘ sym) (∙∷ gt′)

  compare : Trichotomous _≡_ _<_
  compare 0#       0#       = tri≈ irr′ refl irr′
  compare 0#       (bs₂ 1#) = tri<       0<+  (irr 0<+) (asym 0<+)
  compare (bs₁ 1#) 0#       = tri> (asym 0<+) (irr 0<+ ∘ sym) 0<+
  compare (bs₁ 1#) (bs₂ 1#) = compare⁺ bs₁ bs₂

strictTotalOrder : StrictTotalOrder _ _ _
strictTotalOrder = record
  { Carrier            = Bin
  ; _≈_                = _≡_
  ; _<_                = _<_
  ; isStrictTotalOrder = record
    { isEquivalence = PropEq.isEquivalence
    ; trans         = <-trans
    ; compare       = compare
    ; <-resp-≈      = PropEq.resp₂ _<_
    }
  }

------------------------------------------------------------------------
-- (Bin, _≡_) is a decidable setoid

decSetoid : DecSetoid _ _
decSetoid = StrictTotalOrder.decSetoid strictTotalOrder

infix 4 _≟_

_≟_ : Decidable {A = Bin} _≡_
_≟_ = DecSetoid._≟_ decSetoid

------------------------------------------------------------------------
-- Arithmetic

-- Multiplication by 2.

infix 7 _*2 _*2+1

_*2 : Bin → Bin
0#      *2 = 0#
(bs 1#) *2 = (0b ∷ bs) 1#

_*2+1 : Bin → Bin
0#      *2+1 = [] 1#
(bs 1#) *2+1 = (1b ∷ bs) 1#

-- Division by 2, rounded downwards.

⌊_/2⌋ : Bin → Bin
⌊ 0#          /2⌋ = 0#
⌊ [] 1#       /2⌋ = 0#
⌊ (b ∷ bs) 1# /2⌋ = bs 1#

-- Addition.

Carry : Set
Carry = Bit

addBits : Carry → Bit → Bit → Carry × Bit
addBits c b₁ b₂ with c +′ (b₁ +′ b₂)
... | zero          = (0b , 0b)
... | 1+ zero       = (0b , 1b)
... | 1+ 1+ zero    = (1b , 0b)
... | 1+ 1+ 1+ zero = (1b , 1b)
... | 1+ 1+ 1+ 1+ ()

addCarryToBitList : Carry → List Bit → List Bit
addCarryToBitList zero      bs             = bs
addCarryToBitList (1+ zero) []             = 1b ∷ []
addCarryToBitList (1+ zero) (zero    ∷ bs) = 1b ∷ bs
addCarryToBitList (1+ zero) (1+ zero ∷ bs) = 0b ∷ addCarryToBitList 1b bs
addCarryToBitList (1+ 1+ ()) _
addCarryToBitList _ ((1+ 1+ ()) ∷ _)

addBitLists : Carry → List Bit → List Bit → List Bit
addBitLists c []         bs₂        = addCarryToBitList c bs₂
addBitLists c bs₁        []         = addCarryToBitList c bs₁
addBitLists c (b₁ ∷ bs₁) (b₂ ∷ bs₂) with addBits c b₁ b₂
... | (c' , b') = b' ∷ addBitLists c' bs₁ bs₂

infixl 6 _+_

_+_ : Bin → Bin → Bin
m + n = fromBits (addBitLists 0b (toBits m) (toBits n))

-- Multiplication.

infixl 7 _*_

_*_ : Bin → Bin → Bin
0#                 * n = 0#
[]              1# * n = n
-- (b + 2 * bs 1#) * n = b * n + 2 * (bs 1# * n)
(b        ∷ bs) 1# * n with bs 1# * n
(b        ∷ bs) 1# * n | 0#     = 0#
(zero     ∷ bs) 1# * n | bs' 1# = (0b ∷ bs') 1#
(1+ zero  ∷ bs) 1# * n | bs' 1# = n + (0b ∷ bs') 1#
((1+ 1+ ()) ∷ _) 1# * _ | _

-- Successor.

suc : Bin → Bin
suc n = [] 1# + n

-- Division by 2, rounded upwards.

⌈_/2⌉ : Bin → Bin
⌈ n /2⌉ = ⌊ suc n /2⌋

-- Predecessor.

pred : Bin⁺ → Bin
pred []              = 0#
pred (zero     ∷ bs) = pred bs *2+1
pred (1+ zero  ∷ bs) = (zero ∷ bs) 1#
pred (1+ 1+ () ∷ bs)

-- downFrom n enumerates all numbers from n - 1 to 0. This function is
-- linear in n. Analysis: fromℕ takes linear time, and the preds used
-- take amortised constant time (to see this, let the cost of a pred
-- be 2, and put 1 debit on every bit which is 1).

downFrom : ℕ → List Bin
downFrom n = helper n (fromℕ n)
  where
  helper : ℕ → Bin → List Bin
  helper zero   0#      = []
  helper (1+ n) (bs 1#) = n′ ∷ helper n n′
    where n′ = pred bs
  -- Impossible cases:
  helper zero   (_ 1#)  = []
  helper (1+ _) 0#      = []

------------------------------------------------------------------------
-- Tests

-- The tests below have been commented out since (at least one version
-- of) Agda is too slow or memory-hungry to type check them.

{-
-- The tests below are run when this module is type checked.

-- First some test helpers:

private

  testLimit : ℕ
  testLimit = 5

  nats : List ℕ
  nats = List.downFrom testLimit

  nats⁺ : List ℕ
  nats⁺ = filter (λ n → decToBool (Nat._≤?_ 1 n)) nats

  natPairs : List (ℕ × ℕ)
  natPairs = zip nats (reverse nats)

  _=[_]_ : (ℕ → ℕ) → List ℕ → (Bin → Bin) → Set
  f =[ ns ] g = map f ns ≡ map (toℕ ∘ g ∘ fromℕ) ns

  _=[_]₂_ : (ℕ → ℕ → ℕ) → List (ℕ × ℕ) → (Bin → Bin → Bin) → Set
  f =[ ps ]₂ g =
    map (uncurry f) ps ≡ map (toℕ ∘ uncurry (g on fromℕ)) ps

-- And then the tests:

private

  test-*2+1 : (λ n → Nat._+_ (Nat._*_ n 2) 1) =[ nats ] _*2+1
  test-*2+1 = refl

  test-*2 : (λ n → Nat._*_ n 2) =[ nats ] _*2
  test-*2 = refl

  test-⌊_/2⌋ : Nat.⌊_/2⌋ =[ nats ] ⌊_/2⌋
  test-⌊_/2⌋ = refl

  test-+ : Nat._+_ =[ natPairs ]₂ _+_
  test-+ = refl

  test-* : Nat._*_ =[ natPairs ]₂ _*_
  test-* = refl

  test-suc : 1+_ =[ nats ] suc
  test-suc = refl

  test-⌈_/2⌉ : Nat.⌈_/2⌉ =[ nats ] ⌈_/2⌉
  test-⌈_/2⌉ = refl

  drop-1# : Bin → Bin⁺
  drop-1# 0#      = []
  drop-1# (bs 1#) = bs

  test-pred : Nat.pred =[ nats⁺ ] (pred ∘ drop-1#)
  test-pred = refl

  test-downFrom : map toℕ (downFrom testLimit) ≡
                  List.downFrom testLimit
  test-downFrom = refl
-}


==> anc/accompanying-code/lib/src/Data/Bool.agda <==
------------------------------------------------------------------------
-- Booleans
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Bool where

open import Function
open import Data.Unit using (⊤)
open import Data.Empty
open import Level
open import Relation.Nullary
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl)

infixr 6 _∧_
infixr 5 _∨_ _xor_
infix  0 if_then_else_

------------------------------------------------------------------------
-- The boolean type

data Bool : Set where
  true  : Bool
  false : Bool

{-# BUILTIN BOOL  Bool  #-}
{-# BUILTIN TRUE  true  #-}
{-# BUILTIN FALSE false #-}

{-# COMPILED_DATA Bool Bool True False #-}

------------------------------------------------------------------------
-- Some operations

not : Bool → Bool
not true  = false
not false = true

-- A function mapping true to an inhabited type and false to an empty
-- type.

T : Bool → Set
T true  = ⊤
T false = ⊥

if_then_else_ : ∀ {a} {A : Set a} → Bool → A → A → A
if true  then t else f = t
if false then t else f = f

_∧_ : Bool → Bool → Bool
true  ∧ b = b
false ∧ b = false

_∨_ : Bool → Bool → Bool
true  ∨ b = true
false ∨ b = b

_xor_ : Bool → Bool → Bool
true  xor b = not b
false xor b = b

------------------------------------------------------------------------
-- Queries

_≟_ : Decidable {A = Bool} _≡_
true  ≟ true  = yes refl
false ≟ false = yes refl
true  ≟ false = no λ()
false ≟ true  = no λ()

------------------------------------------------------------------------
-- Some properties

decSetoid : DecSetoid _ _
decSetoid = PropEq.decSetoid _≟_


==> anc/accompanying-code/lib/src/Data/Bool/Properties.agda <==
------------------------------------------------------------------------
-- A bunch of properties
------------------------------------------------------------------------

module Data.Bool.Properties where

open import Data.Bool as Bool
open import Data.Fin
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Equivalence
  using (_⇔_; equivalent; module Equivalent)
open import Algebra
open import Algebra.Structures
import Algebra.RingSolver.Simple as Solver
import Algebra.RingSolver.AlmostCommutativeRing as ACR
open import Relation.Binary.PropositionalEquality
  hiding (proof-irrelevance)
open ≡-Reasoning
import Algebra.FunctionProperties as P; open P _≡_
open import Data.Product
open import Data.Sum
open import Data.Empty

------------------------------------------------------------------------
-- Duality

-- Can we take advantage of duality in some (nice) way?

------------------------------------------------------------------------
-- (Bool, ∨, ∧, false, true) forms a commutative semiring

private

  ∨-assoc : Associative _∨_
  ∨-assoc true  y z = refl
  ∨-assoc false y z = refl

  ∧-assoc : Associative _∧_
  ∧-assoc true  y z = refl
  ∧-assoc false y z = refl

  ∨-comm : Commutative _∨_
  ∨-comm true  true  = refl
  ∨-comm true  false = refl
  ∨-comm false true  = refl
  ∨-comm false false = refl

  ∧-comm : Commutative _∧_
  ∧-comm true  true  = refl
  ∧-comm true  false = refl
  ∧-comm false true  = refl
  ∧-comm false false = refl

  distrib-∧-∨ : _∧_ DistributesOver _∨_
  distrib-∧-∨ = distˡ , distʳ
    where
    distˡ : _∧_ DistributesOverˡ _∨_
    distˡ true  y z = refl
    distˡ false y z = refl

    distʳ : _∧_ DistributesOverʳ _∨_
    distʳ x y z =
                      begin
       (y ∨ z) ∧ x
                      ≡⟨ ∧-comm (y ∨ z) x ⟩
       x ∧ (y ∨ z)
                      ≡⟨ distˡ x y z ⟩
       x ∧ y ∨ x ∧ z
                      ≡⟨ cong₂ _∨_ (∧-comm x y) (∧-comm x z) ⟩
       y ∧ x ∨ z ∧ x
                      ∎

isCommutativeSemiring-∨-∧
  : IsCommutativeSemiring _≡_ _∨_ _∧_ false true
isCommutativeSemiring-∨-∧ = record
  { +-isCommutativeMonoid = record
    { isSemigroup = record
      { isEquivalence = isEquivalence
      ; assoc         = ∨-assoc
      ; ∙-cong        = cong₂ _∨_
      }
    ; identityˡ = λ _ → refl
    ; comm      = ∨-comm
    }
  ; *-isCommutativeMonoid = record
    { isSemigroup = record
      { isEquivalence = isEquivalence
      ; assoc         = ∧-assoc
      ; ∙-cong        = cong₂ _∧_
      }
      ; identityˡ = λ _ → refl
    ; comm      = ∧-comm
    }
  ; distribʳ = proj₂ distrib-∧-∨
  ; zeroˡ    = λ _ → refl
  }

commutativeSemiring-∨-∧ : CommutativeSemiring _ _
commutativeSemiring-∨-∧ = record
  { _+_                   = _∨_
  ; _*_                   = _∧_
  ; 0#                    = false
  ; 1#                    = true
  ; isCommutativeSemiring = isCommutativeSemiring-∨-∧
  }

module RingSolver =
  Solver (ACR.fromCommutativeSemiring commutativeSemiring-∨-∧)

------------------------------------------------------------------------
-- (Bool, ∧, ∨, true, false) forms a commutative semiring

private

  distrib-∨-∧ : _∨_ DistributesOver _∧_
  distrib-∨-∧ = distˡ , distʳ
    where
    distˡ : _∨_ DistributesOverˡ _∧_
    distˡ true  y z = refl
    distˡ false y z = refl

    distʳ : _∨_ DistributesOverʳ _∧_
    distʳ x y z =
                          begin
       (y ∧ z) ∨ x
                          ≡⟨ ∨-comm (y ∧ z) x ⟩
       x ∨ (y ∧ z)
                          ≡⟨ distˡ x y z ⟩
       (x ∨ y) ∧ (x ∨ z)
                          ≡⟨ cong₂ _∧_ (∨-comm x y) (∨-comm x z) ⟩
       (y ∨ x) ∧ (z ∨ x)
                          ∎

isCommutativeSemiring-∧-∨
  : IsCommutativeSemiring _≡_ _∧_ _∨_ true false
isCommutativeSemiring-∧-∨ = record
  { +-isCommutativeMonoid = record
    { isSemigroup = record
      { isEquivalence = isEquivalence
      ; assoc         = ∧-assoc
      ; ∙-cong        = cong₂ _∧_
      }
    ; identityˡ = λ _ → refl
    ; comm      = ∧-comm
    }
  ; *-isCommutativeMonoid = record
    { isSemigroup = record
      { isEquivalence = isEquivalence
      ; assoc         = ∨-assoc
      ; ∙-cong        = cong₂ _∨_
      }
    ; identityˡ = λ _ → refl
    ; comm      = ∨-comm
    }
  ; distribʳ = proj₂ distrib-∨-∧
  ; zeroˡ    = λ _ → refl
  }

commutativeSemiring-∧-∨ : CommutativeSemiring _ _
commutativeSemiring-∧-∨ = record
  { _+_                   = _∧_
  ; _*_                   = _∨_
  ; 0#                    = true
  ; 1#                    = false
  ; isCommutativeSemiring = isCommutativeSemiring-∧-∨
  }

------------------------------------------------------------------------
-- (Bool, ∨, ∧, not, true, false) is a boolean algebra

private

  absorptive : Absorptive _∨_ _∧_
  absorptive = abs-∨-∧ , abs-∧-∨
    where
    abs-∨-∧ : _∨_ Absorbs _∧_
    abs-∨-∧ true  y = refl
    abs-∨-∧ false y = refl

    abs-∧-∨ : _∧_ Absorbs _∨_
    abs-∧-∨ true  y = refl
    abs-∧-∨ false y = refl

  not-∧-inverse : Inverse false not _∧_
  not-∧-inverse =
    ¬x∧x≡⊥ , (λ x → ∧-comm x (not x) ⟨ trans ⟩ ¬x∧x≡⊥ x)
    where
    ¬x∧x≡⊥ : LeftInverse false not _∧_
    ¬x∧x≡⊥ false = refl
    ¬x∧x≡⊥ true  = refl

  not-∨-inverse : Inverse true not _∨_
  not-∨-inverse =
    ¬x∨x≡⊤ , (λ x → ∨-comm x (not x) ⟨ trans ⟩ ¬x∨x≡⊤ x)
    where
    ¬x∨x≡⊤ : LeftInverse true not _∨_
    ¬x∨x≡⊤ false = refl
    ¬x∨x≡⊤ true  = refl

isBooleanAlgebra : IsBooleanAlgebra _≡_ _∨_ _∧_ not true false
isBooleanAlgebra = record
  { isDistributiveLattice = record
      { isLattice = record
          { isEquivalence = isEquivalence
          ; ∨-comm        = ∨-comm
          ; ∨-assoc       = ∨-assoc
          ; ∨-cong        = cong₂ _∨_
          ; ∧-comm        = ∧-comm
          ; ∧-assoc       = ∧-assoc
          ; ∧-cong        = cong₂ _∧_
          ; absorptive    = absorptive
          }
      ; ∨-∧-distribʳ = proj₂ distrib-∨-∧
      }
  ; ∨-complementʳ = proj₂ not-∨-inverse
  ; ∧-complementʳ = proj₂ not-∧-inverse
  ; ¬-cong        = cong not
  }

booleanAlgebra : BooleanAlgebra _ _
booleanAlgebra = record
  { _∨_              = _∨_
  ; _∧_              = _∧_
  ; ¬_               = not
  ; ⊤                = true
  ; ⊥                = false
  ; isBooleanAlgebra = isBooleanAlgebra
  }

------------------------------------------------------------------------
-- (Bool, xor, ∧, id, false, true) forms a commutative ring

private

  xor-is-ok : ∀ x y → x xor y ≡ (x ∨ y) ∧ not (x ∧ y)
  xor-is-ok true  y = refl
  xor-is-ok false y = sym $ proj₂ CS.*-identity _
    where module CS = CommutativeSemiring commutativeSemiring-∨-∧

commutativeRing-xor-∧ : CommutativeRing _ _
commutativeRing-xor-∧ = commutativeRing
  where
  import Algebra.Props.BooleanAlgebra as BA
  open BA booleanAlgebra
  open XorRing _xor_ xor-is-ok

module XorRingSolver =
  Solver (ACR.fromCommutativeRing commutativeRing-xor-∧)

------------------------------------------------------------------------
-- Miscellaneous other properties

not-involutive : Involutive not
not-involutive true  = refl
not-involutive false = refl

not-¬ : ∀ {x y} → x ≡ y → x ≢ not y
not-¬ {true}  refl ()
not-¬ {false} refl ()

¬-not : ∀ {x y} → x ≢ y → x ≡ not y
¬-not {true}  {true}  x≢y = ⊥-elim (x≢y refl)
¬-not {true}  {false} _   = refl
¬-not {false} {true}  _   = refl
¬-not {false} {false} x≢y = ⊥-elim (x≢y refl)

⇔→≡ : {b₁ b₂ b : Bool} → b₁ ≡ b ⇔ b₂ ≡ b → b₁ ≡ b₂
⇔→≡ {true } {true }         hyp = refl
⇔→≡ {true } {false} {true } hyp = sym (Equivalent.to hyp ⟨$⟩ refl)
⇔→≡ {true } {false} {false} hyp = Equivalent.from hyp ⟨$⟩ refl
⇔→≡ {false} {true } {true } hyp = Equivalent.from hyp ⟨$⟩ refl
⇔→≡ {false} {true } {false} hyp = sym (Equivalent.to hyp ⟨$⟩ refl)
⇔→≡ {false} {false}         hyp = refl

T-≡ : ∀ {b} → T b ⇔ b ≡ true
T-≡ {false} = equivalent (λ ())       (λ ())
T-≡ {true}  = equivalent (const refl) (const _)

T-∧ : ∀ {b₁ b₂} → T (b₁ ∧ b₂) ⇔ (T b₁ × T b₂)
T-∧ {true}  {true}  = equivalent (const (_ , _)) (const _)
T-∧ {true}  {false} = equivalent (λ ())          proj₂
T-∧ {false} {_}     = equivalent (λ ())          proj₁

T-∨ : ∀ {b₁ b₂} → T (b₁ ∨ b₂) ⇔ (T b₁ ⊎ T b₂)
T-∨ {true}  {b₂}    = equivalent inj₁ (const _)
T-∨ {false} {true}  = equivalent inj₂ (const _)
T-∨ {false} {false} = equivalent inj₁ [ id , id ]

proof-irrelevance : ∀ {b} (p q : T b) → p ≡ q
proof-irrelevance {true}  _  _  = refl
proof-irrelevance {false} () ()


==> anc/accompanying-code/lib/src/Data/Bool/Show.agda <==
------------------------------------------------------------------------
-- Showing booleans
------------------------------------------------------------------------

module Data.Bool.Show where

open import Data.Bool
open import Data.String

show : Bool → String
show true  = "true"
show false = "false"


==> anc/accompanying-code/lib/src/Data/BoundedVec.agda <==
------------------------------------------------------------------------
-- Bounded vectors
------------------------------------------------------------------------

-- Vectors of a specified maximum length.

module Data.BoundedVec where

open import Data.Nat
open import Data.List as List using (List)
open import Data.Vec as Vec using (Vec)
open import Relation.Binary.PropositionalEquality
open import Data.Nat.Properties
open SemiringSolver hiding (_↑)

------------------------------------------------------------------------
-- The type

abstract

  data BoundedVec (a : Set) : ℕ → Set where
    bVec : ∀ {m n} (xs : Vec a n) → BoundedVec a (n + m)

  [] : ∀ {a n} → BoundedVec a n
  [] = bVec Vec.[]

  infixr 5 _∷_

  _∷_ : ∀ {a n} → a → BoundedVec a n → BoundedVec a (suc n)
  x ∷ bVec xs = bVec (Vec._∷_ x xs)

------------------------------------------------------------------------
-- Pattern matching

infixr 5 _∷v_

data View (a : Set) : ℕ → Set where
  []v  : ∀ {n} → View a n
  _∷v_ : ∀ {n} (x : a) (xs : BoundedVec a n) → View a (suc n)

abstract

  view : ∀ {a n} → BoundedVec a n → View a n
  view (bVec Vec.[])         = []v
  view (bVec (Vec._∷_ x xs)) = x ∷v bVec xs

------------------------------------------------------------------------
-- Increasing the bound

abstract

  ↑ : ∀ {a n} → BoundedVec a n → BoundedVec a (suc n)
  ↑ {a = a} (bVec {m = m} {n = n} xs) =
    subst (BoundedVec a) lemma
            (bVec {m = suc m} xs)
    where
    lemma = solve 2 (λ m n → n :+ (con 1 :+ m)  :=  con 1 :+ (n :+ m))
                    refl m n

------------------------------------------------------------------------
-- Conversions

abstract

  fromList : ∀ {a} → (xs : List a) → BoundedVec a (List.length xs)
  fromList {a = a} xs =
    subst (BoundedVec a) lemma
            (bVec {m = zero} (Vec.fromList xs))
    where lemma = solve 1 (λ m → m :+ con 0  :=  m) refl _

  toList : ∀ {a n} → BoundedVec a n → List a
  toList (bVec xs) = Vec.toList xs


==> anc/accompanying-code/lib/src/Data/BoundedVec/Inefficient.agda <==
------------------------------------------------------------------------
-- Bounded vectors (inefficient, concrete implementation)
------------------------------------------------------------------------

-- Vectors of a specified maximum length.

module Data.BoundedVec.Inefficient where

open import Data.Nat
open import Data.List

------------------------------------------------------------------------
-- The type

infixr 5 _∷_

data BoundedVec (a : Set) : ℕ → Set where
  []  : ∀ {n} → BoundedVec a n
  _∷_ : ∀ {n} (x : a) (xs : BoundedVec a n) → BoundedVec a (suc n)

------------------------------------------------------------------------
-- Increasing the bound

-- Note that this operation is linear in the length of the list.

↑ : ∀ {a n} → BoundedVec a n → BoundedVec a (suc n)
↑ []       = []
↑ (x ∷ xs) = x ∷ ↑ xs

------------------------------------------------------------------------
-- Conversions

fromList : ∀ {a} → (xs : List a) → BoundedVec a (length xs)
fromList []       = []
fromList (x ∷ xs) = x ∷ fromList xs

toList : ∀ {a n} → BoundedVec a n → List a
toList []       = []
toList (x ∷ xs) = x ∷ toList xs


==> anc/accompanying-code/lib/src/Data/Char.agda <==
------------------------------------------------------------------------
-- Characters
------------------------------------------------------------------------

module Data.Char where

open import Data.Nat  using (ℕ)
open import Data.Bool using (Bool; true; false)
open import Relation.Nullary
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as PropEq using (_≡_)

------------------------------------------------------------------------
-- The type

postulate
  Char : Set

{-# BUILTIN CHAR Char #-}
{-# COMPILED_TYPE Char Char #-}

------------------------------------------------------------------------
-- Operations

private
 primitive
  primCharToNat    : Char → ℕ
  primCharEquality : Char → Char → Bool

toNat : Char → ℕ
toNat = primCharToNat

infix 4 _==_

_==_ : Char → Char → Bool
_==_ = primCharEquality

_≟_ : Decidable {A = Char} _≡_
s₁ ≟ s₂ with s₁ == s₂
... | true  = yes trustMe
  where postulate trustMe : _
... | false = no trustMe
  where postulate trustMe : _

setoid : Setoid _ _
setoid = PropEq.setoid Char

decSetoid : DecSetoid _ _
decSetoid = PropEq.decSetoid _≟_


==> anc/accompanying-code/lib/src/Data/Cofin.agda <==
------------------------------------------------------------------------
-- "Finite" sets indexed on coinductive "natural" numbers
------------------------------------------------------------------------

module Data.Cofin where

open import Coinduction
open import Data.Conat as Conat using (Coℕ; suc; ∞ℕ)
open import Data.Nat using (ℕ; zero; suc)
open import Data.Fin using (Fin; zero; suc)

------------------------------------------------------------------------
-- The type

-- Note that Cofin ∞ℕ is /not/ finite. Note also that this is not a
-- coinductive type, but it is indexed on a coinductive type.

data Cofin : Coℕ → Set where
  zero : ∀ {n} → Cofin (suc n)
  suc  : ∀ {n} (i : Cofin (♭ n)) → Cofin (suc n)

------------------------------------------------------------------------
-- Some operations

fromℕ : ℕ → Cofin ∞ℕ
fromℕ zero    = zero
fromℕ (suc n) = suc (fromℕ n)

toℕ : ∀ {n} → Cofin n → ℕ
toℕ zero    = zero
toℕ (suc i) = suc (toℕ i)

fromFin : ∀ {n} → Fin n → Cofin (Conat.fromℕ n)
fromFin zero    = zero
fromFin (suc i) = suc (fromFin i)

toFin : ∀ n → Cofin (Conat.fromℕ n) → Fin n
toFin zero    ()
toFin (suc n) zero    = zero
toFin (suc n) (suc i) = suc (toFin n i)


==> anc/accompanying-code/lib/src/Data/Colist.agda <==
------------------------------------------------------------------------
-- Coinductive lists
------------------------------------------------------------------------

module Data.Colist where

open import Category.Monad
open import Coinduction
open import Data.Bool          using (Bool; true; false)
open import Data.Empty         using (⊥)
open import Data.Maybe         using (Maybe; nothing; just)
open import Data.Nat           using (ℕ; zero; suc)
open import Data.Conat         using (Coℕ; zero; suc)
open import Data.List          using (List; []; _∷_)
open import Data.List.NonEmpty using (List⁺; _∷_)
                               renaming ([_] to [_]⁺)
open import Data.BoundedVec.Inefficient as BVec
  using (BoundedVec; []; _∷_)
open import Data.Product using (_,_)
open import Data.Sum     using (_⊎_; inj₁; inj₂)
open import Function
open import Relation.Binary
import Relation.Binary.InducedPreorders as Ind
open import Relation.Binary.PropositionalEquality using (_≡_)
open import Relation.Nullary
open import Relation.Nullary.Negation
open RawMonad ¬¬-Monad

------------------------------------------------------------------------
-- The type

infixr 5 _∷_

data Colist (A : Set) : Set where
  []  : Colist A
  _∷_ : (x : A) (xs : ∞ (Colist A)) → Colist A

data Any {A} (P : A → Set) : Colist A → Set where
  here  : ∀ {x xs} (px  : P x)          → Any P (x ∷ xs)
  there : ∀ {x xs} (pxs : Any P (♭ xs)) → Any P (x ∷ xs)

data All {A} (P : A → Set) : Colist A → Set where
  []  : All P []
  _∷_ : ∀ {x xs} (px : P x) (pxs : ∞ (All P (♭ xs))) → All P (x ∷ xs)

------------------------------------------------------------------------
-- Some operations

null : ∀ {A} → Colist A → Bool
null []      = true
null (_ ∷ _) = false

length : ∀ {A} → Colist A → Coℕ
length []       = zero
length (x ∷ xs) = suc (♯ length (♭ xs))

map : ∀ {A B} → (A → B) → Colist A → Colist B
map f []       = []
map f (x ∷ xs) = f x ∷ ♯ map f (♭ xs)

fromList : ∀ {A} → List A → Colist A
fromList []       = []
fromList (x ∷ xs) = x ∷ ♯ fromList xs

take : ∀ {A} (n : ℕ) → Colist A → BoundedVec A n
take zero    xs       = []
take (suc n) []       = []
take (suc n) (x ∷ xs) = x ∷ take n (♭ xs)

replicate : ∀ {A} → Coℕ → A → Colist A
replicate zero    x = []
replicate (suc n) x = x ∷ ♯ replicate (♭ n) x

lookup : ∀ {A} → ℕ → Colist A → Maybe A
lookup n       []       = nothing
lookup zero    (x ∷ xs) = just x
lookup (suc n) (x ∷ xs) = lookup n (♭ xs)

infixr 5 _++_

_++_ : ∀ {A} → Colist A → Colist A → Colist A
[]       ++ ys = ys
(x ∷ xs) ++ ys = x ∷ ♯ (♭ xs ++ ys)

concat : ∀ {A} → Colist (List⁺ A) → Colist A
concat []               = []
concat ([ x ]⁺   ∷ xss) = x ∷ ♯ concat (♭ xss)
concat ((x ∷ xs) ∷ xss) = x ∷ ♯ concat (xs ∷ xss)

[_] : ∀ {A} → A → Colist A
[ x ] = x ∷ ♯ []

------------------------------------------------------------------------
-- Equality

-- xs ≈ ys means that xs and ys are equal.

infix 4 _≈_

data _≈_ {A} : (xs ys : Colist A) → Set where
  []  :                                       []     ≈ []
  _∷_ : ∀ x {xs ys} (xs≈ : ∞ (♭ xs ≈ ♭ ys)) → x ∷ xs ≈ x ∷ ys

-- The equality relation forms a setoid.

setoid : Set → Setoid _ _
setoid A = record
  { Carrier       = Colist A
  ; _≈_           = _≈_
  ; isEquivalence = record
    { refl  = refl
    ; sym   = sym
    ; trans = trans
    }
  }
  where
  refl : Reflexive _≈_
  refl {[]}     = []
  refl {x ∷ xs} = x ∷ ♯ refl

  sym : Symmetric _≈_
  sym []        = []
  sym (x ∷ xs≈) = x ∷ ♯ sym (♭ xs≈)

  trans : Transitive _≈_
  trans []        []         = []
  trans (x ∷ xs≈) (.x ∷ ys≈) = x ∷ ♯ trans (♭ xs≈) (♭ ys≈)

module ≈-Reasoning where
  import Relation.Binary.EqReasoning as EqR
  private
    open module R {A : Set} = EqR (setoid A) public

-- map preserves equality.

map-cong : ∀ {A B} (f : A → B) → _≈_ =[ map f ]⇒ _≈_
map-cong f []        = []
map-cong f (x ∷ xs≈) = f x ∷ ♯ map-cong f (♭ xs≈)

------------------------------------------------------------------------
-- Memberships, subsets, prefixes

-- x ∈ xs means that x is a member of xs.

infix 4 _∈_

_∈_ : {A : Set} → A → Colist A → Set
x ∈ xs = Any (_≡_ x) xs

-- xs ⊆ ys means that xs is a subset of ys.

infix 4 _⊆_

_⊆_ : {A : Set} → Colist A → Colist A → Set
xs ⊆ ys = ∀ {x} → x ∈ xs → x ∈ ys

-- xs ⊑ ys means that xs is a prefix of ys.

infix 4 _⊑_

data _⊑_ {A : Set} : Colist A → Colist A → Set where
  []  : ∀ {ys}                            → []     ⊑ ys
  _∷_ : ∀ x {xs ys} (p : ∞ (♭ xs ⊑ ♭ ys)) → x ∷ xs ⊑ x ∷ ys

-- Prefixes are subsets.

⊑⇒⊆ : {A : Set} → _⊑_ {A = A} ⇒ _⊆_
⊑⇒⊆ []          ()
⊑⇒⊆ (x ∷ xs⊑ys) (here ≡x)    = here ≡x
⊑⇒⊆ (_ ∷ xs⊑ys) (there x∈xs) = there (⊑⇒⊆ (♭ xs⊑ys) x∈xs)

-- The prefix relation forms a poset.

⊑-Poset : Set → Poset _ _ _
⊑-Poset A = record
  { Carrier        = Colist A
  ; _≈_            = _≈_
  ; _≤_            = _⊑_
  ; isPartialOrder = record
    { isPreorder = record
      { isEquivalence = Setoid.isEquivalence (setoid A)
      ; reflexive     = reflexive
      ; trans         = trans
      }
    ; antisym  = antisym
    }
  }
  where
  reflexive : _≈_ ⇒ _⊑_
  reflexive []        = []
  reflexive (x ∷ xs≈) = x ∷ ♯ reflexive (♭ xs≈)

  trans : Transitive _⊑_
  trans []        _          = []
  trans (x ∷ xs≈) (.x ∷ ys≈) = x ∷ ♯ trans (♭ xs≈) (♭ ys≈)

  antisym : Antisymmetric _≈_ _⊑_
  antisym []       []        = []
  antisym (x ∷ p₁) (.x ∷ p₂) = x ∷ ♯ antisym (♭ p₁) (♭ p₂)

module ⊑-Reasoning where
  import Relation.Binary.PartialOrderReasoning as POR
  private
    open module R {A : Set} = POR (⊑-Poset A)
      public renaming (_≤⟨_⟩_ to _⊑⟨_⟩_)

-- The subset relation forms a preorder.

⊆-Preorder : Set → Preorder _ _ _
⊆-Preorder A =
  Ind.InducedPreorder₂ (setoid A) _∈_
                       (λ xs≈ys → ⊑⇒⊆ $ ⊑P.reflexive xs≈ys)
  where module ⊑P = Poset (⊑-Poset A)

module ⊆-Reasoning where
  import Relation.Binary.PreorderReasoning as PreR
  private
    open module R {A : Set} = PreR (⊆-Preorder A)
      public renaming (_∼⟨_⟩_ to _⊆⟨_⟩_)

  infix 1 _∈⟨_⟩_

  _∈⟨_⟩_ : ∀ {A : Set} (x : A) {xs ys} →
           x ∈ xs → xs IsRelatedTo ys → x ∈ ys
  x ∈⟨ x∈xs ⟩ xs⊆ys = (begin xs⊆ys) x∈xs

-- take returns a prefix.

take-⊑ : ∀ {A} n (xs : Colist A) →
         let toColist = fromList ∘ BVec.toList in
         toColist (take n xs) ⊑ xs
take-⊑ zero    xs       = []
take-⊑ (suc n) []       = []
take-⊑ (suc n) (x ∷ xs) = x ∷ ♯ take-⊑ n (♭ xs)

------------------------------------------------------------------------
-- Finiteness and infiniteness

-- Finite xs means that xs has finite length.

data Finite {A : Set} : Colist A → Set where
  []  : Finite []
  _∷_ : ∀ x {xs} (fin : Finite (♭ xs)) → Finite (x ∷ xs)

-- Infinite xs means that xs has infinite length.

data Infinite {A : Set} : Colist A → Set where
  _∷_ : ∀ x {xs} (inf : ∞ (Infinite (♭ xs))) → Infinite (x ∷ xs)

-- Colists which are not finite are infinite.

not-finite-is-infinite :
  {A : Set} (xs : Colist A) → ¬ Finite xs → Infinite xs
not-finite-is-infinite []       hyp with hyp []
... | ()
not-finite-is-infinite (x ∷ xs) hyp =
  x ∷ ♯ not-finite-is-infinite (♭ xs) (hyp ∘ _∷_ x)

-- Colists are either finite or infinite (classically).

finite-or-infinite :
  {A : Set} (xs : Colist A) → ¬ ¬ (Finite xs ⊎ Infinite xs)
finite-or-infinite xs = helper <$> excluded-middle
  where
  helper : Dec (Finite xs) → Finite xs ⊎ Infinite xs
  helper (yes fin) = inj₁ fin
  helper (no ¬fin) = inj₂ $ not-finite-is-infinite xs ¬fin

-- Colists are not both finite and infinite.

not-finite-and-infinite :
  {A : Set} {xs : Colist A} → Finite xs → Infinite xs → ⊥
not-finite-and-infinite []        ()
not-finite-and-infinite (x ∷ fin) (.x ∷ inf) =
  not-finite-and-infinite fin (♭ inf)


==> anc/accompanying-code/lib/src/Data/Conat.agda <==
------------------------------------------------------------------------
-- Coinductive "natural" numbers
------------------------------------------------------------------------

module Data.Conat where

open import Coinduction
open import Data.Nat using (ℕ; zero; suc)
open import Relation.Binary

------------------------------------------------------------------------
-- The type

data Coℕ : Set where
  zero : Coℕ
  suc  : (n : ∞ Coℕ) → Coℕ

------------------------------------------------------------------------
-- Some operations

fromℕ : ℕ → Coℕ
fromℕ zero    = zero
fromℕ (suc n) = suc (♯ fromℕ n)

∞ℕ : Coℕ
∞ℕ = suc (♯ ∞ℕ)

infixl 6 _+_

_+_ : Coℕ → Coℕ → Coℕ
zero  + n = n
suc m + n = suc (♯ (♭ m + n))

------------------------------------------------------------------------
-- Equality

data _≈_ : Coℕ → Coℕ → Set where
  zero :                                 zero  ≈ zero
  suc  : ∀ {m n} (m≈n : ∞ (♭ m ≈ ♭ n)) → suc m ≈ suc n

setoid : Setoid _ _
setoid = record
  { Carrier       = Coℕ
  ; _≈_           = _≈_
  ; isEquivalence = record
    { refl  = refl
    ; sym   = sym
    ; trans = trans
    }
  }
  where
  refl : Reflexive _≈_
  refl {zero}  = zero
  refl {suc n} = suc (♯ refl)

  sym : Symmetric _≈_
  sym zero      = zero
  sym (suc m≈n) = suc (♯ sym (♭ m≈n))

  trans : Transitive _≈_
  trans zero      zero      = zero
  trans (suc m≈n) (suc n≈k) = suc (♯ trans (♭ m≈n) (♭ n≈k))


==> anc/accompanying-code/lib/src/Data/Container.agda <==
------------------------------------------------------------------------
-- Containers, based on the work of Abbott and others
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Container where

open import Data.Product as Prod hiding (map)
open import Function renaming (id to ⟨id⟩; _∘_ to _⟨∘⟩_)
open import Function.Equality using (_⟨$⟩_)
open import Function.Inverse as Inv using (_⇿_; module Inverse)
open import Level
open import Relation.Binary using (Setoid; module Setoid)
open import Relation.Binary.PropositionalEquality as P
  using (_≡_; _≗_; refl)
open import Relation.Unary using (_⊆_)

------------------------------------------------------------------------
-- Containers

-- A container is a set of shapes, and for every shape a set of
-- positions.

infix 5 _◃_

record Container (ℓ : Level) : Set (suc ℓ) where
  constructor _◃_
  field
    Shape    : Set ℓ
    Position : Shape → Set ℓ

open Container public

-- The semantics ("extension") of a container.

⟦_⟧ : ∀ {ℓ} → Container ℓ → Set ℓ → Set ℓ
⟦ C ⟧ X = Σ[ s ∶ Shape C ] (Position C s → X)

-- Equality (based on propositional equality).

infix 4 _≈_

_≈_ : ∀ {c} {C : Container c} {X : Set c} → ⟦ C ⟧ X → ⟦ C ⟧ X → Set c
_≈_ {C = C} (s , f) (s′ , f′) =
  Σ[ eq ∶ s ≡ s′ ] (∀ p → f p ≡ f′ (P.subst (Position C) eq p))

private

  -- Note that, if propositional equality were extensional, then _≈_
  -- and _≡_ would coincide.

  ≈⇒≡ : ∀ {c} {C : Container c} {X : Set c} {xs ys : ⟦ C ⟧ X} →
        P.Extensionality c c → xs ≈ ys → xs ≡ ys
  ≈⇒≡ {C = C} {X} ext (s≡s′ , f≈f′) = helper s≡s′ f≈f′
    where
    helper : {s s′ : Shape C} (eq : s ≡ s′) →
             {f  : Position C s  → X}
             {f′ : Position C s′ → X} →
             (∀ p → f p ≡ f′ (P.subst (Position C) eq p)) →
             _≡_ {A = ⟦ C ⟧ X} (s , f) (s′ , f′)
    helper refl f≈f′ = P.cong (_,_ _) (ext f≈f′)

setoid : ∀ {ℓ} → Container ℓ → Set ℓ → Setoid ℓ ℓ
setoid C X = record
  { Carrier       = ⟦ C ⟧ X
  ; _≈_           = _≈_
  ; isEquivalence = record
    { refl  = (refl , λ _ → refl)
    ; sym   = sym
    ; trans = λ {_ _ zs} → trans zs
    }
  }
  where
  sym : {xs ys : ⟦ C ⟧ X} → xs ≈ ys → ys ≈ xs
  sym (eq , f) = helper eq f
    where
    helper : {s s′ : Shape C} (eq : s ≡ s′) →
             {f  : Position C s  → X}
             {f′ : Position C s′ → X} →
             (∀ p → f p ≡ f′ (P.subst (Position C) eq p)) →
             _≈_ {C = C} (s′ , f′) (s , f)
    helper refl eq = (refl , P.sym ⟨∘⟩ eq)

  trans : ∀ {xs ys : ⟦ C ⟧ X} zs → xs ≈ ys → ys ≈ zs → xs ≈ zs
  trans zs (eq₁ , f₁) (eq₂ , f₂) = helper eq₁ eq₂ (proj₂ zs) f₁ f₂
    where
    helper : {s s′ s″ : Shape C} (eq₁ : s ≡ s′) (eq₂ : s′ ≡ s″) →
             {f  : Position C s  → X}
             {f′ : Position C s′ → X} →
             (f″ : Position C s″ → X) →
             (∀ p → f  p ≡ f′ (P.subst (Position C) eq₁ p)) →
             (∀ p → f′ p ≡ f″ (P.subst (Position C) eq₂ p)) →
             _≈_ {C = C} (s , f) (s″ , f″)
    helper refl refl _ eq₁ eq₂ = (refl , λ p → P.trans (eq₁ p) (eq₂ p))

------------------------------------------------------------------------
-- Functoriality

-- Containers are functors.

map : ∀ {c} {C : Container c} {X Y} → (X → Y) → ⟦ C ⟧ X → ⟦ C ⟧ Y
map f = Prod.map ⟨id⟩ (λ g → f ⟨∘⟩ g)

module Map where

  identity : ∀ {c} {C : Container c} {X}
             (xs : ⟦ C ⟧ X) → map ⟨id⟩ xs ≈ xs
  identity {C = C} xs = Setoid.refl (setoid C _)

  composition : ∀ {c} {C : Container c} {X Y Z}
                (f : Y → Z) (g : X → Y) (xs : ⟦ C ⟧ X) →
                map f (map g xs) ≈ map (f ⟨∘⟩ g) xs
  composition {C = C} f g xs = Setoid.refl (setoid C _)

------------------------------------------------------------------------
-- Container morphisms

-- Representation of container morphisms.

record _⇒_ {c} (C₁ C₂ : Container c) : Set c where
  field
    shape    : Shape C₁ → Shape C₂
    position : ∀ {s} → Position C₂ (shape s) → Position C₁ s

open _⇒_ public

-- Interpretation of _⇒_.

⟪_⟫ : ∀ {c} {C₁ C₂ : Container c} →
      C₁ ⇒ C₂ → ∀ {X} → ⟦ C₁ ⟧ X → ⟦ C₂ ⟧ X
⟪ m ⟫ xs = (shape m (proj₁ xs) , proj₂ xs ⟨∘⟩ position m)

module Morphism where

  -- Naturality.

  Natural : ∀ {c} {C₁ C₂ : Container c} →
            (∀ {X} → ⟦ C₁ ⟧ X → ⟦ C₂ ⟧ X) → Set (suc c)
  Natural {C₁ = C₁} m =
    ∀ {X Y} (f : X → Y) (xs : ⟦ C₁ ⟧ X) →
    m (map f xs) ≈ map f (m xs)

  -- Natural transformations.

  NT : ∀ {c} (C₁ C₂ : Container c) → Set (suc c)
  NT C₁ C₂ = ∃ λ (m : ∀ {X} → ⟦ C₁ ⟧ X → ⟦ C₂ ⟧ X) → Natural m

  -- Container morphisms are natural.

  natural : ∀ {c} {C₁ C₂ : Container c}
            (m : C₁ ⇒ C₂) → Natural ⟪ m ⟫
  natural {C₂ = C₂} m f xs = Setoid.refl (setoid C₂ _)

  -- In fact, all natural functions of the right type are container
  -- morphisms.

  complete : ∀ {c} {C₁ C₂ : Container c} →
             (nt : NT C₁ C₂) →
             ∃ λ m → ∀ {X} (xs : ⟦ C₁ ⟧ X) → proj₁ nt xs ≈ ⟪ m ⟫ xs
  complete (nt , nat) = (m , λ xs → nat (proj₂ xs) (proj₁ xs , ⟨id⟩))
    where
    m = record { shape    = λ  s  → proj₁ (nt (s , ⟨id⟩))
               ; position = λ {s} → proj₂ (nt (s , ⟨id⟩))
               }

  -- Identity.

  id : ∀ {c} (C : Container c) → C ⇒ C
  id _ = record {shape = ⟨id⟩; position = ⟨id⟩}

  -- Composition.

  infixr 9 _∘_

  _∘_ : ∀ {c} {C₁ C₂ C₃ : Container c} → C₂ ⇒ C₃ → C₁ ⇒ C₂ → C₁ ⇒ C₃
  f ∘ g = record
    { shape    = shape    f ⟨∘⟩ shape    g
    ; position = position g ⟨∘⟩ position f
    }

  -- Identity and composition commute with ⟪_⟫.

  id-correct : ∀ {c} {C : Container c} {X : Set c} →
               ⟪ id C ⟫ {X} ≗ ⟨id⟩
  id-correct xs = refl

  ∘-correct : ∀ {c} {C₁ C₂ C₃ : Container c}
              (f : C₂ ⇒ C₃) (g : C₁ ⇒ C₂) {X : Set c} →
              ⟪ f ∘ g ⟫ {X} ≗ (⟪ f ⟫ ⟨∘⟩ ⟪ g ⟫)
  ∘-correct f g xs = refl

------------------------------------------------------------------------
-- Linear container morphisms

record _⊸_ {c} (C₁ C₂ : Container c) : Set c where
  field
    shape⊸    : Shape C₁ → Shape C₂
    position⊸ : ∀ {s} → Position C₂ (shape⊸ s) ⇿ Position C₁ s

  morphism : C₁ ⇒ C₂
  morphism = record
    { shape    = shape⊸
    ; position = _⟨$⟩_ (Inverse.to position⊸)
    }

  ⟪_⟫⊸ : ∀ {X} → ⟦ C₁ ⟧ X → ⟦ C₂ ⟧ X
  ⟪_⟫⊸ = ⟪ morphism ⟫

open _⊸_ public using (shape⊸; position⊸; ⟪_⟫⊸)

------------------------------------------------------------------------
-- All and any

-- All.

□ : ∀ {c} {C : Container c} {X : Set c} →
    (X → Set c) → (⟦ C ⟧ X → Set c)
□ P (s , f) = ∀ p → P (f p)

□-map : ∀ {c} {C : Container c} {X : Set c} {P Q : X → Set c} →
        P ⊆ Q → □ {C = C} P ⊆ □ Q
□-map P⊆Q = _⟨∘⟩_ P⊆Q

-- Any.

◇ : ∀ {c} {C : Container c} {X : Set c} →
    (X → Set c) → (⟦ C ⟧ X → Set c)
◇ P (s , f) = ∃ λ p → P (f p)

◇-map : ∀ {c} {C : Container c} {X : Set c} {P Q : X → Set c} →
        P ⊆ Q → ◇ {C = C} P ⊆ ◇ Q
◇-map P⊆Q = Prod.map ⟨id⟩ P⊆Q

-- Membership.

infix 4 _∈_

_∈_ : ∀ {c} {C : Container c} {X : Set c} →
      X → ⟦ C ⟧ X → Set c
x ∈ xs = ◇ (_≡_ x) xs

-- Bag and set equality. Two containers xs and ys are equal when
-- viewed as sets if, whenever x ∈ xs, we also have x ∈ ys, and vice
-- versa. They are equal when viewed as bags if, additionally, the
-- sets x ∈ xs and x ∈ ys have the same size. For alternative but
-- equivalent definitions of bag and set equality, see
-- Data.Container.AlternativeBagAndSetEquality.

open Inv public
  using (Kind) renaming (inverse to bag; equivalent to set)

[_]-Equality : ∀ {ℓ} → Kind → Container ℓ → Set ℓ → Setoid ℓ ℓ
[ k ]-Equality C X = Inv.InducedEquivalence₂ k (_∈_ {C = C} {X = X})

infix 4 _≈[_]_

_≈[_]_ : ∀ {c} {C : Container c} {X : Set c} →
         ⟦ C ⟧ X → Kind → ⟦ C ⟧ X → Set c
xs ≈[ k ] ys = Setoid._≈_ ([ k ]-Equality _ _) xs ys


==> anc/accompanying-code/lib/src/Data/Container/AlternativeBagAndSetEquality.agda <==
------------------------------------------------------------------------
-- Alternative definition of bag and set equality
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Container.AlternativeBagAndSetEquality where

open import Data.Container
open import Data.Product as Prod
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Equivalence as Eq using (_⇔_; module Equivalent)
open import Function.Inverse as Inv using (Isomorphism; module Inverse)
open import Relation.Binary.HeterogeneousEquality as H using (_≅_; refl)
open import Relation.Binary.PropositionalEquality as P using (_≡_; refl)

open P.≡-Reasoning

-- Another way to define bag and set equality. Two containers xs and
-- ys are equal when viewed as bags if their sets of positions are
-- equipotent and the position functions map related positions to
-- equal values. For set equality the position sets do not need to be
-- equipotent, only equiinhabited.

infix 4 _≈[_]′_

_≈[_]′_ : ∀ {c} {C : Container c} {X : Set c} →
          ⟦ C ⟧ X → Kind → ⟦ C ⟧ X → Set c
_≈[_]′_ {C = C} (s , f) k (s′ , f′) =
  ∃ λ (p₁≈p₂ : Isomorphism k (Position C s) (Position C s′)) →
      (∀ p → f  p ≡ f′ (Equivalent.to   (Inv.⇒⇔ p₁≈p₂) ⟨$⟩ p)) ×
      (∀ p → f′ p ≡ f  (Equivalent.from (Inv.⇒⇔ p₁≈p₂) ⟨$⟩ p))
      -- The last component is unnecessary when k equals bag.

-- This definition is equivalent to the one in Data.Container.

private

  ≈⇔≈′-set : ∀ {c} {C : Container c} {X : Set c} (xs ys : ⟦ C ⟧ X) →
             xs ≈[ set ] ys ⇔ xs ≈[ set ]′ ys
  ≈⇔≈′-set {c} xs ys = Eq.equivalent to from
    where
    to : xs ≈[ set ] ys → xs ≈[ set ]′ ys
    to xs≈ys =
      Eq.equivalent
        (λ p → proj₁ $ Equivalent.to   xs≈ys ⟨$⟩ (p , refl))
        (λ p → proj₁ $ Equivalent.from xs≈ys ⟨$⟩ (p , refl)) ,
      (λ p → proj₂ (Equivalent.to   xs≈ys ⟨$⟩ (p , refl))) ,
      (λ p → proj₂ (Equivalent.from xs≈ys ⟨$⟩ (p , refl)))

    from : xs ≈[ set ]′ ys → xs ≈[ set ] ys
    from (p₁≈p₂ , f₁≈f₂ , f₂≈f₁) {z} =
      Eq.equivalent
        (Prod.map (_⟨$⟩_ (Equivalent.to p₁≈p₂))
                  (λ {x} eq → begin
                     z                                     ≡⟨ eq ⟩
                     proj₂ xs x                            ≡⟨ f₁≈f₂ x ⟩
                     proj₂ ys (Equivalent.to p₁≈p₂ ⟨$⟩ x)  ∎))
        (Prod.map (_⟨$⟩_ (Equivalent.from p₁≈p₂))
                  (λ {x} eq → begin
                     z                                       ≡⟨ eq ⟩
                     proj₂ ys x                              ≡⟨ f₂≈f₁ x ⟩
                     proj₂ xs (Equivalent.from p₁≈p₂ ⟨$⟩ x)  ∎))

  ≈⇔≈′-bag : ∀ {c} {C : Container c} {X : Set c} (xs ys : ⟦ C ⟧ X) →
             xs ≈[ bag ] ys ⇔ xs ≈[ bag ]′ ys
  ≈⇔≈′-bag {c} {C} {X} xs ys = Eq.equivalent t f
    where
    open Inverse

    t : xs ≈[ bag ] ys → xs ≈[ bag ]′ ys
    t xs≈ys =
      record { to         = Equivalent.to   (proj₁ xs∼ys)
             ; from       = Equivalent.from (proj₁ xs∼ys)
             ; inverse-of = record
               { left-inverse-of  = from∘to
               ; right-inverse-of = to∘from
               }
             } ,
      proj₂ xs∼ys
      where
      xs∼ys = Equivalent.to (≈⇔≈′-set xs ys) ⟨$⟩ Inv.⇿⇒ xs≈ys

      from∘to : ∀ p → proj₁ (from xs≈ys ⟨$⟩
                               (proj₁ (to xs≈ys ⟨$⟩ (p , refl)) ,
                                refl)) ≡ p
      from∘to p = begin
        proj₁ (from xs≈ys ⟨$⟩ (proj₁ (to xs≈ys ⟨$⟩ (p , refl)) , refl))  ≡⟨ lemma (to xs≈ys ⟨$⟩ (p , refl)) ⟩
        proj₁ (from xs≈ys ⟨$⟩        (to xs≈ys ⟨$⟩ (p , refl))        )  ≡⟨ P.cong proj₁ $
                                                                              left-inverse-of xs≈ys (p , refl) ⟩
        p                                                                ∎
        where
        lemma : ∀ {y} (x : ∃ λ p′ → y ≡ proj₂ ys p′) →
                proj₁ (from xs≈ys ⟨$⟩ (proj₁ x , refl)) ≡
                proj₁ (from xs≈ys ⟨$⟩        x        )
        lemma (p′ , refl) = refl

      to∘from : ∀ p → proj₁ (to xs≈ys ⟨$⟩
                               (proj₁ (from xs≈ys ⟨$⟩ (p , refl)) ,
                                refl)) ≡ p
      to∘from p = begin
        proj₁ (to xs≈ys ⟨$⟩ (proj₁ (from xs≈ys ⟨$⟩ (p , refl)) , refl))  ≡⟨ lemma (from xs≈ys ⟨$⟩ (p , refl)) ⟩
        proj₁ (to xs≈ys ⟨$⟩        (from xs≈ys ⟨$⟩ (p , refl))        )  ≡⟨ P.cong proj₁ $
                                                                              right-inverse-of xs≈ys (p , refl) ⟩
        p                                                                ∎
        where
        lemma : ∀ {y} (x : ∃ λ p′ → y ≡ proj₂ xs p′) →
                proj₁ (to xs≈ys ⟨$⟩ (proj₁ x , refl)) ≡
                proj₁ (to xs≈ys ⟨$⟩        x        )
        lemma (p′ , refl) = refl

    f : xs ≈[ bag ]′ ys → xs ≈[ bag ] ys
    f (p₁≈p₂ , f₁≈f₂ , f₂≈f₁) {z} = record
      { to         = Equivalent.to   xs∼ys
      ; from       = Equivalent.from xs∼ys
      ; inverse-of = record
        { left-inverse-of  = λ x →
            let eq = P.trans (P.trans (proj₂ x) (P.trans (f₁≈f₂ (proj₁ x)) refl))
                             (P.trans (f₂≈f₁ (to p₁≈p₂ ⟨$⟩ proj₁ x)) refl) in
            H.≅-to-≡ $
              H.cong₂ {B = λ x → z ≡ proj₂ xs x}
                      _,_ (H.≡-to-≅ $ left-inverse-of  p₁≈p₂ (proj₁ x))
                          (proof-irrelevance eq (proj₂ x))
        ; right-inverse-of = λ x →
            let eq = P.trans (P.trans (proj₂ x) (P.trans (f₂≈f₁ (proj₁ x)) refl))
                             (P.trans (f₁≈f₂ (from p₁≈p₂ ⟨$⟩ proj₁ x)) refl) in
            H.≅-to-≡ $
              H.cong₂ {B = λ x → z ≡ proj₂ ys x}
                      _,_ (H.≡-to-≅ $ right-inverse-of p₁≈p₂ (proj₁ x))
                          (proof-irrelevance eq (proj₂ x))
        }
      }
      where
      xs∼ys = Equivalent.from (≈⇔≈′-set xs ys) ⟨$⟩
                (Inv.⇿⇒ p₁≈p₂ , f₁≈f₂ , f₂≈f₁)

      proof-irrelevance : {A : Set c} {x y z : A}
                          (p : x ≡ y) (q : x ≡ z) → p ≅ q
      proof-irrelevance refl refl = refl

≈⇔≈′ : ∀ {k c} {C : Container c} {X : Set c} (xs ys : ⟦ C ⟧ X) →
       xs ≈[ k ] ys ⇔ xs ≈[ k ]′ ys
≈⇔≈′ {set} = ≈⇔≈′-set
≈⇔≈′ {bag} = ≈⇔≈′-bag


==> anc/accompanying-code/lib/src/Data/Container/Any.agda <==
------------------------------------------------------------------------
-- Properties related to ◇
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Container.Any where

open import Algebra
open import Data.Container as C
open import Data.Container.Combinator
  using (module Composition) renaming (_∘_ to _⟨∘⟩_)
open import Data.Product as Prod hiding (swap)
open import Data.Sum
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Inverse as Inv
  using (_⇿_; Isomorphism; module Inverse)
open import Function.Inverse.TypeIsomorphisms
import Relation.Binary.HeterogeneousEquality as H
open import Relation.Binary.PropositionalEquality as P
  using (_≡_; _≗_; refl)
import Relation.Binary.Sigma.Pointwise as Σ

open Inv.EquationalReasoning
private
  module ×⊎ {k ℓ} = CommutativeSemiring (×⊎-CommutativeSemiring k ℓ)

-- ◇ can be expressed using _∈_.

⇿∈ : ∀ {c} (C : Container c) {X : Set c}
       {P : X → Set c} {xs : ⟦ C ⟧ X} →
     ◇ P xs ⇿ (∃ λ x → x ∈ xs × P x)
⇿∈ _ {P = P} {xs} = record
  { to         = P.→-to-⟶ to
  ; from       = P.→-to-⟶ from
  ; inverse-of = record
    { left-inverse-of  = λ _ → refl
    ; right-inverse-of = to∘from
    }
  }
  where
  to : ◇ P xs → ∃ λ x → x ∈ xs × P x
  to (p , Px) = (proj₂ xs p , (p , refl) , Px)

  from : (∃ λ x → x ∈ xs × P x) → ◇ P xs
  from (.(proj₂ xs p) , (p , refl) , Px) = (p , Px)

  to∘from : to ∘ from ≗ id
  to∘from (.(proj₂ xs p) , (p , refl) , Px) = refl

-- ◇ is a congruence for bag and set equality.

cong : ∀ {k c} {C : Container c}
         {X : Set c} {P₁ P₂ : X → Set c} {xs₁ xs₂ : ⟦ C ⟧ X} →
       (∀ x → Isomorphism k (P₁ x) (P₂ x)) → xs₁ ≈[ k ] xs₂ →
       Isomorphism k (◇ P₁ xs₁) (◇ P₂ xs₂)
cong {C = C} {P₁ = P₁} {P₂} {xs₁} {xs₂} P₁⇿P₂ xs₁≈xs₂ =
  ◇ P₁ xs₁                  ⇿⟨ ⇿∈ C ⟩
  (∃ λ x → x ∈ xs₁ × P₁ x)  ≈⟨ Σ.cong (xs₁≈xs₂ ⟨ ×⊎.*-cong ⟩ P₁⇿P₂ _) ⟩
  (∃ λ x → x ∈ xs₂ × P₂ x)  ⇿⟨ sym (⇿∈ C) ⟩
  ◇ P₂ xs₂                  ∎

-- Nested occurrences of ◇ can sometimes be swapped.

swap : ∀ {c} {C₁ C₂ : Container c} {X Y : Set c} {P : X → Y → Set c}
         {xs : ⟦ C₁ ⟧ X} {ys : ⟦ C₂ ⟧ Y} →
       let ◈ : ∀ {C : Container c} {X} → ⟦ C ⟧ X → (X → Set c) → Set c
           ◈ = flip ◇ in
       ◈ xs (◈ ys ∘ P) ⇿ ◈ ys (◈ xs ∘ flip P)
swap {c} {C₁} {C₂} {P = P} {xs} {ys} =
  ◇ (λ x → ◇ (P x) ys) xs                    ⇿⟨ ⇿∈ C₁ ⟩
  (∃ λ x → x ∈ xs × ◇ (P x) ys)              ⇿⟨ Σ.cong (λ {x} → Inv.id ⟨ ×⊎.*-cong {ℓ = c} ⟩ ⇿∈ C₂ {P = P x}) ⟩
  (∃ λ x → x ∈ xs × ∃ λ y → y ∈ ys × P x y)  ⇿⟨ Σ.cong (λ {x} → ∃∃⇿∃∃ {A = x ∈ xs} (λ _ y → y ∈ ys × P x y)) ⟩
  (∃₂ λ x y → x ∈ xs × y ∈ ys × P x y)       ⇿⟨ ∃∃⇿∃∃ (λ x y → x ∈ xs × y ∈ ys × P x y) ⟩
  (∃₂ λ y x → x ∈ xs × y ∈ ys × P x y)       ⇿⟨ Σ.cong (λ {y} → Σ.cong (λ {x} →
    (x ∈ xs × y ∈ ys × P x y)                     ⇿⟨ sym $ ×⊎.*-assoc _ _ _ ⟩
    ((x ∈ xs × y ∈ ys) × P x y)                   ⇿⟨ ×⊎.*-comm _ _ ⟨ ×⊎.*-cong {ℓ = c} ⟩ Inv.id ⟩
    ((y ∈ ys × x ∈ xs) × P x y)                   ⇿⟨ ×⊎.*-assoc _ _ _ ⟩
    (y ∈ ys × x ∈ xs × P x y)                     ∎)) ⟩
  (∃₂ λ y x → y ∈ ys × x ∈ xs × P x y)       ⇿⟨ Σ.cong (λ {y} → ∃∃⇿∃∃ {B = y ∈ ys} (λ x _ → x ∈ xs × P x y)) ⟩
  (∃ λ y → y ∈ ys × ∃ λ x → x ∈ xs × P x y)  ⇿⟨ Σ.cong (λ {y} → Inv.id ⟨ ×⊎.*-cong {ℓ = c} ⟩ sym (⇿∈ C₁ {P = flip P y})) ⟩
  (∃ λ y → y ∈ ys × ◇ (flip P y) xs)         ⇿⟨ sym (⇿∈ C₂) ⟩
  ◇ (λ y → ◇ (flip P y) xs) ys               ∎

-- Nested occurrences of ◇ can sometimes be flattened.

flatten : ∀ {c} {C₁ C₂ : Container c} {X}
          P (xss : ⟦ C₁ ⟧ (⟦ C₂ ⟧ X)) →
          ◇ (◇ P) xss ⇿
          ◇ P (Inverse.from (Composition.correct C₁ C₂) ⟨$⟩ xss)
flatten {C₁ = C₁} {C₂} {X} P xss = record
  { to         = P.→-to-⟶ t
  ; from       = P.→-to-⟶ f
  ; inverse-of = record
    { left-inverse-of  = λ _ → refl
    ; right-inverse-of = λ _ → refl
    }
  }
  where
  open Inverse

  t : ◇ (◇ P) xss → ◇ P (from (Composition.correct C₁ C₂) ⟨$⟩ xss)
  t (p₁ , p₂ , p) = ((p₁ , p₂) , p)

  f : ◇ P (from (Composition.correct C₁ C₂) ⟨$⟩ xss) → ◇ (◇ P) xss
  f ((p₁ , p₂) , p) = (p₁ , p₂ , p)

-- Sums commute with ◇ (for a fixed instance of a given container).

◇⊎⇿⊎◇ : ∀ {c} {C : Container c} {X : Set c} {xs : ⟦ C ⟧ X}
          {P Q : X → Set c} →
        ◇ (λ x → P x ⊎ Q x) xs ⇿ (◇ P xs ⊎ ◇ Q xs)
◇⊎⇿⊎◇ {xs = xs} {P} {Q} = record
  { to         = P.→-to-⟶ to
  ; from       = P.→-to-⟶ from
  ; inverse-of = record
    { left-inverse-of  = from∘to
    ; right-inverse-of = [ (λ _ → refl) , (λ _ → refl) ]
    }
  }
  where
  to : ◇ (λ x → P x ⊎ Q x) xs → ◇ P xs ⊎ ◇ Q xs
  to (pos , inj₁ p) = inj₁ (pos , p)
  to (pos , inj₂ q) = inj₂ (pos , q)

  from : ◇ P xs ⊎ ◇ Q xs → ◇ (λ x → P x ⊎ Q x) xs
  from = [ Prod.map id inj₁ , Prod.map id inj₂ ]

  from∘to : from ∘ to ≗ id
  from∘to (pos , inj₁ p) = refl
  from∘to (pos , inj₂ q) = refl

-- Products "commute" with ◇.

×◇⇿◇◇× : ∀ {c} {C₁ C₂ : Container c}
           {X Y} {P : X → Set c} {Q : Y → Set c}
           {xs : ⟦ C₁ ⟧ X} {ys : ⟦ C₂ ⟧ Y} →
         ◇ (λ x → ◇ (λ y → P x × Q y) ys) xs ⇿ (◇ P xs × ◇ Q ys)
×◇⇿◇◇× {C₁ = C₁} {C₂} {P = P} {Q} {xs} {ys} = record
  { to         = P.→-to-⟶ to
  ; from       = P.→-to-⟶ from
  ; inverse-of = record
    { left-inverse-of  = λ _ → refl
    ; right-inverse-of = λ _ → refl
    }
  }
  where
  to : ◇ (λ x → ◇ (λ y → P x × Q y) ys) xs → ◇ P xs × ◇ Q ys
  to (p₁ , p₂ , p , q) = ((p₁ , p) , (p₂ , q))

  from : ◇ P xs × ◇ Q ys → ◇ (λ x → ◇ (λ y → P x × Q y) ys) xs
  from ((p₁ , p) , (p₂ , q)) = (p₁ , p₂ , p , q)

-- map can be absorbed by the predicate.

map⇿∘ : ∀ {c} (C : Container c) {X Y : Set c}
        (P : Y → Set c) {xs : ⟦ C ⟧ X} (f : X → Y) →
        ◇ P (C.map f xs) ⇿ ◇ (P ∘ f) xs
map⇿∘ _ _ _ = Inv.id

-- Membership in a mapped container can be expressed without reference
-- to map.

∈map⇿∈×≡ : ∀ {c} (C : Container c) {X Y : Set c} {f : X → Y}
             {xs : ⟦ C ⟧ X} {y} →
           y ∈ C.map f xs ⇿ (∃ λ x → x ∈ xs × y ≡ f x)
∈map⇿∈×≡ {c} C {f = f} {xs} {y} =
  y ∈ C.map f xs              ⇿⟨ map⇿∘ C (_≡_ y) f ⟩
  ◇ (λ x → y ≡ f x) xs        ⇿⟨ ⇿∈ C ⟩
  (∃ λ x → x ∈ xs × y ≡ f x)  ∎

-- map is a congruence for bag and set equality.

map-cong : ∀ {k c} {C : Container c} {X Y : Set c}
             {f₁ f₂ : X → Y} {xs₁ xs₂ : ⟦ C ⟧ X} →
           f₁ ≗ f₂ → xs₁ ≈[ k ] xs₂ →
           C.map f₁ xs₁ ≈[ k ] C.map f₂ xs₂
map-cong {c = c} {C} {f₁ = f₁} {f₂} {xs₁} {xs₂} f₁≗f₂ xs₁≈xs₂ {x} =
  x ∈ C.map f₁ xs₁        ⇿⟨ map⇿∘ C (_≡_ x) f₁ ⟩
  ◇ (λ y → x ≡ f₁ y) xs₁  ≈⟨ cong {xs₁ = xs₁} {xs₂ = xs₂} (Inv.⇿⇒ ∘ helper) xs₁≈xs₂ ⟩
  ◇ (λ y → x ≡ f₂ y) xs₂  ⇿⟨ sym (map⇿∘ C (_≡_ x) f₂) ⟩
  x ∈ C.map f₂ xs₂        ∎
  where
  helper : ∀ y → (x ≡ f₁ y) ⇿ (x ≡ f₂ y)
  helper y = record
    { to         = P.→-to-⟶ (λ x≡f₁y → P.trans x≡f₁y (        f₁≗f₂ y))
    ; from       = P.→-to-⟶ (λ x≡f₂y → P.trans x≡f₂y (P.sym $ f₁≗f₂ y))
    ; inverse-of = record
      { left-inverse-of  = λ _ → P.proof-irrelevance _ _
      ; right-inverse-of = λ _ → P.proof-irrelevance _ _
      }
    }

-- Uses of linear morphisms can be removed.

remove-linear :
  ∀ {c} {C₁ C₂ : Container c} {X} {xs : ⟦ C₁ ⟧ X}
  (P : X → Set c) (m : C₁ ⊸ C₂) →
  ◇ P (⟪ m ⟫⊸ xs) ⇿ ◇ P xs
remove-linear {xs = xs} P m = record
  { to         = P.→-to-⟶ t
  ; from       = P.→-to-⟶ f
  ; inverse-of = record
    { left-inverse-of  = f∘t
    ; right-inverse-of = t∘f
    }
  }
  where
  open Inverse

  t : ◇ P (⟪ m ⟫⊸ xs) → ◇ P xs
  t = Prod.map (_⟨$⟩_ (to (position⊸ m))) id

  f : ◇ P xs → ◇ P (⟪ m ⟫⊸ xs)
  f = Prod.map (_⟨$⟩_ (from (position⊸ m)))
               (P.subst (P ∘ proj₂ xs)
                        (P.sym $ right-inverse-of (position⊸ m) _))

  f∘t : f ∘ t ≗ id
  f∘t (p₂ , p) = H.≅-to-≡ $
    H.cong₂ _,_ (H.≡-to-≅ $ left-inverse-of (position⊸ m) p₂)
                (H.≡-subst-removable
                  (P ∘ proj₂ xs)
                  (P.sym (right-inverse-of (position⊸ m)
                                           (to (position⊸ m) ⟨$⟩ p₂)))
                  p)

  t∘f : t ∘ f ≗ id
  t∘f (p₁ , p) = H.≅-to-≡ $
    H.cong₂ _,_ (H.≡-to-≅ $ right-inverse-of (position⊸ m) p₁)
                (H.≡-subst-removable
                  (P ∘ proj₂ xs)
                  (P.sym (right-inverse-of (position⊸ m) p₁))
                  p)

-- Linear endomorphisms are identity functions if bag equality is
-- used.

linear-identity :
  ∀ {c} {C : Container c} {X} {xs : ⟦ C ⟧ X} (m : C ⊸ C) →
  ⟪ m ⟫⊸ xs ≈[ bag ] xs
linear-identity {xs = xs} m {x} =
  x ∈ ⟪ m ⟫⊸ xs  ⇿⟨ remove-linear (_≡_ x) m ⟩
  x ∈        xs  ∎

-- If join can be expressed using a linear morphism (in a certain
-- way), then it can be absorbed by the predicate.

join⇿◇ : ∀ {c} {C₁ C₂ C₃ : Container c} {X}
         P (join′ : (C₁ ⟨∘⟩ C₂) ⊸ C₃) (xss : ⟦ C₁ ⟧ (⟦ C₂ ⟧ X)) →
         let join : ∀ {X} → ⟦ C₁ ⟧ (⟦ C₂ ⟧ X) → ⟦ C₃ ⟧ X
             join = ⟪ join′ ⟫⊸ ∘
                    _⟨$⟩_ (Inverse.from (Composition.correct C₁ C₂)) in
         ◇ P (join xss) ⇿ ◇ (◇ P) xss
join⇿◇ {C₁ = C₁} {C₂} P join xss =
  ◇ P (⟪ join ⟫⊸ xss′)  ⇿⟨ remove-linear P join ⟩
  ◇ P            xss′   ⇿⟨ sym $ flatten P xss ⟩
  ◇ (◇ P) xss           ∎
  where xss′ = Inverse.from (Composition.correct C₁ C₂) ⟨$⟩ xss


==> anc/accompanying-code/lib/src/Data/Container/Combinator.agda <==
------------------------------------------------------------------------
-- Container combinators
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Container.Combinator where

open import Data.Container
open import Data.Empty using (⊥; ⊥-elim)
open import Data.Product as Prod hiding (Σ) renaming (_×_ to _⟨×⟩_)
open import Data.Sum renaming (_⊎_ to _⟨⊎⟩_)
open import Data.Unit using (⊤)
open import Function as F hiding (id; const) renaming (_∘_ to _⟨∘⟩_)
open import Function.Inverse using (_⇿_)
open import Level
open import Relation.Binary.PropositionalEquality as P
  using (_≗_; refl)

------------------------------------------------------------------------
-- Combinators

-- Identity.

id : ∀ {c} → Container c
id = Lift ⊤ ◃ F.const (Lift ⊤)

-- Constant.

const : ∀ {c} → Set c → Container c
const X = X ◃ F.const (Lift ⊥)

-- Composition.

infixr 9 _∘_

_∘_ : ∀ {c} → Container c → Container c → Container c
C₁ ∘ C₂ = ⟦ C₁ ⟧ (Shape C₂) ◃ ◇ (Position C₂)

-- Product. (Note that, up to isomorphism, this is a special case of
-- indexed product.)

infixr 2 _×_

_×_ : ∀ {c} → Container c → Container c → Container c
C₁ × C₂ =
  (Shape C₁ ⟨×⟩ Shape C₂) ◃
  uncurry (λ s₁ s₂ → Position C₁ s₁ ⟨⊎⟩ Position C₂ s₂)

-- Indexed product.

Π : ∀ {c} {I : Set c} → (I → Container c) → Container c
Π C = (∀ i → Shape (C i)) ◃ λ s → ∃ λ i → Position (C i) (s i)

-- Sum. (Note that, up to isomorphism, this is a special case of
-- indexed sum.)

infixr 1 _⊎_

_⊎_ : ∀ {c} → Container c → Container c → Container c
C₁ ⊎ C₂ = (Shape C₁ ⟨⊎⟩ Shape C₂) ◃ [ Position C₁ , Position C₂ ]

-- Indexed sum.

Σ : ∀ {c} {I : Set c} → (I → Container c) → Container c
Σ C = (∃ λ i → Shape (C i)) ◃ λ s → Position (C (proj₁ s)) (proj₂ s)

-- Constant exponentiation. (Note that this is a special case of
-- indexed product.)

infix 0 const[_]⟶_

const[_]⟶_ : ∀ {c} → Set c → Container c → Container c
const[ X ]⟶ C = Π {I = X} (F.const C)

------------------------------------------------------------------------
-- Correctness proofs

-- I have proved some of the correctness statements under the
-- assumption of functional extensionality. I could have reformulated
-- the statements using suitable setoids, but I could not be bothered.

module Identity where

  correct : ∀ {c} {X : Set c} → ⟦ id ⟧ X ⇿ F.id X
  correct {c} = record
    { to         = P.→-to-⟶ {a  = c} λ xs → proj₂ xs _
    ; from       = P.→-to-⟶ {b₁ = c} λ x → (_ , λ _ → x)
    ; inverse-of = record
      { left-inverse-of  = λ _ → refl
      ; right-inverse-of = λ _ → refl
      }
    }

module Constant (ext : ∀ {ℓ} → P.Extensionality ℓ ℓ) where

  correct : ∀ {ℓ} (X : Set ℓ) {Y} → ⟦ const X ⟧ Y ⇿ F.const X Y
  correct X {Y} = record
    { to         = P.→-to-⟶ to
    ; from       = P.→-to-⟶ from
    ; inverse-of = record
      { right-inverse-of = λ _ → refl
      ; left-inverse-of  =
          λ xs → P.cong (_,_ (proj₁ xs)) (ext (λ x → ⊥-elim (lower x)))
      }
    }
    where
    to : ⟦ const X ⟧ Y → X
    to = proj₁

    from : X → ⟦ const X ⟧ Y
    from = < F.id , F.const (⊥-elim ∘′ lower) >

module Composition where

  correct : ∀ {c} (C₁ C₂ : Container c) {X : Set c} →
            ⟦ C₁ ∘ C₂ ⟧ X ⇿ (⟦ C₁ ⟧ ⟨∘⟩ ⟦ C₂ ⟧) X
  correct C₁ C₂ {X} = record
    { to         = P.→-to-⟶ to
    ; from       = P.→-to-⟶ from
    ; inverse-of = record
      { left-inverse-of  = λ _ → refl
      ; right-inverse-of = λ _ → refl
      }
    }
    where
    to : ⟦ C₁ ∘ C₂ ⟧ X → ⟦ C₁ ⟧ (⟦ C₂ ⟧ X)
    to ((s , f) , g) = (s , < f , curry g >)

    from : ⟦ C₁ ⟧ (⟦ C₂ ⟧ X) → ⟦ C₁ ∘ C₂ ⟧ X
    from (s , f) = ((s , proj₁ ⟨∘⟩ f) , uncurry (proj₂ ⟨∘⟩ f))

module Product (ext : ∀ {ℓ} → P.Extensionality ℓ ℓ) where

  correct : ∀ {c} (C₁ C₂ : Container c) {X : Set c} →
            ⟦ C₁ × C₂ ⟧ X ⇿ (⟦ C₁ ⟧ X ⟨×⟩ ⟦ C₂ ⟧ X)
  correct {c} C₁ C₂ {X} = record
    { to         = P.→-to-⟶ to
    ; from       = P.→-to-⟶ from
    ; inverse-of = record
      { left-inverse-of  = from∘to
      ; right-inverse-of = λ _ → refl
      }
    }
    where
    to : ⟦ C₁ × C₂ ⟧ X → ⟦ C₁ ⟧ X ⟨×⟩ ⟦ C₂ ⟧ X
    to ((s₁ , s₂) , f) = ((s₁ , f ⟨∘⟩ inj₁) , (s₂ , f ⟨∘⟩ inj₂))

    from : ⟦ C₁ ⟧ X ⟨×⟩ ⟦ C₂ ⟧ X → ⟦ C₁ × C₂ ⟧ X
    from ((s₁ , f₁) , (s₂ , f₂)) = ((s₁ , s₂) , [ f₁ , f₂ ])

    from∘to : from ⟨∘⟩ to ≗ F.id
    from∘to (s , f) =
      P.cong (_,_ s) (ext {ℓ = c} [ (λ _ → refl) , (λ _ → refl) ])

module IndexedProduct where

  correct : ∀ {c I} (C : I → Container c) {X : Set c} →
            ⟦ Π C ⟧ X ⇿ (∀ i → ⟦ C i ⟧ X)
  correct {I = I} C {X} = record
    { to         = P.→-to-⟶ to
    ; from       = P.→-to-⟶ from
    ; inverse-of = record
      { left-inverse-of  = λ _ → refl
      ; right-inverse-of = λ _ → refl
      }
    }
    where
    to : ⟦ Π C ⟧ X → ∀ i → ⟦ C i ⟧ X
    to (s , f) = λ i → (s i , λ p → f (i , p))

    from : (∀ i → ⟦ C i ⟧ X) → ⟦ Π C ⟧ X
    from f = (proj₁ ⟨∘⟩ f , uncurry (proj₂ ⟨∘⟩ f))

module Sum where

  correct : ∀ {c} (C₁ C₂ : Container c) {X : Set c} →
            ⟦ C₁ ⊎ C₂ ⟧ X ⇿ (⟦ C₁ ⟧ X ⟨⊎⟩ ⟦ C₂ ⟧ X)
  correct C₁ C₂ {X} = record
    { to         = P.→-to-⟶ to
    ; from       = P.→-to-⟶ from
    ; inverse-of = record
      { left-inverse-of  = from∘to
      ; right-inverse-of = [ (λ _ → refl) , (λ _ → refl) ]
      }
    }
    where
    to : ⟦ C₁ ⊎ C₂ ⟧ X → ⟦ C₁ ⟧ X ⟨⊎⟩ ⟦ C₂ ⟧ X
    to (inj₁ s₁ , f) = inj₁ (s₁ , f)
    to (inj₂ s₂ , f) = inj₂ (s₂ , f)

    from : ⟦ C₁ ⟧ X ⟨⊎⟩ ⟦ C₂ ⟧ X → ⟦ C₁ ⊎ C₂ ⟧ X
    from = [ Prod.map inj₁ F.id , Prod.map inj₂ F.id ]

    from∘to : from ⟨∘⟩ to ≗ F.id
    from∘to (inj₁ s₁ , f) = refl
    from∘to (inj₂ s₂ , f) = refl

module IndexedSum where

  correct : ∀ {c I} (C : I → Container c) {X : Set c} →
            ⟦ Σ C ⟧ X ⇿ (∃ λ i → ⟦ C i ⟧ X)
  correct {I = I} C {X} = record
    { to         = P.→-to-⟶ to
    ; from       = P.→-to-⟶ from
    ; inverse-of = record
      { left-inverse-of  = λ _ → refl
      ; right-inverse-of = λ _ → refl
      }
    }
    where
    to : ⟦ Σ C ⟧ X → ∃ λ i → ⟦ C i ⟧ X
    to ((i , s) , f) = (i , (s , f))

    from : (∃ λ i → ⟦ C i ⟧ X) → ⟦ Σ C ⟧ X
    from (i , (s , f)) = ((i , s) , f)

module ConstantExponentiation where

  correct : ∀ {c X} (C : Container c) {Y : Set c} →
            ⟦ const[ X ]⟶ C ⟧ Y ⇿ (X → ⟦ C ⟧ Y)
  correct C = IndexedProduct.correct (F.const C)


==> anc/accompanying-code/lib/src/Data/Covec.agda <==
------------------------------------------------------------------------
-- Coinductive vectors
------------------------------------------------------------------------

module Data.Covec where

open import Coinduction
open import Data.Nat using (ℕ; zero; suc)
open import Data.Conat as Coℕ using (Coℕ; zero; suc; _+_)
open import Data.Cofin using (Cofin; zero; suc)
open import Data.Vec using (Vec; []; _∷_)
open import Data.Colist as Colist using (Colist; []; _∷_)
open import Data.Product using (_,_)
open import Relation.Binary

------------------------------------------------------------------------
-- The type

infixr 5 _∷_

data Covec (A : Set) : Coℕ → Set where
  []  : Covec A zero
  _∷_ : ∀ {n} (x : A) (xs : ∞ (Covec A (♭ n))) → Covec A (suc n)

------------------------------------------------------------------------
-- Some operations

map : ∀ {A B n} → (A → B) → Covec A n → Covec B n
map f []       = []
map f (x ∷ xs) = f x ∷ ♯ map f (♭ xs)

fromVec : ∀ {A n} → Vec A n → Covec A (Coℕ.fromℕ n)
fromVec []       = []
fromVec (x ∷ xs) = x ∷ ♯ fromVec xs

fromColist : ∀ {A} (xs : Colist A) → Covec A (Colist.length xs)
fromColist []       = []
fromColist (x ∷ xs) = x ∷ ♯ fromColist (♭ xs)

take : ∀ {A} m {n} → Covec A (m + n) → Covec A m
take zero    xs       = []
take (suc n) (x ∷ xs) = x ∷ ♯ take (♭ n) (♭ xs)

drop : ∀ {A} m {n} → Covec A (Coℕ.fromℕ m + n) → Covec A n
drop zero    xs       = xs
drop (suc n) (x ∷ xs) = drop n (♭ xs)

replicate : ∀ {A} n → A → Covec A n
replicate zero    x = []
replicate (suc n) x = x ∷ ♯ replicate (♭ n) x

lookup : ∀ {A n} → Cofin n → Covec A n → A
lookup zero    (x ∷ xs) = x
lookup (suc n) (x ∷ xs) = lookup n (♭ xs)

infixr 5 _++_

_++_ : ∀ {A m n} → Covec A m → Covec A n → Covec A (m + n)
[]       ++ ys = ys
(x ∷ xs) ++ ys = x ∷ ♯ (♭ xs ++ ys)

[_] : ∀ {A} → A → Covec A (suc (♯ zero))
[ x ] = x ∷ ♯ []

------------------------------------------------------------------------
-- Equality and other relations

-- xs ≈ ys means that xs and ys are equal.

infix 4 _≈_

data _≈_ {A} : ∀ {n} (xs ys : Covec A n) → Set where
  []  : [] ≈ []
  _∷_ : ∀ {n} x {xs ys}
        (xs≈ : ∞ (♭ xs ≈ ♭ ys)) → _≈_ {n = suc n} (x ∷ xs) (x ∷ ys)

-- x ∈ xs means that x is a member of xs.

infix 4 _∈_

data _∈_ {A} : ∀ {n} → A → Covec A n → Set where
  here  : ∀ {n x  } {xs}                   → _∈_ {n = suc n} x (x ∷ xs)
  there : ∀ {n x y} {xs} (x∈xs : x ∈ ♭ xs) → _∈_ {n = suc n} x (y ∷ xs)

-- xs ⊑ ys means that xs is a prefix of ys.

infix 4 _⊑_

data _⊑_ {A} : ∀ {m n} → Covec A m → Covec A n → Set where
  []  : ∀ {n} {ys : Covec A n} → [] ⊑ ys
  _∷_ : ∀ {m n} x {xs ys} (p : ∞ (♭ xs ⊑ ♭ ys)) →
        _⊑_ {m = suc m} {suc n} (x ∷ xs) (x ∷ ys)

------------------------------------------------------------------------
-- Some proofs

setoid : Set → Coℕ → Setoid _ _
setoid A n = record
  { Carrier       = Covec A n
  ; _≈_           = _≈_
  ; isEquivalence = record
    { refl  = refl
    ; sym   = sym
    ; trans = trans
    }
  }
  where
  refl : ∀ {A n} → Reflexive (_≈_ {A} {n})
  refl {x = []}     = []
  refl {x = x ∷ xs} = x ∷ ♯ refl

  sym : ∀ {A n} → Symmetric (_≈_ {A} {n})
  sym []        = []
  sym (x ∷ xs≈) = x ∷ ♯ sym (♭ xs≈)

  trans : ∀ {A n} → Transitive (_≈_ {A} {n})
  trans []        []         = []
  trans (x ∷ xs≈) (.x ∷ ys≈) = x ∷ ♯ trans (♭ xs≈) (♭ ys≈)

poset : Set → Coℕ → Poset _ _ _
poset A n = record
  { Carrier        = Covec A n
  ; _≈_            = _≈_
  ; _≤_            = _⊑_
  ; isPartialOrder = record
    { isPreorder = record
      { isEquivalence = Setoid.isEquivalence (setoid A n)
      ; reflexive     = reflexive
      ; trans         = trans
      }
    ; antisym  = antisym
    }
  }
  where
  reflexive : ∀ {A n} → _≈_ {A} {n} ⇒ _⊑_
  reflexive []        = []
  reflexive (x ∷ xs≈) = x ∷ ♯ reflexive (♭ xs≈)

  trans : ∀ {A n} → Transitive (_⊑_ {A} {n})
  trans []        _          = []
  trans (x ∷ xs≈) (.x ∷ ys≈) = x ∷ ♯ trans (♭ xs≈) (♭ ys≈)

  antisym : ∀ {A n} → Antisymmetric (_≈_ {A} {n}) _⊑_
  antisym []       []        = []
  antisym (x ∷ p₁) (.x ∷ p₂) = x ∷ ♯ antisym (♭ p₁) (♭ p₂)

map-cong : ∀ {A B n} (f : A → B) → _≈_ {n = n} =[ map f ]⇒ _≈_
map-cong f []        = []
map-cong f (x ∷ xs≈) = f x ∷ ♯ map-cong f (♭ xs≈)

take-⊑ : ∀ {A} m {n} (xs : Covec A (m + n)) → take m xs ⊑ xs
take-⊑ zero    xs       = []
take-⊑ (suc n) (x ∷ xs) = x ∷ ♯ take-⊑ (♭ n) (♭ xs)


==> anc/accompanying-code/lib/src/Data/DifferenceList.agda <==
------------------------------------------------------------------------
-- Lists with fast append
------------------------------------------------------------------------

module Data.DifferenceList where

open import Data.List as L using (List)
open import Function
open import Data.Nat

infixr 5 _∷_ _++_

DiffList : Set → Set
DiffList a = List a → List a

lift : ∀ {a} → (List a → List a) → (DiffList a → DiffList a)
lift f xs = λ k → f (xs k)

[] : ∀ {a} → DiffList a
[] = λ k → k

_∷_ : ∀ {a} → a → DiffList a → DiffList a
_∷_ x = lift (L._∷_ x)

[_] : ∀ {a} → a → DiffList a
[ x ] = x ∷ []

_++_ : ∀ {a} → DiffList a → DiffList a → DiffList a
xs ++ ys = λ k → xs (ys k)

toList : ∀ {a} → DiffList a → List a
toList xs = xs L.[]

-- fromList xs is linear in the length of xs.

fromList : ∀ {a} → List a → DiffList a
fromList xs = λ k → xs ⟨ L._++_ ⟩ k

-- It is OK to use L._++_ here, since map is linear in the length of
-- the list anyway.

map : ∀ {a b} → (a → b) → DiffList a → DiffList b
map f xs = λ k → L.map f (toList xs) ⟨ L._++_ ⟩ k

-- concat is linear in the length of the outer list.

concat : ∀ {a} → DiffList (DiffList a) → DiffList a
concat xs = concat' (toList xs)
  where
  concat' : ∀ {a} → List (DiffList a) → DiffList a
  concat' = L.foldr _++_ []

take : ∀ {a} → ℕ → DiffList a → DiffList a
take n = lift (L.take n)

drop : ∀ {a} → ℕ → DiffList a → DiffList a
drop n = lift (L.drop n)


==> anc/accompanying-code/lib/src/Data/DifferenceNat.agda <==
------------------------------------------------------------------------
-- Natural numbers with fast addition (for use together with
-- DifferenceVec)
------------------------------------------------------------------------

module Data.DifferenceNat where

open import Data.Nat as N using (ℕ)
open import Function

infixl 6 _+_

Diffℕ : Set
Diffℕ = ℕ → ℕ

0# : Diffℕ
0# = λ k → k

suc : Diffℕ → Diffℕ
suc n = λ k → N.suc (n k)

1# : Diffℕ
1# = suc 0#

_+_ : Diffℕ → Diffℕ → Diffℕ
m + n = λ k → m (n k)

toℕ : Diffℕ → ℕ
toℕ n = n 0

-- fromℕ n is linear in the size of n.

fromℕ : ℕ → Diffℕ
fromℕ n = λ k → n ⟨ N._+_ ⟩ k


==> anc/accompanying-code/lib/src/Data/DifferenceVec.agda <==
------------------------------------------------------------------------
-- Vectors with fast append
------------------------------------------------------------------------

module Data.DifferenceVec where

open import Data.DifferenceNat
open import Data.Vec as V using (Vec)
open import Function
import Data.Nat as N

infixr 5 _∷_ _++_

DiffVec : Set → Diffℕ → Set
DiffVec A m = ∀ {n} → Vec A n → Vec A (m n)

[] : ∀ {A} → DiffVec A 0#
[] = λ k → k

_∷_ : ∀ {A n} → A → DiffVec A n → DiffVec A (suc n)
x ∷ xs = λ k → V._∷_ x (xs k)

[_] : ∀ {A} → A → DiffVec A 1#
[ x ] = x ∷ []

_++_ : ∀ {A m n} → DiffVec A m → DiffVec A n → DiffVec A (m + n)
xs ++ ys = λ k → xs (ys k)

toVec : ∀ {A n} → DiffVec A n → Vec A (toℕ n)
toVec xs = xs V.[]

-- fromVec xs is linear in the length of xs.

fromVec : ∀ {A n} → Vec A n → DiffVec A (fromℕ n)
fromVec xs = λ k → xs ⟨ V._++_ ⟩ k

head : ∀ {A n} → DiffVec A (suc n) → A
head xs = V.head (toVec xs)

tail : ∀ {A n} → DiffVec A (suc n) → DiffVec A n
tail xs = λ k → V.tail (xs k)

take : ∀ {a} m {n} → DiffVec a (fromℕ m + n) → DiffVec a (fromℕ m)
take N.zero    xs = []
take (N.suc m) xs = head xs ∷ take m (tail xs)

drop : ∀ {a} m {n} → DiffVec a (fromℕ m + n) → DiffVec a n
drop N.zero    xs = xs
drop (N.suc m) xs = drop m (tail xs)


==> anc/accompanying-code/lib/src/Data/Digit.agda <==
------------------------------------------------------------------------
-- Digits and digit expansions
------------------------------------------------------------------------

module Data.Digit where

open import Data.Nat
open import Data.Nat.Properties
open SemiringSolver
open import Data.Fin as Fin using (Fin; zero; suc; toℕ)
open import Relation.Nullary.Decidable
open import Data.Char using (Char)
open import Data.List
open import Data.Vec as Vec using (Vec; _∷_; [])
open import Induction.Nat
open import Data.Nat.DivMod
open ≤-Reasoning
open import Relation.Binary.PropositionalEquality
open import Function

------------------------------------------------------------------------
-- A boring lemma

private

  lem : ∀ x k r → 2 + x ≤′ r + (1 + x) * (2 + k)
  lem x k r = ≤⇒≤′ $ begin
    2 + x
      ≤⟨ m≤m+n _ _ ⟩
    2 + x + (x + (1 + x) * k + r)
      ≡⟨ solve 3 (λ x r k → con 2 :+ x :+ (x :+ (con 1 :+ x) :* k :+ r)
                              :=
                            r :+ (con 1 :+ x) :* (con 2 :+ k))
                 refl x r k ⟩
    r + (1 + x) * (2 + k)
      ∎

------------------------------------------------------------------------
-- Digits

-- Digit b is the type of digits in base b.

Digit : ℕ → Set
Digit b = Fin b

-- Some specific digit kinds.

Decimal = Digit 10
Bit     = Digit 2

-- Some named digits.

0b : Bit
0b = zero

1b : Bit
1b = suc zero

------------------------------------------------------------------------
-- Showing digits

-- The characters used to show the first 16 digits.

digitChars : Vec Char 16
digitChars =
  '0' ∷ '1' ∷ '2' ∷ '3' ∷ '4' ∷ '5' ∷ '6' ∷ '7' ∷ '8' ∷ '9' ∷
  'a' ∷ 'b' ∷ 'c' ∷ 'd' ∷ 'e' ∷ 'f' ∷ []

-- showDigit shows digits in base ≤ 16.

showDigit : ∀ {base} {base≤16 : True (base ≤? 16)} →
            Digit base → Char
showDigit {base≤16 = base≤16} d =
  Vec.lookup (Fin.inject≤ d (toWitness base≤16)) digitChars

------------------------------------------------------------------------
-- Digit expansions

-- fromDigits takes a digit expansion of a natural number, starting
-- with the _least_ significant digit, and returns the corresponding
-- natural number.

fromDigits : ∀ {base} → List (Fin base) → ℕ
fromDigits        []       = 0
fromDigits {base} (d ∷ ds) = toℕ d + fromDigits ds * base

-- toDigits b n yields the digits of n, in base b, starting with the
-- _least_ significant digit.
--
-- Note that the list of digits is always non-empty.
--
-- This function should be linear in n, if optimised properly (see
-- Data.Nat.DivMod).

data Digits (base : ℕ) : ℕ → Set where
  digits : (ds : List (Fin base)) → Digits base (fromDigits ds)

toDigits : (base : ℕ) {base≥2 : True (2 ≤? base)} (n : ℕ) →
           Digits base n
toDigits zero       {base≥2 = ()} _
toDigits (suc zero) {base≥2 = ()} _
toDigits (suc (suc k)) n = <-rec Pred helper n
  where
  base = suc (suc k)
  Pred = Digits base

  cons : ∀ {n} (r : Fin base) → Pred n → Pred (toℕ r + n * base)
  cons r (digits ds) = digits (r ∷ ds)

  helper : ∀ n → <-Rec Pred n → Pred n
  helper n rec with n divMod base
  helper .(toℕ r + 0     * base) rec | result zero    r = digits (r ∷ [])
  helper .(toℕ r + suc x * base) rec | result (suc x) r =
    cons r (rec (suc x) (lem (pred (suc x)) k (toℕ r)))

theDigits : (base : ℕ) {base≥2 : True (2 ≤? base)} (n : ℕ) →
            List (Fin base)
theDigits base {base≥2} n       with toDigits base {base≥2} n
theDigits base .(fromDigits ds) | digits ds = ds


==> anc/accompanying-code/lib/src/Data/Empty.agda <==
------------------------------------------------------------------------
-- Empty type
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Empty where

open import Level

data ⊥ : Set where

⊥-elim : ∀ {w} {Whatever : Set w} → ⊥ → Whatever
⊥-elim ()


==> anc/accompanying-code/lib/src/Data/Fin.agda <==
------------------------------------------------------------------------
-- Finite sets
------------------------------------------------------------------------

-- Note that elements of Fin n can be seen as natural numbers in the
-- set {m | m < n}. The notation "m" in comments below refers to this
-- natural number view.

module Data.Fin where

open import Data.Nat as Nat
  using (ℕ; zero; suc; z≤n; s≤s)
  renaming ( _+_ to _N+_; _∸_ to _N∸_
           ; _≤_ to _N≤_; _<_ to _N<_; _≤?_ to _N≤?_)
open import Function
open import Level hiding (lift)
open import Relation.Nullary.Decidable
open import Relation.Binary

------------------------------------------------------------------------
-- Types

-- Fin n is a type with n elements.

data Fin : ℕ → Set where
  zero : {n : ℕ} → Fin (suc n)
  suc  : {n : ℕ} (i : Fin n) → Fin (suc n)

-- A conversion: toℕ "n" = n.

toℕ : ∀ {n} → Fin n → ℕ
toℕ zero    = 0
toℕ (suc i) = suc (toℕ i)

-- A Fin-indexed variant of Fin.

Fin′ : ∀ {n} → Fin n → Set
Fin′ i = Fin (toℕ i)

------------------------------------------------------------------------
-- Conversions

-- toℕ is defined above.

-- fromℕ n = "n".

fromℕ : (n : ℕ) → Fin (suc n)
fromℕ zero    = zero
fromℕ (suc n) = suc (fromℕ n)

-- fromℕ≤ {m} _ = "m".

fromℕ≤ : ∀ {m n} → m N< n → Fin n
fromℕ≤ (Nat.s≤s Nat.z≤n)       = zero
fromℕ≤ (Nat.s≤s (Nat.s≤s m≤n)) = suc (fromℕ≤ (Nat.s≤s m≤n))

-- # m = "m".

#_ : ∀ m {n} {m<n : True (suc m N≤? n)} → Fin n
#_ _ {m<n = m<n} = fromℕ≤ (toWitness m<n)

-- raise m "n" = "m + n".

raise : ∀ {m} n → Fin m → Fin (n N+ m)
raise zero    i = i
raise (suc n) i = suc (raise n i)

-- inject⋆ m "n" = "n".

inject : ∀ {n} {i : Fin n} → Fin′ i → Fin n
inject {i = zero}  ()
inject {i = suc i} zero    = zero
inject {i = suc i} (suc j) = suc (inject j)

inject! : ∀ {n} {i : Fin (suc n)} → Fin′ i → Fin n
inject! {n = zero}  {i = suc ()} _
inject!             {i = zero}   ()
inject! {n = suc _} {i = suc _}  zero    = zero
inject! {n = suc _} {i = suc _}  (suc j) = suc (inject! j)

inject+ : ∀ {m} n → Fin m → Fin (m N+ n)
inject+ n zero    = zero
inject+ n (suc i) = suc (inject+ n i)

inject₁ : ∀ {m} → Fin m → Fin (suc m)
inject₁ zero    = zero
inject₁ (suc i) = suc (inject₁ i)

inject≤ : ∀ {m n} → Fin m → m N≤ n → Fin n
inject≤ zero    (Nat.s≤s le) = zero
inject≤ (suc i) (Nat.s≤s le) = suc (inject≤ i le)

------------------------------------------------------------------------
-- Operations

-- Fold.

fold : ∀ (T : ℕ → Set) {m} →
       (∀ {n} → T n → T (suc n)) →
       (∀ {n} → T (suc n)) →
       Fin m → T m
fold T f x zero    = x
fold T f x (suc i) = f (fold T f x i)

-- Lifts functions.

lift : ∀ {m n} k → (Fin m → Fin n) → Fin (k N+ m) → Fin (k N+ n)
lift zero    f i       = f i
lift (suc k) f zero    = zero
lift (suc k) f (suc i) = suc (lift k f i)

-- "m" + "n" = "m + n".

infixl 6 _+_

_+_ : ∀ {m n} (i : Fin m) (j : Fin n) → Fin (toℕ i N+ n)
zero  + j = j
suc i + j = suc (i + j)

-- "m" - "n" = "m ∸ n".

infixl 6 _-_

_-_ : ∀ {m} (i : Fin m) (j : Fin′ (suc i)) → Fin (m N∸ toℕ j)
i     - zero   = i
zero  - suc ()
suc i - suc j  = i - j

-- m ℕ- "n" = "m ∸ n".

infixl 6 _ℕ-_

_ℕ-_ : (n : ℕ) (j : Fin (suc n)) → Fin (suc n N∸ toℕ j)
n     ℕ- zero   = fromℕ n
zero  ℕ- suc ()
suc n ℕ- suc i  = n ℕ- i

-- m ℕ-ℕ "n" = m ∸ n.

infixl 6 _ℕ-ℕ_

_ℕ-ℕ_ : (n : ℕ) → Fin (suc n) → ℕ
n     ℕ-ℕ zero   = n
zero  ℕ-ℕ suc ()
suc n ℕ-ℕ suc i  = n ℕ-ℕ i

-- pred "n" = "pred n".

pred : ∀ {n} → Fin n → Fin n
pred zero    = zero
pred (suc i) = inject₁ i

------------------------------------------------------------------------
-- Order relations

infix 4 _≤_ _<_

_≤_ : ∀ {n} → Rel (Fin n) zero
_≤_ = _N≤_ on toℕ

_<_ : ∀ {n} → Rel (Fin n) zero
_<_ = _N<_ on toℕ

data _≺_ : ℕ → ℕ → Set where
  _≻toℕ_ : ∀ n (i : Fin n) → toℕ i ≺ n

-- An ordering view.

data Ordering {n : ℕ} : Fin n → Fin n → Set where
  less    : ∀ greatest (least : Fin′ greatest) →
            Ordering (inject least) greatest
  equal   : ∀ i → Ordering i i
  greater : ∀ greatest (least : Fin′ greatest) →
            Ordering greatest (inject least)

compare : ∀ {n} (i j : Fin n) → Ordering i j
compare zero    zero    = equal   zero
compare zero    (suc j) = less    (suc j) zero
compare (suc i) zero    = greater (suc i) zero
compare (suc i) (suc j) with compare i j
compare (suc .(inject least)) (suc .greatest) | less    greatest least =
                                                  less    (suc greatest) (suc least)
compare (suc .greatest) (suc .(inject least)) | greater greatest least =
                                                  greater (suc greatest) (suc least)
compare (suc .i)        (suc .i)              | equal i = equal (suc i)


==> anc/accompanying-code/lib/src/Data/Fin/Dec.agda <==
------------------------------------------------------------------------
-- Decision procedures for finite sets and subsets of finite sets
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Fin.Dec where

open import Function
open import Data.Nat hiding (_<_)
open import Data.Vec hiding (_∈_)
open import Data.Fin
open import Data.Fin.Subset
open import Data.Fin.Subset.Props
open import Data.Product as Prod
open import Data.Empty
open import Level hiding (Lift)
open import Relation.Nullary
open import Relation.Unary using (Pred)

infix 4 _∈?_

_∈?_ : ∀ {n} x (p : Subset n) → Dec (x ∈ p)
zero  ∈? inside  ∷ p = yes here
zero  ∈? outside ∷ p = no  λ()
suc n ∈? s ∷ p       with n ∈? p
...                  | yes n∈p = yes (there n∈p)
...                  | no  n∉p = no  (n∉p ∘ drop-there)

private

  restrictP : ∀ {n} → (Fin (suc n) → Set) → (Fin n → Set)
  restrictP P f = P (suc f)

  restrict : ∀ {n} {P : Fin (suc n) → Set} →
             (∀ f → Dec (P f)) →
             (∀ f → Dec (restrictP P f))
  restrict dec f = dec (suc f)

any? : ∀ {n} {P : Fin n → Set} →
       ((f : Fin n) → Dec (P f)) →
       Dec (∃ P)
any? {zero}  {P} dec = no (((λ()) ∶ ¬ Fin 0) ∘ proj₁)
any? {suc n} {P} dec with dec zero | any? (restrict dec)
...                  | yes p | _            = yes (_ , p)
...                  | _     | yes (_ , p') = yes (_ , p')
...                  | no ¬p | no ¬p'       = no helper
  where
  helper : ∄ P
  helper (zero  , p)  = ¬p p
  helper (suc f , p') = ¬p' (_ , p')

nonempty? : ∀ {n} (p : Subset n) → Dec (Nonempty p)
nonempty? p = any? (λ x → x ∈? p)

private

  restrict∈ : ∀ {n} P {Q : Fin (suc n) → Set} →
              (∀ {f} → Q f → Dec (P f)) →
              (∀ {f} → restrictP Q f → Dec (restrictP P f))
  restrict∈ _ dec {f} Qf = dec {suc f} Qf

decFinSubset : ∀ {n} {P Q : Fin n → Set} →
               (∀ f → Dec (Q f)) →
               (∀ {f} → Q f → Dec (P f)) →
               Dec (∀ {f} → Q f → P f)
decFinSubset {zero}          _    _    = yes λ{}
decFinSubset {suc n} {P} {Q} decQ decP = helper
  where
  helper : Dec (∀ {f} → Q f → P f)
  helper with decFinSubset (restrict decQ) (restrict∈ P decP)
  helper | no ¬q⟶p = no (λ q⟶p → ¬q⟶p (λ {f} q → q⟶p {suc f} q))
  helper | yes q⟶p with decQ zero
  helper | yes q⟶p | yes q₀ with decP q₀
  helper | yes q⟶p | yes q₀ | no ¬p₀ = no (λ q⟶p → ¬p₀ (q⟶p {zero} q₀))
  helper | yes q⟶p | yes q₀ | yes p₀ = yes (λ {_} → hlpr _)
    where
    hlpr : ∀ f → Q f → P f
    hlpr zero    _  = p₀
    hlpr (suc f) qf = q⟶p qf
  helper | yes q⟶p | no ¬q₀ = yes (λ {_} → hlpr _)
    where
    hlpr : ∀ f → Q f → P f
    hlpr zero    q₀ = ⊥-elim (¬q₀ q₀)
    hlpr (suc f) qf = q⟶p qf

all∈? : ∀ {n} {P : Fin n → Set} {q} →
        (∀ {f} → f ∈ q → Dec (P f)) →
        Dec (∀ {f} → f ∈ q → P f)
all∈? {q = q} dec = decFinSubset (λ f → f ∈? q) dec

all? : ∀ {n} {P : Fin n → Set} →
       (∀ f → Dec (P f)) →
       Dec (∀ f → P f)
all? dec with all∈? {q = all inside} (λ {f} _ → dec f)
...      | yes ∀p = yes (λ f → ∀p (allInside f))
...      | no ¬∀p = no  (λ ∀p → ¬∀p (λ {f} _ → ∀p f))

decLift : ∀ {n} {P : Fin n → Set} →
          (∀ x → Dec (P x)) →
          (∀ p → Dec (Lift P p))
decLift dec p = all∈? (λ {x} _ → dec x)

private

  restrictSP : ∀ {n} → Side → (Subset (suc n) → Set) → (Subset n → Set)
  restrictSP s P p = P (s ∷ p)

  restrictS : ∀ {n} {P : Subset (suc n) → Set} →
              (s : Side) →
              (∀ p → Dec (P p)) →
              (∀ p → Dec (restrictSP s P p))
  restrictS s dec p = dec (s ∷ p)

anySubset? : ∀ {n} {P : Subset n → Set} →
             (∀ s → Dec (P s)) →
             Dec (∃ P)
anySubset? {zero} {P} dec with dec []
... | yes P[] = yes (_ , P[])
... | no ¬P[] = no helper
  where
  helper : ∄ P
  helper ([] , P[]) = ¬P[] P[]
anySubset? {suc n} {P} dec with anySubset? (restrictS inside  dec)
                              | anySubset? (restrictS outside dec)
... | yes (_ , Pp) | _            = yes (_ , Pp)
... | _            | yes (_ , Pp) = yes (_ , Pp)
... | no ¬Pp       | no ¬Pp'      = no helper
    where
    helper : ∄ P
    helper (inside  ∷ p , Pp)  = ¬Pp  (_ , Pp)
    helper (outside ∷ p , Pp') = ¬Pp' (_ , Pp')

-- If a decidable predicate P over a finite set is sometimes false,
-- then we can find the smallest value for which this is the case.

¬∀⟶∃¬-smallest :
  ∀ n {p} (P : Fin n → Set p) → (∀ i → Dec (P i)) →
  ¬ (∀ i → P i) → ∃ λ i → ¬ P i × ((j : Fin′ i) → P (inject j))
¬∀⟶∃¬-smallest zero    P dec ¬∀iPi = ⊥-elim (¬∀iPi (λ()))
¬∀⟶∃¬-smallest (suc n) P dec ¬∀iPi with dec zero
¬∀⟶∃¬-smallest (suc n) P dec ¬∀iPi | no ¬P0 = (zero , ¬P0 , λ ())
¬∀⟶∃¬-smallest (suc n) P dec ¬∀iPi | yes P0 =
  Prod.map suc (Prod.map id extend′) $
    ¬∀⟶∃¬-smallest n (λ n → P (suc n)) (dec ∘ suc) (¬∀iPi ∘ extend)
  where
  extend : (∀ i → P (suc i)) → (∀ i → P i)
  extend ∀iP[1+i] zero    = P0
  extend ∀iP[1+i] (suc i) = ∀iP[1+i] i

  extend′ : ∀ {i : Fin n} →
            ((j : Fin′ i) → P (suc (inject j))) →
            ((j : Fin′ (suc i)) → P (inject j))
  extend′ g zero    = P0
  extend′ g (suc j) = g j


==> anc/accompanying-code/lib/src/Data/Fin/Props.agda <==
------------------------------------------------------------------------
-- Properties related to Fin, and operations making use of these
-- properties (or other properties not available in Data.Fin)
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Fin.Props where

open import Data.Fin
open import Data.Nat as N
  using (ℕ; zero; suc; s≤s; z≤n)
  renaming (_≤_ to _ℕ≤_; _<_ to _ℕ<_; _+_ to _ℕ+_)
open N.≤-Reasoning
import Data.Nat.Properties as N
open import Function
open import Function.Equality as FunS using (_⟨$⟩_)
open import Function.Injection
  using (Injection; module Injection)
open import Relation.Nullary
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl; cong; subst)
open import Category.Functor
open import Category.Applicative

------------------------------------------------------------------------
-- Properties

private
  drop-suc : ∀ {o} {m n : Fin o} →
             suc m ≡ (suc n ∶ Fin (suc o)) → m ≡ n
  drop-suc refl = refl

preorder : ℕ → Preorder _ _ _
preorder n = PropEq.preorder (Fin n)

setoid : ℕ → Setoid _ _
setoid n = PropEq.setoid (Fin n)

strictTotalOrder : ℕ → StrictTotalOrder _ _ _
strictTotalOrder n = record
  { Carrier            = Fin n
  ; _≈_                = _≡_
  ; _<_                = _<_
  ; isStrictTotalOrder = record
    { isEquivalence = PropEq.isEquivalence
    ; trans         = N.<-trans
    ; compare       = cmp
    ; <-resp-≈      = PropEq.resp₂ _<_
    }
  }
  where
  cmp : ∀ {n} → Trichotomous _≡_ (_<_ {n})
  cmp zero    zero    = tri≈ (λ())     refl  (λ())
  cmp zero    (suc j) = tri< (s≤s z≤n) (λ()) (λ())
  cmp (suc i) zero    = tri> (λ())     (λ()) (s≤s z≤n)
  cmp (suc i) (suc j) with cmp i j
  ... | tri<  lt ¬eq ¬gt = tri< (s≤s lt)         (¬eq ∘ drop-suc) (¬gt ∘ N.≤-pred)
  ... | tri> ¬lt ¬eq  gt = tri> (¬lt ∘ N.≤-pred) (¬eq ∘ drop-suc) (s≤s gt)
  ... | tri≈ ¬lt  eq ¬gt = tri≈ (¬lt ∘ N.≤-pred) (cong suc eq)    (¬gt ∘ N.≤-pred)

decSetoid : ℕ → DecSetoid _ _
decSetoid n = StrictTotalOrder.decSetoid (strictTotalOrder n)

infix 4 _≟_

_≟_ : {n : ℕ} → Decidable {A = Fin n} _≡_
_≟_ {n} = DecSetoid._≟_ (decSetoid n)

to-from : ∀ n → toℕ (fromℕ n) ≡ n
to-from zero    = refl
to-from (suc n) = cong suc (to-from n)

bounded : ∀ {n} (i : Fin n) → toℕ i ℕ< n
bounded zero    = s≤s z≤n
bounded (suc i) = s≤s (bounded i)

prop-toℕ-≤ : ∀ {n} (x : Fin n) → toℕ x ℕ≤ N.pred n
prop-toℕ-≤ zero                 = z≤n
prop-toℕ-≤ (suc {n = zero}  ())
prop-toℕ-≤ (suc {n = suc n} i)  = s≤s (prop-toℕ-≤ i)

nℕ-ℕi≤n : ∀ n i → n ℕ-ℕ i ℕ≤ n
nℕ-ℕi≤n n       zero     = begin n ∎
nℕ-ℕi≤n zero    (suc ())
nℕ-ℕi≤n (suc n) (suc i)  = begin
  n ℕ-ℕ i ≤⟨ nℕ-ℕi≤n n i ⟩
  n       ≤⟨ N.n≤1+n n ⟩
  suc n   ∎

inject-lemma : ∀ {n} {i : Fin n} (j : Fin′ i) →
               toℕ (inject j) ≡ toℕ j
inject-lemma {i = zero}  ()
inject-lemma {i = suc i} zero    = refl
inject-lemma {i = suc i} (suc j) = cong suc (inject-lemma j)

inject+-lemma : ∀ m k → m ≡ toℕ (inject+ k (fromℕ m))
inject+-lemma zero    k = refl
inject+-lemma (suc m) k = cong suc (inject+-lemma m k)

inject₁-lemma : ∀ {m} (i : Fin m) → toℕ (inject₁ i) ≡ toℕ i
inject₁-lemma zero    = refl
inject₁-lemma (suc i) = cong suc (inject₁-lemma i)

inject≤-lemma : ∀ {m n} (i : Fin m) (le : m ℕ≤ n) →
                toℕ (inject≤ i le) ≡ toℕ i
inject≤-lemma zero    (N.s≤s le) = refl
inject≤-lemma (suc i) (N.s≤s le) = cong suc (inject≤-lemma i le)

≺⇒<′ : _≺_ ⇒ N._<′_
≺⇒<′ (n ≻toℕ i) = N.≤⇒≤′ (bounded i)

<′⇒≺ : N._<′_ ⇒ _≺_
<′⇒≺ {n} N.≤′-refl    = subst (λ i → i ≺ suc n) (to-from n)
                              (suc n ≻toℕ fromℕ n)
<′⇒≺ (N.≤′-step m≤′n) with <′⇒≺ m≤′n
<′⇒≺ (N.≤′-step m≤′n) | n ≻toℕ i =
  subst (λ i → i ≺ suc n) (inject₁-lemma i) (suc n ≻toℕ (inject₁ i))

------------------------------------------------------------------------
-- Operations

infixl 6 _+′_

_+′_ : ∀ {m n} (i : Fin m) (j : Fin n) → Fin (N.pred m ℕ+ n)
i +′ j = inject≤ (i + j) (N._+-mono_ (prop-toℕ-≤ i) ≤-refl)
  where open DecTotalOrder N.decTotalOrder renaming (refl to ≤-refl)

-- reverse {n} "i" = "n ∸ 1 ∸ i".

reverse : ∀ {n} → Fin n → Fin n
reverse {zero}  ()
reverse {suc n} i  = inject≤ (n ℕ- i) (N.n∸m≤n (toℕ i) (suc n))

-- If there is an injection from a set to a finite set, then equality
-- of the set can be decided.

eq? : ∀ {s₁ s₂ n} {S : Setoid s₁ s₂} →
      Injection S (PropEq.setoid (Fin n)) → Decidable (Setoid._≈_ S)
eq? inj x y with to ⟨$⟩ x ≟ to ⟨$⟩ y where open Injection inj
... | yes tox≡toy = yes (Injection.injective inj tox≡toy)
... | no  tox≢toy = no  (tox≢toy ∘ FunS.cong (Injection.to inj))

-- Quantification over finite sets commutes with applicative functors.

sequence : ∀ {F n} {P : Fin n → Set} → RawApplicative F →
           (∀ i → F (P i)) → F (∀ i → P i)
sequence {F} RA = helper _ _
  where
  open RawApplicative RA

  helper : ∀ n (P : Fin n → Set) → (∀ i → F (P i)) → F (∀ i → P i)
  helper zero    P ∀iPi = pure (λ())
  helper (suc n) P ∀iPi =
    combine <$> ∀iPi zero ⊛ helper n (λ n → P (suc n)) (∀iPi ∘ suc)
    where
    combine : P zero → (∀ i → P (suc i)) → ∀ i → P i
    combine z s zero    = z
    combine z s (suc i) = s i

private

  -- Included just to show that sequence above has an inverse (under
  -- an equivalence relation with two equivalence classes, one with
  -- all inhabited sets and the other with all uninhabited sets).

  sequence⁻¹ : ∀ {F A} {P : A → Set} → RawFunctor F →
               F (∀ i → P i) → ∀ i → F (P i)
  sequence⁻¹ RF F∀iPi i = (λ f → f i) <$> F∀iPi
    where open RawFunctor RF


==> anc/accompanying-code/lib/src/Data/Fin/Subset.agda <==
------------------------------------------------------------------------
-- Subsets of finite sets
------------------------------------------------------------------------

module Data.Fin.Subset where

open import Data.Nat
open import Data.Vec hiding (_∈_)
open import Data.Fin
open import Data.Product
open import Relation.Nullary
open import Relation.Binary.PropositionalEquality

infixr 2 _∈_ _∉_ _⊆_ _⊈_

------------------------------------------------------------------------
-- Definitions

data Side : Set where
  inside  : Side
  outside : Side

-- Partitions a finite set into two parts, the inside and the outside.

Subset : ℕ → Set
Subset = Vec Side

------------------------------------------------------------------------
-- Membership and subset predicates

_∈_ : ∀ {n} → Fin n → Subset n → Set
x ∈ p = p [ x ]= inside

_∉_ : ∀ {n} → Fin n → Subset n → Set
x ∉ p = ¬ (x ∈ p)

_⊆_ : ∀ {n} → Subset n → Subset n → Set
p₁ ⊆ p₂ = ∀ {x} → x ∈ p₁ → x ∈ p₂

_⊈_ : ∀ {n} → Subset n → Subset n → Set
p₁ ⊈ p₂ = ¬ (p₁ ⊆ p₂)

------------------------------------------------------------------------
-- Some specific subsets

all : ∀ {n} → Side → Subset n
all {zero}  _ = []
all {suc n} s = s ∷ all s

------------------------------------------------------------------------
-- Properties

Nonempty : ∀ {n} (p : Subset n) → Set
Nonempty p = ∃ λ f → f ∈ p

Empty : ∀ {n} (p : Subset n) → Set
Empty p = ¬ Nonempty p

-- Point-wise lifting of properties.

Lift : ∀ {n} → (Fin n → Set) → (Subset n → Set)
Lift P p = ∀ {x} → x ∈ p → P x


==> anc/accompanying-code/lib/src/Data/Fin/Subset/Props.agda <==
------------------------------------------------------------------------
-- Some properties about subsets
------------------------------------------------------------------------

module Data.Fin.Subset.Props where

open import Data.Nat
open import Data.Vec hiding (_∈_)
open import Data.Empty
open import Function
open import Data.Fin
open import Data.Fin.Subset
open import Data.Product
open import Relation.Binary.PropositionalEquality

------------------------------------------------------------------------
-- Constructor mangling

drop-there : ∀ {s n x} {p : Subset n} → suc x ∈ s ∷ p → x ∈ p
drop-there (there x∈p) = x∈p

drop-∷-⊆ : ∀ {n s₁ s₂} {p₁ p₂ : Subset n} → s₁ ∷ p₁ ⊆ s₂ ∷ p₂ → p₁ ⊆ p₂
drop-∷-⊆ p₁s₁⊆p₂s₂ x∈p₁ = drop-there $ p₁s₁⊆p₂s₂ (there x∈p₁)

drop-∷-Empty : ∀ {n s} {p : Subset n} → Empty (s ∷ p) → Empty p
drop-∷-Empty ¬¬∅ (x , x∈p) = ¬¬∅ (suc x , there x∈p)

------------------------------------------------------------------------
-- More interesting properties

allInside : ∀ {n} (x : Fin n) → x ∈ all inside
allInside zero    = here
allInside (suc x) = there (allInside x)

allOutside : ∀ {n} (x : Fin n) → x ∉ all outside
allOutside zero    ()
allOutside (suc x) (there x∈) = allOutside x x∈

⊆⊇⟶≡ : ∀ {n} {p₁ p₂ : Subset n} →
       p₁ ⊆ p₂ → p₂ ⊆ p₁ → p₁ ≡ p₂
⊆⊇⟶≡ = helper _ _
  where
  helper : ∀ {n} (p₁ p₂ : Subset n) →
           p₁ ⊆ p₂ → p₂ ⊆ p₁ → p₁ ≡ p₂
  helper []            []             _   _   = refl
  helper (s₁ ∷ p₁)     (s₂ ∷ p₂)      ₁⊆₂ ₂⊆₁ with ⊆⊇⟶≡ (drop-∷-⊆ ₁⊆₂)
                                                        (drop-∷-⊆ ₂⊆₁)
  helper (outside ∷ p) (outside ∷ .p) ₁⊆₂ ₂⊆₁ | refl = refl
  helper (inside  ∷ p) (inside  ∷ .p) ₁⊆₂ ₂⊆₁ | refl = refl
  helper (outside ∷ p) (inside  ∷ .p) ₁⊆₂ ₂⊆₁ | refl with ₂⊆₁ here
  ...                                                | ()
  helper (inside  ∷ p) (outside ∷ .p) ₁⊆₂ ₂⊆₁ | refl with ₁⊆₂ here
  ...                                                | ()

∅⟶allOutside : ∀ {n} {p : Subset n} →
               Empty p → p ≡ all outside
∅⟶allOutside {p = []}     ¬¬∅ = refl
∅⟶allOutside {p = s ∷ ps} ¬¬∅ with ∅⟶allOutside (drop-∷-Empty ¬¬∅)
∅⟶allOutside {p = outside ∷ .(all outside)} ¬¬∅ | refl = refl
∅⟶allOutside {p = inside  ∷ .(all outside)} ¬¬∅ | refl =
  ⊥-elim (¬¬∅ (zero , here))


==> anc/accompanying-code/lib/src/Data/Fin/Substitution.agda <==
------------------------------------------------------------------------
-- Substitutions
------------------------------------------------------------------------

-- Uses a variant of Conor McBride's technique from "Type-Preserving
-- Renaming and Substitution".

-- See Data.Fin.Substitution.Example for an example of how this module
-- can be used: a definition of substitution for the untyped
-- λ-calculus.

module Data.Fin.Substitution where

open import Data.Nat
open import Data.Fin using (Fin; zero; suc)
open import Data.Vec
open import Function as Fun using (flip)
open import Data.Star as Star using (Star; ε; _◅_)

------------------------------------------------------------------------
-- General functionality

-- A Sub T m n is a substitution which, when applied to something with
-- at most m variables, yields something with at most n variables.

Sub : (ℕ → Set) → ℕ → ℕ → Set
Sub T m n = Vec (T n) m

-- A /reversed/ sequence of matching substitutions.

Subs : (ℕ → Set) → ℕ → ℕ → Set
Subs T = flip (Star (flip (Sub T)))

-- Some simple substitutions.

record Simple (T : ℕ → Set) : Set where
  infix  10 _↑
  infixl 10 _↑⋆_ _↑✶_

  field
    var    : ∀ {n} → Fin n → T n      -- Takes variables to Ts.
    weaken : ∀ {n} → T n → T (suc n)  -- Weakens Ts.

  -- Lifting.

  _↑ : ∀ {m n} → Sub T m n → Sub T (suc m) (suc n)
  ρ ↑ = var zero ∷ map weaken ρ

  _↑⋆_ : ∀ {m n} → Sub T m n → ∀ k → Sub T (k + m) (k + n)
  ρ ↑⋆ zero  = ρ
  ρ ↑⋆ suc k = (ρ ↑⋆ k) ↑

  _↑✶_ : ∀ {m n} → Subs T m n → ∀ k → Subs T (k + m) (k + n)
  ρs ↑✶ k = Star.gmap (_+_ k) (λ ρ → ρ ↑⋆ k) ρs

  -- The identity substitution.

  id : ∀ {n} → Sub T n n
  id {zero}  = []
  id {suc n} = id ↑

  -- Weakening.

  wk⋆ : ∀ k {n} → Sub T n (k + n)
  wk⋆ zero    = id
  wk⋆ (suc k) = map weaken (wk⋆ k)

  wk : ∀ {n} → Sub T n (suc n)
  wk = wk⋆ 1

  -- A substitution which only replaces the first variable.

  sub : ∀ {n} → T n → Sub T (suc n) n
  sub t = t ∷ id

-- Application of substitutions.

record Application (T₁ T₂ : ℕ → Set) : Set where
  infixl 8 _/_ _/✶_
  infixl 9 _⊙_

  -- Post-application of substitutions to things.

  field _/_ : ∀ {m n} → T₁ m → Sub T₂ m n → T₁ n

  -- Reverse composition. (Fits well with post-application.)

  _⊙_ : ∀ {m n k} → Sub T₁ m n → Sub T₂ n k → Sub T₁ m k
  ρ₁ ⊙ ρ₂ = map (λ t → t / ρ₂) ρ₁

  -- Application of multiple substitutions.

  _/✶_ : ∀ {m n} → T₁ m → Subs T₂ m n → T₁ n
  _/✶_ = Star.gfold Fun.id _ (flip _/_) {k = zero}

-- A combination of the two records above.

record Subst (T : ℕ → Set) : Set where
  field
    simple      : Simple      T
    application : Application T T

  open Simple      simple      public
  open Application application public

  -- Composition of multiple substitutions.

  ⨀ : ∀ {m n} → Subs T m n → Sub T m n
  ⨀ ε        = id
  ⨀ (ρ ◅ ε)  = ρ  -- Convenient optimisation; simplifies some proofs.
  ⨀ (ρ ◅ ρs) = ⨀ ρs ⊙ ρ

------------------------------------------------------------------------
-- Instantiations and code for facilitating instantiations

-- Liftings from T₁ to T₂.

record Lift (T₁ T₂ : ℕ → Set) : Set where
  field
    simple : Simple T₁
    lift   : ∀ {n} → T₁ n → T₂ n

  open Simple simple public

-- Variable substitutions (renamings).

module VarSubst where

  subst : Subst Fin
  subst = record
    { simple      = record { var = Fun.id; weaken = suc }
    ; application = record { _/_ = lookup }
    }

  open Subst subst public

-- "Term" substitutions.

record TermSubst (T : ℕ → Set) : Set₁ where
  field
    var : ∀ {n} → Fin n → T n
    app : ∀ {T′} → Lift T′ T → ∀ {m n} → T m → Sub T′ m n → T n

  module Lifted {T′} (lift : Lift T′ T) where
    application : Application T T′
    application = record { _/_ = app lift }

    open Lift lift public
    open Application application public

  varLift : Lift Fin T
  varLift = record { simple = VarSubst.simple; lift = var }

  infix 8 _/Var_

  _/Var_ : ∀ {m n} → T m → Sub Fin m n → T n
  _/Var_ = app varLift

  simple : Simple T
  simple = record
    { var    = var
    ; weaken = λ t → t /Var VarSubst.wk
    }

  termLift : Lift T T
  termLift = record { simple = simple; lift = Fun.id }

  subst : Subst T
  subst = record
    { simple      = simple
    ; application = Lifted.application termLift
    }

  open Subst subst public hiding (var; simple)


==> anc/accompanying-code/lib/src/Data/Fin/Substitution/Example.agda <==
------------------------------------------------------------------------
-- An example of how Data.Fin.Substitution can be used: a definition
-- of substitution for the untyped λ-calculus, along with some lemmas
------------------------------------------------------------------------

module Data.Fin.Substitution.Example where

open import Data.Fin.Substitution
open import Data.Fin.Substitution.Lemmas
open import Data.Nat
open import Data.Fin using (Fin)
open import Data.Vec
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl; sym; cong; cong₂)
open PropEq.≡-Reasoning
open import Data.Star using (Star; ε; _◅_)

-- A representation of the untyped λ-calculus. Uses de Bruijn indices.

infixl 9 _·_

data Tm (n : ℕ) : Set where
  var : (x : Fin n) → Tm n
  ƛ   : (t : Tm (suc n)) → Tm n
  _·_ : (t₁ t₂ : Tm n) → Tm n

-- Code for applying substitutions.

module TmApp {T} (l : Lift T Tm) where
  open Lift l hiding (var)

  -- Applies a substitution to a term.

  infix 8 _/_

  _/_ : ∀ {m n} → Tm m → Sub T m n → Tm n
  var x   / ρ = lift (lookup x ρ)
  ƛ t     / ρ = ƛ (t / ρ ↑)
  t₁ · t₂ / ρ = (t₁ / ρ) · (t₂ / ρ)

  open Application (record { _/_ = _/_ }) using (_/✶_)

  -- Some lemmas about _/_.

  ƛ-/✶-↑✶ : ∀ k {m n t} (ρs : Subs T m n) →
            ƛ t /✶ ρs ↑✶ k ≡ ƛ (t /✶ ρs ↑✶ suc k)
  ƛ-/✶-↑✶ k ε        = refl
  ƛ-/✶-↑✶ k (ρ ◅ ρs) = cong₂ _/_ (ƛ-/✶-↑✶ k ρs) refl

  ·-/✶-↑✶ : ∀ k {m n t₁ t₂} (ρs : Subs T m n) →
            t₁ · t₂ /✶ ρs ↑✶ k ≡ (t₁ /✶ ρs ↑✶ k) · (t₂ /✶ ρs ↑✶ k)
  ·-/✶-↑✶ k ε        = refl
  ·-/✶-↑✶ k (ρ ◅ ρs) = cong₂ _/_ (·-/✶-↑✶ k ρs) refl

tmSubst : TermSubst Tm
tmSubst = record { var = var; app = TmApp._/_ }

open TermSubst tmSubst hiding (var)

-- Substitution lemmas.

tmLemmas : TermLemmas Tm
tmLemmas = record
  { termSubst = tmSubst
  ; app-var   = refl
  ; /✶-↑✶     = Lemma./✶-↑✶
  }
  where
  module Lemma {T₁ T₂} {lift₁ : Lift T₁ Tm} {lift₂ : Lift T₂ Tm} where

    open Lifted lift₁ using () renaming (_↑✶_ to _↑✶₁_; _/✶_ to _/✶₁_)
    open Lifted lift₂ using () renaming (_↑✶_ to _↑✶₂_; _/✶_ to _/✶₂_)

    /✶-↑✶ : ∀ {m n} (ρs₁ : Subs T₁ m n) (ρs₂ : Subs T₂ m n) →
            (∀ k x → var x /✶₁ ρs₁ ↑✶₁ k ≡ var x /✶₂ ρs₂ ↑✶₂ k) →
             ∀ k t → t     /✶₁ ρs₁ ↑✶₁ k ≡ t     /✶₂ ρs₂ ↑✶₂ k
    /✶-↑✶ ρs₁ ρs₂ hyp k (var x) = hyp k x
    /✶-↑✶ ρs₁ ρs₂ hyp k (ƛ t)   = begin
      ƛ t /✶₁ ρs₁ ↑✶₁ k        ≡⟨ TmApp.ƛ-/✶-↑✶ _ k ρs₁ ⟩
      ƛ (t /✶₁ ρs₁ ↑✶₁ suc k)  ≡⟨ cong ƛ (/✶-↑✶ ρs₁ ρs₂ hyp (suc k) t) ⟩
      ƛ (t /✶₂ ρs₂ ↑✶₂ suc k)  ≡⟨ sym (TmApp.ƛ-/✶-↑✶ _ k ρs₂) ⟩
      ƛ t /✶₂ ρs₂ ↑✶₂ k        ∎
    /✶-↑✶ ρs₁ ρs₂ hyp k (t₁ · t₂) = begin
      t₁ · t₂ /✶₁ ρs₁ ↑✶₁ k                    ≡⟨ TmApp.·-/✶-↑✶ _ k ρs₁ ⟩
      (t₁ /✶₁ ρs₁ ↑✶₁ k) · (t₂ /✶₁ ρs₁ ↑✶₁ k)  ≡⟨ cong₂ _·_ (/✶-↑✶ ρs₁ ρs₂ hyp k t₁)
                                                            (/✶-↑✶ ρs₁ ρs₂ hyp k t₂) ⟩
      (t₁ /✶₂ ρs₂ ↑✶₂ k) · (t₂ /✶₂ ρs₂ ↑✶₂ k)  ≡⟨ sym (TmApp.·-/✶-↑✶ _ k ρs₂) ⟩
      t₁ · t₂ /✶₂ ρs₂ ↑✶₂ k                    ∎

open TermLemmas tmLemmas public hiding (var)


==> anc/accompanying-code/lib/src/Data/Fin/Substitution/Lemmas.agda <==
------------------------------------------------------------------------
-- Substitution lemmas
------------------------------------------------------------------------

module Data.Fin.Substitution.Lemmas where

open import Data.Fin.Substitution
open import Data.Nat
open import Data.Fin using (Fin; zero; suc; lift)
open import Data.Vec
import Data.Vec.Properties as VecProp
open import Function as Fun using (_∘_)
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl; sym; cong; cong₂)
open PropEq.≡-Reasoning
open import Data.Star using (Star; ε; _◅_; _▻_)

-- A lemma which does not refer to any substitutions.

lift-commutes : ∀ {n} k j (x : Fin (j + (k + n))) →
                lift j suc (lift j (lift k suc) x) ≡
                lift j (lift (suc k) suc) (lift j suc x)
lift-commutes k zero    x       = refl
lift-commutes k (suc j) zero    = refl
lift-commutes k (suc j) (suc x) = cong suc (lift-commutes k j x)

-- The modules below prove a number of substitution lemmas, on the
-- assumption that the underlying substitution machinery satisfies
-- certain properties.

record Lemmas₀ (T : ℕ → Set) : Set where
  field simple : Simple T

  open Simple simple

  extensionality : ∀ {m n} {ρ₁ ρ₂ : Sub T m n} →
                   (∀ x → lookup x ρ₁ ≡ lookup x ρ₂) → ρ₁ ≡ ρ₂
  extensionality {ρ₁ = []}      {[]}       hyp = refl
  extensionality {ρ₁ = t₁ ∷ ρ₁} { t₂ ∷ ρ₂} hyp with hyp zero
  extensionality {ρ₁ = t₁ ∷ ρ₁} {.t₁ ∷ ρ₂} hyp | refl =
    cong (_∷_ t₁) (extensionality (hyp ∘ suc))

  id-↑⋆ : ∀ {n} k → id ↑⋆ k ≡ id {k + n}
  id-↑⋆ zero    = refl
  id-↑⋆ (suc k) = begin
    (id ↑⋆ k) ↑ ≡⟨ cong _↑ (id-↑⋆ k) ⟩
    id        ↑ ∎

  lookup-map-weaken-↑⋆ : ∀ {m n} k x {ρ : Sub T m n} →
                         lookup x (map weaken ρ ↑⋆ k) ≡
                         lookup (lift k suc x) ((ρ ↑) ↑⋆ k)
  lookup-map-weaken-↑⋆ zero    x           = refl
  lookup-map-weaken-↑⋆ (suc k) zero        = refl
  lookup-map-weaken-↑⋆ (suc k) (suc x) {ρ} = begin
    lookup x (map weaken (map weaken ρ ↑⋆ k))        ≡⟨ VecProp.lookup-natural weaken x _ ⟩
    weaken (lookup x (map weaken ρ ↑⋆ k))            ≡⟨ cong weaken (lookup-map-weaken-↑⋆ k x) ⟩
    weaken (lookup (lift k suc x) ((ρ ↑) ↑⋆ k))      ≡⟨ sym (VecProp.lookup-natural weaken (lift k suc x) _) ⟩
    lookup (lift k suc x) (map weaken ((ρ ↑) ↑⋆ k))  ∎

record Lemmas₁ (T : ℕ → Set) : Set where
  field lemmas₀ : Lemmas₀ T

  open Lemmas₀ lemmas₀
  open Simple simple

  field weaken-var : ∀ {n} {x : Fin n} → weaken (var x) ≡ var (suc x)

  lookup-map-weaken : ∀ {m n} x {y} {ρ : Sub T m n} →
                      lookup x             ρ  ≡ var      y →
                      lookup x (map weaken ρ) ≡ var (suc y)
  lookup-map-weaken x {y} {ρ} hyp = begin
    lookup x (map weaken ρ)  ≡⟨ VecProp.lookup-natural weaken x ρ ⟩
    weaken (lookup x ρ)      ≡⟨ cong weaken hyp ⟩
    weaken (var y)           ≡⟨ weaken-var ⟩
    var (suc y)              ∎

  mutual

    lookup-id : ∀ {n} (x : Fin n) → lookup x id ≡ var x
    lookup-id zero    = refl
    lookup-id (suc x) = lookup-wk x

    lookup-wk : ∀ {n} (x : Fin n) → lookup x wk ≡ var (suc x)
    lookup-wk x = lookup-map-weaken x (lookup-id x)

  lookup-↑⋆ : ∀ {m n} (f : Fin m → Fin n) {ρ : Sub T m n} →
              (∀ x → lookup x ρ ≡ var (f x)) →
              ∀ k x → lookup x (ρ ↑⋆ k) ≡ var (lift k f x)
  lookup-↑⋆ f hyp zero    x       = hyp x
  lookup-↑⋆ f hyp (suc k) zero    = refl
  lookup-↑⋆ f hyp (suc k) (suc x) =
    lookup-map-weaken x (lookup-↑⋆ f hyp k x)

  lookup-lift-↑⋆ : ∀ {m n} (f : Fin n → Fin m) {ρ : Sub T m n} →
                   (∀ x → lookup (f x) ρ ≡ var x) →
                   ∀ k x → lookup (lift k f x) (ρ ↑⋆ k) ≡ var x
  lookup-lift-↑⋆ f hyp zero    x       = hyp x
  lookup-lift-↑⋆ f hyp (suc k) zero    = refl
  lookup-lift-↑⋆ f hyp (suc k) (suc x) =
    lookup-map-weaken (lift k f x) (lookup-lift-↑⋆ f hyp k x)

  lookup-wk-↑⋆ : ∀ {n} k (x : Fin (k + n)) →
                 lookup x (wk ↑⋆ k) ≡ var (lift k suc x)
  lookup-wk-↑⋆ = lookup-↑⋆ suc lookup-wk

  lookup-wk-↑⋆-↑⋆ : ∀ {n} k j (x : Fin (j + (k + n))) →
                    lookup x (wk ↑⋆ k ↑⋆ j) ≡
                    var (lift j (lift k suc) x)
  lookup-wk-↑⋆-↑⋆ k = lookup-↑⋆ (lift k suc) (lookup-wk-↑⋆ k)

  lookup-sub-↑⋆ : ∀ {n t} k (x : Fin (k + n)) →
                  lookup (lift k suc x) (sub t ↑⋆ k) ≡ var x
  lookup-sub-↑⋆ = lookup-lift-↑⋆ suc lookup-id

  open Lemmas₀ lemmas₀ public

record Lemmas₂ (T : ℕ → Set) : Set where
  field
    lemmas₁     : Lemmas₁ T
    application : Application T T

  open Lemmas₁ lemmas₁

  subst : Subst T
  subst = record { simple = simple; application = application }

  open Subst subst

  field var-/ : ∀ {m n x} {ρ : Sub T m n} → var x / ρ ≡ lookup x ρ

  suc-/-sub : ∀ {n x} {t : T n} → var (suc x) / sub t ≡ var x
  suc-/-sub {x = x} {t} = begin
    var (suc x) / sub t     ≡⟨ var-/ ⟩
    lookup (suc x) (sub t)  ≡⟨ refl ⟩
    lookup x id             ≡⟨ lookup-id x ⟩
    var x                   ∎

  lookup-⊙ : ∀ {m n k} x {ρ₁ : Sub T m n} {ρ₂ : Sub T n k} →
             lookup x (ρ₁ ⊙ ρ₂) ≡ lookup x ρ₁ / ρ₂
  lookup-⊙ x = VecProp.lookup-natural _ x _

  lookup-⨀ : ∀ {m n} x (ρs : Subs T m n) →
             lookup x (⨀ ρs) ≡ var x /✶ ρs
  lookup-⨀ x ε                = lookup-id x
  lookup-⨀ x (ρ ◅ ε)          = sym var-/
  lookup-⨀ x (ρ ◅ (ρ′ ◅ ρs′)) = begin
    lookup x (⨀ (ρ ◅ ρs))  ≡⟨ refl ⟩
    lookup x (⨀ ρs ⊙ ρ)    ≡⟨ lookup-⊙ x ⟩
    lookup x (⨀ ρs) / ρ    ≡⟨ cong₂ _/_ (lookup-⨀ x (ρ′ ◅ ρs′)) refl ⟩
    var x /✶ ρs / ρ        ∎
    where ρs = ρ′ ◅ ρs′

  id-⊙ : ∀ {m n} {ρ : Sub T m n} → id ⊙ ρ ≡ ρ
  id-⊙ {ρ = ρ} = extensionality λ x → begin
    lookup x (id ⊙ ρ)  ≡⟨ lookup-⊙ x ⟩
    lookup x  id / ρ   ≡⟨ cong₂ _/_ (lookup-id x) refl ⟩
    var x        / ρ   ≡⟨ var-/ ⟩
    lookup x ρ         ∎

  lookup-wk-↑⋆-⊙ : ∀ {m n} k {x} {ρ : Sub T (k + suc m) n} →
                   lookup x (wk ↑⋆ k ⊙ ρ) ≡ lookup (lift k suc x) ρ
  lookup-wk-↑⋆-⊙ k {x} {ρ} = begin
    lookup x (wk ↑⋆ k ⊙ ρ)   ≡⟨ lookup-⊙ x ⟩
    lookup x (wk ↑⋆ k) / ρ   ≡⟨ cong₂ _/_ (lookup-wk-↑⋆ k x) refl ⟩
    var (lift k suc x) / ρ   ≡⟨ var-/ ⟩
    lookup (lift k suc x) ρ  ∎

  wk-⊙-sub′ : ∀ {n} {t : T n} k → wk ↑⋆ k ⊙ sub t ↑⋆ k ≡ id
  wk-⊙-sub′ {t = t} k = extensionality λ x → begin
    lookup x (wk ↑⋆ k ⊙ sub t ↑⋆ k)     ≡⟨ lookup-wk-↑⋆-⊙ k ⟩
    lookup (lift k suc x) (sub t ↑⋆ k)  ≡⟨ lookup-sub-↑⋆ k x ⟩
    var x                               ≡⟨ sym (lookup-id x) ⟩
    lookup x id                         ∎

  wk-⊙-sub : ∀ {n} {t : T n} → wk ⊙ sub t ≡ id
  wk-⊙-sub = wk-⊙-sub′ zero

  var-/-wk-↑⋆ : ∀ {n} k (x : Fin (k + n)) →
                var x / wk ↑⋆ k ≡ var (lift k suc x)
  var-/-wk-↑⋆ k x = begin
    var x / wk ↑⋆ k     ≡⟨ var-/ ⟩
    lookup x (wk ↑⋆ k)  ≡⟨ lookup-wk-↑⋆ k x ⟩
    var (lift k suc x)  ∎

  wk-↑⋆-⊙-wk : ∀ {n} k j →
               wk {n} ↑⋆ k ↑⋆ j ⊙ wk ↑⋆ j ≡
               wk ↑⋆ j ⊙ wk ↑⋆ suc k ↑⋆ j
  wk-↑⋆-⊙-wk k j = extensionality λ x → begin
    lookup x (wk ↑⋆ k ↑⋆ j ⊙ wk ↑⋆ j)               ≡⟨ lookup-⊙ x ⟩
    lookup x (wk ↑⋆ k ↑⋆ j) / wk ↑⋆ j               ≡⟨ cong₂ _/_ (lookup-wk-↑⋆-↑⋆ k j x) refl ⟩
    var (lift j (lift k suc) x) / wk ↑⋆ j           ≡⟨ var-/-wk-↑⋆ j (lift j (lift k suc) x) ⟩
    var (lift j suc (lift j (lift k suc) x))        ≡⟨ cong var (lift-commutes k j x) ⟩
    var (lift j (lift (suc k) suc) (lift j suc x))  ≡⟨ sym (lookup-wk-↑⋆-↑⋆ (suc k) j (lift j suc x)) ⟩
    lookup (lift j suc x) (wk ↑⋆ suc k ↑⋆ j)        ≡⟨ sym var-/ ⟩
    var (lift j suc x) / wk ↑⋆ suc k ↑⋆ j           ≡⟨ cong₂ _/_ (sym (lookup-wk-↑⋆ j x)) refl ⟩
    lookup x (wk ↑⋆ j) / wk ↑⋆ suc k ↑⋆ j           ≡⟨ sym (lookup-⊙ x) ⟩
    lookup x (wk ↑⋆ j ⊙ wk ↑⋆ suc k ↑⋆ j)           ∎

  open Subst   subst   public hiding (simple; application)
  open Lemmas₁ lemmas₁ public

record Lemmas₃ (T : ℕ → Set) : Set where
  field lemmas₂ : Lemmas₂ T

  open Lemmas₂ lemmas₂

  field
    /✶-↑✶ : ∀ {m n} (ρs₁ ρs₂ : Subs T m n) →
            (∀ k x → var x /✶ ρs₁ ↑✶ k ≡ var x /✶ ρs₂ ↑✶ k) →
            ∀ k t → t /✶ ρs₁ ↑✶ k ≡ t /✶ ρs₂ ↑✶ k

  /✶-↑✶′ : ∀ {m n} (ρs₁ ρs₂ : Subs T m n) →
           (∀ k → ⨀ (ρs₁ ↑✶ k) ≡ ⨀ (ρs₂ ↑✶ k)) →
           ∀ k t → t /✶ ρs₁ ↑✶ k ≡ t /✶ ρs₂ ↑✶ k
  /✶-↑✶′ ρs₁ ρs₂ hyp = /✶-↑✶ ρs₁ ρs₂ (λ k x → begin
    var x /✶ ρs₁ ↑✶ k        ≡⟨ sym (lookup-⨀ x (ρs₁ ↑✶ k)) ⟩
    lookup x (⨀ (ρs₁ ↑✶ k))  ≡⟨ cong (lookup x) (hyp k) ⟩
    lookup x (⨀ (ρs₂ ↑✶ k))  ≡⟨ lookup-⨀ x (ρs₂ ↑✶ k) ⟩
    var x /✶ ρs₂ ↑✶ k        ∎)

  id-vanishes : ∀ {n} (t : T n) → t / id ≡ t
  id-vanishes = /✶-↑✶′ (ε ▻ id) ε id-↑⋆ zero

  ⊙-id : ∀ {m n} {ρ : Sub T m n} → ρ ⊙ id ≡ ρ
  ⊙-id {ρ = ρ} = begin
    map (λ t → t / id) ρ  ≡⟨ VecProp.map-cong id-vanishes ρ ⟩
    map Fun.id         ρ  ≡⟨ VecProp.map-id ρ ⟩
    ρ                     ∎

  open Lemmas₂ lemmas₂ public hiding (wk-⊙-sub′)

record Lemmas₄ (T : ℕ → Set) : Set where
  field lemmas₃ : Lemmas₃ T

  open Lemmas₃ lemmas₃

  field /-wk : ∀ {n} {t : T n} → t / wk ≡ weaken t

  private

    ↑-distrib′ : ∀ {m n k} {ρ₁ : Sub T m n} {ρ₂ : Sub T n k} →
                 (∀ t → t / ρ₂ / wk ≡ t / wk / ρ₂ ↑) →
                 (ρ₁ ⊙ ρ₂) ↑ ≡ ρ₁ ↑ ⊙ ρ₂ ↑
    ↑-distrib′ {ρ₁ = ρ₁} {ρ₂} hyp = begin
      (ρ₁ ⊙ ρ₂) ↑                             ≡⟨ refl ⟩
      var zero        ∷ map weaken (ρ₁ ⊙ ρ₂)  ≡⟨ cong₂ _∷_ (sym var-/) lemma ⟩
      var zero / ρ₂ ↑ ∷ map weaken ρ₁ ⊙ ρ₂ ↑  ≡⟨ refl ⟩
      ρ₁ ↑ ⊙ ρ₂ ↑                             ∎
      where
      lemma = begin
        map weaken (map (λ t → t / ρ₂) ρ₁)    ≡⟨ sym (VecProp.map-∘ _ _ _) ⟩
        map (λ t → weaken (t / ρ₂)) ρ₁        ≡⟨ VecProp.map-cong (λ t → begin
                                                   weaken (t / ρ₂)  ≡⟨ sym /-wk ⟩
                                                   t / ρ₂ / wk      ≡⟨ hyp t ⟩
                                                   t / wk / ρ₂ ↑    ≡⟨ cong₂ _/_ /-wk refl ⟩
                                                   weaken t / ρ₂ ↑  ∎) ρ₁ ⟩
        map (λ t → weaken t / ρ₂ ↑) ρ₁        ≡⟨ VecProp.map-∘ _ _ _ ⟩
        map (λ t → t / ρ₂ ↑) (map weaken ρ₁)  ∎

    ↑⋆-distrib′ : ∀ {m n o} {ρ₁ : Sub T m n} {ρ₂ : Sub T n o} →
                  (∀ k t → t / ρ₂ ↑⋆ k / wk ≡ t / wk / ρ₂ ↑⋆ suc k) →
                  ∀ k → (ρ₁ ⊙ ρ₂) ↑⋆ k ≡ ρ₁ ↑⋆ k ⊙ ρ₂ ↑⋆ k
    ↑⋆-distrib′                hyp zero    = refl
    ↑⋆-distrib′ {ρ₁ = ρ₁} {ρ₂} hyp (suc k) = begin
      (ρ₁ ⊙ ρ₂) ↑⋆ suc k         ≡⟨ cong _↑ (↑⋆-distrib′ hyp k) ⟩
      (ρ₁ ↑⋆ k ⊙ ρ₂ ↑⋆ k) ↑      ≡⟨ ↑-distrib′ (hyp k) ⟩
      ρ₁ ↑⋆ suc k ⊙ ρ₂ ↑⋆ suc k  ∎

  map-weaken : ∀ {m n} {ρ : Sub T m n} → map weaken ρ ≡ ρ ⊙ wk
  map-weaken {ρ = ρ} = begin
    map weaken ρ          ≡⟨ VecProp.map-cong (λ _ → sym /-wk) ρ ⟩
    map (λ t → t / wk) ρ  ≡⟨ refl ⟩
    ρ ⊙ wk                ∎

  private

    ⊙-wk′ : ∀ {m n} {ρ : Sub T m n} k →
            ρ ↑⋆ k ⊙ wk ↑⋆ k ≡ wk ↑⋆ k ⊙ ρ ↑ ↑⋆ k
    ⊙-wk′ {ρ = ρ} k = sym (begin
      wk ↑⋆ k ⊙ ρ ↑ ↑⋆ k  ≡⟨ lemma ⟩
      map weaken ρ ↑⋆ k   ≡⟨ cong (λ ρ′ → ρ′ ↑⋆ k) map-weaken ⟩
      (ρ ⊙ wk) ↑⋆ k       ≡⟨ ↑⋆-distrib′ (λ k t →
                               /✶-↑✶′ (ε ▻ wk ↑⋆ k ▻ wk) (ε ▻ wk ▻ wk ↑⋆ suc k)
                                      (wk-↑⋆-⊙-wk k) zero t) k ⟩
      ρ ↑⋆ k ⊙ wk ↑⋆ k    ∎)
      where
      lemma = extensionality λ x → begin
        lookup x (wk ↑⋆ k ⊙ ρ ↑ ↑⋆ k)     ≡⟨ lookup-wk-↑⋆-⊙ k ⟩
        lookup (lift k suc x) (ρ ↑ ↑⋆ k)  ≡⟨ sym (lookup-map-weaken-↑⋆ k x) ⟩
        lookup x (map weaken ρ ↑⋆ k)      ∎

  ⊙-wk : ∀ {m n} {ρ : Sub T m n} → ρ ⊙ wk ≡ wk ⊙ ρ ↑
  ⊙-wk = ⊙-wk′ zero

  wk-commutes : ∀ {m n} {ρ : Sub T m n} t →
                t / ρ / wk ≡ t / wk / ρ ↑
  wk-commutes {ρ = ρ} = /✶-↑✶′ (ε ▻ ρ ▻ wk) (ε ▻ wk ▻ ρ ↑) ⊙-wk′ zero

  ↑⋆-distrib : ∀ {m n o} {ρ₁ : Sub T m n} {ρ₂ : Sub T n o} →
               ∀ k → (ρ₁ ⊙ ρ₂) ↑⋆ k ≡ ρ₁ ↑⋆ k ⊙ ρ₂ ↑⋆ k
  ↑⋆-distrib = ↑⋆-distrib′ (λ _ → wk-commutes)

  /-⊙ : ∀ {m n k} {ρ₁ : Sub T m n} {ρ₂ : Sub T n k} t →
        t / ρ₁ ⊙ ρ₂ ≡ t / ρ₁ / ρ₂
  /-⊙ {ρ₁ = ρ₁} {ρ₂} t =
    /✶-↑✶′ (ε ▻ ρ₁ ⊙ ρ₂) (ε ▻ ρ₁ ▻ ρ₂) ↑⋆-distrib zero t

  ⊙-assoc : ∀ {m n k o}
              {ρ₁ : Sub T m n} {ρ₂ : Sub T n k} {ρ₃ : Sub T k o} →
            ρ₁ ⊙ (ρ₂ ⊙ ρ₃) ≡ (ρ₁ ⊙ ρ₂) ⊙ ρ₃
  ⊙-assoc {ρ₁ = ρ₁} {ρ₂} {ρ₃} = begin
    map (λ t → t / ρ₂ ⊙ ρ₃) ρ₁                  ≡⟨ VecProp.map-cong /-⊙ ρ₁ ⟩
    map (λ t → t / ρ₂ / ρ₃) ρ₁                  ≡⟨ VecProp.map-∘ _ _ _ ⟩
    map (λ t → t / ρ₃) (map (λ t → t / ρ₂) ρ₁)  ∎

  map-weaken-⊙-sub : ∀ {m n} {ρ : Sub T m n} {t} → map weaken ρ ⊙ sub t ≡ ρ
  map-weaken-⊙-sub {ρ = ρ} {t} = begin
    map weaken ρ ⊙ sub t  ≡⟨ cong₂ _⊙_ map-weaken refl ⟩
    ρ ⊙ wk ⊙ sub t        ≡⟨ sym ⊙-assoc ⟩
    ρ ⊙ (wk ⊙ sub t)      ≡⟨ cong (_⊙_ ρ) wk-⊙-sub ⟩
    ρ ⊙ id                ≡⟨ ⊙-id ⟩
    ρ                     ∎

  sub-⊙ : ∀ {m n} {ρ : Sub T m n} t → sub t ⊙ ρ ≡ ρ ↑ ⊙ sub (t / ρ)
  sub-⊙ {ρ = ρ} t = begin
    sub t ⊙ ρ                           ≡⟨ refl ⟩
    t / ρ ∷ id ⊙ ρ                      ≡⟨ cong (_∷_ (t / ρ)) id-⊙ ⟩
    t / ρ ∷ ρ                           ≡⟨ cong (_∷_ (t / ρ)) (sym map-weaken-⊙-sub) ⟩
    t / ρ ∷ map weaken ρ ⊙ sub (t / ρ)  ≡⟨ cong₂ _∷_ (sym var-/) refl ⟩
    ρ ↑ ⊙ sub (t / ρ)                   ∎

  suc-/-↑ : ∀ {m n} {ρ : Sub T m n} x →
            var (suc x) / ρ ↑ ≡ var x / ρ / wk
  suc-/-↑ {ρ = ρ} x = begin
    var (suc x) / ρ ↑        ≡⟨ var-/ ⟩
    lookup x (map weaken ρ)  ≡⟨ cong (lookup x) map-weaken ⟩
    lookup x (ρ ⊙ wk)        ≡⟨ lookup-⊙ x ⟩
    lookup x ρ / wk          ≡⟨ cong₂ _/_ (sym var-/) refl ⟩
    var x / ρ / wk           ∎

  open Lemmas₃ lemmas₃ public
    hiding (/✶-↑✶; /✶-↑✶′; wk-↑⋆-⊙-wk;
            lookup-wk-↑⋆-⊙; lookup-map-weaken-↑⋆)

-- For an example of how AppLemmas can be used, see
-- Data.Fin.Substitution.List.

record AppLemmas (T₁ T₂ : ℕ → Set) : Set where
  field
    application : Application T₁ T₂
    lemmas₄     : Lemmas₄ T₂

  open Application application using (_/_; _/✶_)
  open Lemmas₄ lemmas₄
    using (id; _⊙_; wk; weaken; sub; _↑; ⨀) renaming (_/_ to _⊘_)

  field
    id-vanishes : ∀ {n} (t : T₁ n) → t / id ≡ t
    /-⊙         : ∀ {m n k} {ρ₁ : Sub T₂ m n} {ρ₂ : Sub T₂ n k} t →
                  t / ρ₁ ⊙ ρ₂ ≡ t / ρ₁ / ρ₂

  private module L₄ = Lemmas₄ lemmas₄

  /-⨀ : ∀ {m n} t (ρs : Subs T₂ m n) → t / ⨀ ρs ≡ t /✶ ρs
  /-⨀ t ε                = id-vanishes t
  /-⨀ t (ρ ◅ ε)          = refl
  /-⨀ t (ρ ◅ (ρ′ ◅ ρs′)) = begin
    t / ⨀ ρs ⊙ ρ  ≡⟨ /-⊙ t ⟩
    t / ⨀ ρs / ρ  ≡⟨ cong₂ _/_ (/-⨀ t (ρ′ ◅ ρs′)) refl ⟩
    t /✶ ρs / ρ   ∎
    where ρs = ρ′ ◅ ρs′

  ⨀→/✶ : ∀ {m n} (ρs₁ ρs₂ : Subs T₂ m n) →
         ⨀ ρs₁ ≡ ⨀ ρs₂ → ∀ t → t /✶ ρs₁ ≡ t /✶ ρs₂
  ⨀→/✶ ρs₁ ρs₂ hyp t = begin
    t /✶ ρs₁   ≡⟨ sym (/-⨀ t ρs₁) ⟩
    t / ⨀ ρs₁  ≡⟨ cong (_/_ t) hyp ⟩
    t / ⨀ ρs₂  ≡⟨ /-⨀ t ρs₂ ⟩
    t /✶ ρs₂   ∎

  wk-commutes : ∀ {m n} {ρ : Sub T₂ m n} t →
                t / ρ / wk ≡ t / wk / ρ ↑
  wk-commutes {ρ = ρ} = ⨀→/✶ (ε ▻ ρ ▻ wk) (ε ▻ wk ▻ ρ ↑) L₄.⊙-wk

  sub-commutes : ∀ {m n} {t′} {ρ : Sub T₂ m n} t →
                 t / sub t′ / ρ ≡ t / ρ ↑ / sub (t′ ⊘ ρ)
  sub-commutes {t′ = t′} {ρ} =
    ⨀→/✶ (ε ▻ sub t′ ▻ ρ) (ε ▻ ρ ↑ ▻ sub (t′ ⊘ ρ)) (L₄.sub-⊙ t′)

  wk-sub-vanishes : ∀ {n t′} (t : T₁ n) → t / wk / sub t′ ≡ t
  wk-sub-vanishes {t′ = t′} = ⨀→/✶ (ε ▻ wk ▻ sub t′) ε L₄.wk-⊙-sub

  /-weaken : ∀ {m n} {ρ : Sub T₂ m n} t → t / map weaken ρ ≡ t / ρ / wk
  /-weaken {ρ = ρ} = ⨀→/✶ (ε ▻ map weaken ρ) (ε ▻ ρ ▻ wk) L₄.map-weaken

  open Application application public
  open L₄ public
    hiding (application; _⊙_; _/_; _/✶_;
            id-vanishes; /-⊙; wk-commutes)

record Lemmas₅ (T : ℕ → Set) : Set where
  field lemmas₄ : Lemmas₄ T

  private module L₄ = Lemmas₄ lemmas₄

  appLemmas : AppLemmas T T
  appLemmas = record
    { application = L₄.application
    ; lemmas₄     = lemmas₄
    ; id-vanishes = L₄.id-vanishes
    ; /-⊙         = L₄./-⊙
    }

  open AppLemmas appLemmas public hiding (lemmas₄)

------------------------------------------------------------------------
-- Instantiations and code for facilitating instantiations

-- Lemmas about variable substitutions (renamings).

module VarLemmas where

  open VarSubst

  lemmas₃ : Lemmas₃ Fin
  lemmas₃ = record
    { lemmas₂ = record
      { lemmas₁ = record
        { lemmas₀ = record
          { simple = simple
          }
        ; weaken-var = refl
        }
      ; application = application
      ; var-/       = refl
      }
    ; /✶-↑✶ = λ _ _ hyp → hyp
    }

  private module L₃ = Lemmas₃ lemmas₃

  lemmas₅ : Lemmas₅ Fin
  lemmas₅ = record
    { lemmas₄ = record
      { lemmas₃ = lemmas₃
      ; /-wk    = L₃.lookup-wk _
      }
    }

  open Lemmas₅ lemmas₅ public hiding (lemmas₃)

-- Lemmas about "term" substitutions.

record TermLemmas (T : ℕ → Set) : Set₁ where
  field
    termSubst : TermSubst T

  open TermSubst termSubst

  field
    app-var : ∀ {T′} {lift : Lift T′ T} {m n x} {ρ : Sub T′ m n} →
              app lift (var x) ρ ≡ Lift.lift lift (lookup x ρ)
    /✶-↑✶   : ∀ {T₁ T₂} {lift₁ : Lift T₁ T} {lift₂ : Lift T₂ T} →
              let open Lifted lift₁
                    using () renaming (_↑✶_ to _↑✶₁_; _/✶_ to _/✶₁_)
                  open Lifted lift₂
                    using () renaming (_↑✶_ to _↑✶₂_; _/✶_ to _/✶₂_)
              in
              ∀ {m n} (ρs₁ : Subs T₁ m n) (ρs₂ : Subs T₂ m n) →
              (∀ k x → var x /✶₁ ρs₁ ↑✶₁ k ≡ var x /✶₂ ρs₂ ↑✶₂ k) →
              ∀ k t → t /✶₁ ρs₁ ↑✶₁ k ≡ t /✶₂ ρs₂ ↑✶₂ k

  private module V = VarLemmas

  lemmas₃ : Lemmas₃ T
  lemmas₃ = record
    { lemmas₂ = record
      { lemmas₁ = record
        { lemmas₀ = record
          { simple = simple
          }
        ; weaken-var = λ {_ x} → begin
            var x /Var V.wk      ≡⟨ app-var ⟩
            var (lookup x V.wk)  ≡⟨ cong var (V.lookup-wk x) ⟩
            var (suc x)          ∎
        }
      ; application = Subst.application subst
      ; var-/       = app-var
      }
    ; /✶-↑✶ = /✶-↑✶
    }

  private module L₃ = Lemmas₃ lemmas₃

  lemmas₅ : Lemmas₅ T
  lemmas₅ = record
    { lemmas₄ = record
      { lemmas₃ = lemmas₃
      ; /-wk    = λ {_ t} → begin
          t / wk       ≡⟨ /✶-↑✶ (ε ▻ wk) (ε ▻ V.wk)
                            (λ k x → begin
                               var x / wk ↑⋆ k                 ≡⟨ L₃.var-/-wk-↑⋆ k x ⟩
                               var (lift k suc x)              ≡⟨ cong var (sym (V.var-/-wk-↑⋆ k x)) ⟩
                               var (lookup x (V._↑⋆_ V.wk k))  ≡⟨ sym app-var ⟩
                               var x /Var V._↑⋆_ V.wk k        ∎)
                            zero t ⟩
          t /Var V.wk  ≡⟨ refl ⟩
          weaken t     ∎
      }
    }

  open Lemmas₅ lemmas₅ public hiding (lemmas₃)


==> anc/accompanying-code/lib/src/Data/Fin/Substitution/List.agda <==
------------------------------------------------------------------------
-- Application of substitutions to lists, along with various lemmas
------------------------------------------------------------------------

-- This module illustrates how Data.Fin.Substitution.Lemmas.AppLemmas
-- can be used.

open import Data.Fin.Substitution.Lemmas

module Data.Fin.Substitution.List {T} (lemmas₄ : Lemmas₄ T) where

open import Data.List
open import Data.List.Properties
open import Data.Fin.Substitution
import Function as Fun
open import Relation.Binary.PropositionalEquality
open ≡-Reasoning

private
  open module L = Lemmas₄ lemmas₄ using (_/_; id; _⊙_)

infixl 8 _//_

_//_ : ∀ {m n} → List (T m) → Sub T m n → List (T n)
ts // ρ = map (λ σ → σ / ρ) ts

appLemmas : AppLemmas (λ n → List (T n)) T
appLemmas = record
  { application = record { _/_ = _//_ }
  ; lemmas₄     = lemmas₄
  ; id-vanishes = λ ts → begin
      ts // id       ≡⟨ map-cong L.id-vanishes ts ⟩
      map Fun.id ts  ≡⟨ map-id ts ⟩
      ts             ∎
  ; /-⊙ = λ {_ _ _ ρ₁ ρ₂} ts → begin
      ts // ρ₁ ⊙ ρ₂               ≡⟨ map-cong L./-⊙ ts ⟩
      map (λ σ → σ / ρ₁ / ρ₂) ts  ≡⟨ map-compose ts ⟩
      ts // ρ₁ // ρ₂              ∎
  }

open AppLemmas appLemmas public
  hiding (_/_) renaming (_/✶_ to _//✶_)


==> anc/accompanying-code/lib/src/Data/Graph/Acyclic.agda <==
------------------------------------------------------------------------
-- Directed acyclic multigraphs
------------------------------------------------------------------------

-- A representation of DAGs, based on the idea underlying Martin
-- Erwig's FGL. Note that this representation does not aim to be
-- efficient.

module Data.Graph.Acyclic where

open import Data.Nat as Nat using (ℕ; zero; suc; _<′_)
import Data.Nat.Properties as Nat
open import Data.Fin as Fin
  using (Fin; Fin′; zero; suc; #_; toℕ) renaming (_ℕ-ℕ_ to _-_)
open import Data.Fin.Props as FP using (_≟_)
open import Data.Product as Prod using (∃; _×_; _,_)
open import Data.Maybe
open import Function
open import Data.Empty
open import Data.Unit using (⊤; tt)
open import Data.Vec as Vec using (Vec; []; _∷_)
open import Data.List as List using (List; []; _∷_)
open import Relation.Nullary
open import Relation.Binary.PropositionalEquality
open import Induction.Nat

------------------------------------------------------------------------
-- A lemma

private

  lemma : ∀ n (i : Fin n) → n - suc i <′ n
  lemma zero    ()
  lemma (suc n) i  = Nat.≤⇒≤′ $ Nat.s≤s $ FP.nℕ-ℕi≤n n i

------------------------------------------------------------------------
-- Node contexts

record Context (Node Edge : Set) (n : ℕ) : Set where
  constructor context
  field
    label      : Node
    successors : List (Edge × Fin n)

open Context public

-- Map for contexts.

cmap : ∀ {N₁ N₂ E₁ E₂ n} →
       (N₁ → N₂) → (List (E₁ × Fin n) → List (E₂ × Fin n)) →
       Context N₁ E₁ n → Context N₂ E₂ n
cmap f g c = context (f (label c)) (g (successors c))

------------------------------------------------------------------------
-- Graphs

infixr 3 _&_

-- The DAGs are indexed on the number of nodes.

data Graph (Node Edge : Set) : ℕ → Set where
  ∅   : Graph Node Edge 0
  _&_ : ∀ {n} (c : Context Node Edge n) (g : Graph Node Edge n) →
        Graph Node Edge (suc n)

private

  example : Graph ℕ ℕ 5
  example = context 0 [] &
            context 1 ((10 , # 1) ∷ (11 , # 1) ∷ []) &
            context 2 ((12 , # 0) ∷ []) &
            context 3 [] &
            context 4 [] &
            ∅

------------------------------------------------------------------------
-- Higher-order functions

-- "Fold right".

foldr : ∀ {N E m} (T : ℕ → Set) →
        (∀ {n} → Context N E n → T n → T (suc n)) →
        T 0 →
        Graph N E m → T m
foldr T _∙_ x ∅       = x
foldr T _∙_ x (c & g) = c ∙ foldr T _∙_ x g

-- "Fold left".

foldl : ∀ {N E n} (T : ℕ → Set) →
        ((i : Fin n) → T (toℕ i) → Context N E (n - suc i) →
         T (suc (toℕ i))) →
        T 0 →
        Graph N E n → T n
foldl T f x ∅       = x
foldl T f x (c & g) =
  foldl (λ n → T (suc n)) (λ i → f (suc i)) (f zero x c) g

-- Maps over node contexts.

map : ∀ {N₁ N₂ E₁ E₂ n} →
      (∀ {n} → Context N₁ E₁ n → Context N₂ E₂ n) →
      Graph N₁ E₁ n → Graph N₂ E₂ n
map f = foldr _ (λ c g → f c & g) ∅

-- Maps over node labels.

nmap : ∀ {N₁ N₂ E n} → (N₁ → N₂) → Graph N₁ E n → Graph N₂ E n
nmap f = map (cmap f id)

-- Maps over edge labels.

emap : ∀ {N E₁ E₂ n} → (E₁ → E₂) → Graph N E₁ n → Graph N E₂ n
emap f = map (cmap id (List.map (Prod.map f id)))

-- Zips two graphs with the same number of nodes. Note that one of the
-- graphs has a type which restricts it to be completely disconnected.

zipWith : ∀ {N₁ N₂ N E n} → (N₁ → N₂ → N) →
          Graph N₁ ⊥ n → Graph N₂ E n → Graph N E n
zipWith _∙_ ∅         ∅         = ∅
zipWith _∙_ (c₁ & g₁) (c₂ & g₂) =
  context (label c₁ ∙ label c₂) (successors c₂) & zipWith _∙_ g₁ g₂

------------------------------------------------------------------------
-- Specific graphs

-- A completeley disconnected graph.

disconnected : ∀ n → Graph ⊤ ⊥ n
disconnected zero    = ∅
disconnected (suc n) = context tt [] & disconnected n

-- A complete graph.

complete : ∀ n → Graph ⊤ ⊤ n
complete zero    = ∅
complete (suc n) =
  context tt (List.map (_,_ tt) $ Vec.toList (Vec.allFin n)) &
  complete n

------------------------------------------------------------------------
-- Queries

-- The top-most context.

head : ∀ {N E n} → Graph N E (suc n) → Context N E n
head (c & g) = c

-- The remaining graph.

tail : ∀ {N E n} → Graph N E (suc n) → Graph N E n
tail (c & g) = g

-- Finds the context and remaining graph corresponding to a given node
-- index.

_[_] : ∀ {N E n} →
       Graph N E n → (i : Fin n) → Graph N E (suc (n - suc i))
∅       [ () ]
(c & g) [ zero ]  = c & g
(c & g) [ suc i ] = g [ i ]

-- The nodes of the graph (node number relative to "topmost" node ×
-- node label).

nodes : ∀ {N E n} → Graph N E n → Vec (Fin n × N) n
nodes {N} = Vec.zip (Vec.allFin _) ∘
            foldr (Vec N) (λ c ns → label c ∷ ns) []

private

  test-nodes : nodes example ≡ (# 0 , 0) ∷ (# 1 , 1) ∷ (# 2 , 2) ∷
                               (# 3 , 3) ∷ (# 4 , 4) ∷ []
  test-nodes = refl

-- Topological sort. Gives a vector where earlier nodes are never
-- successors of later nodes.

topSort : ∀ {N E n} → Graph N E n → Vec (Fin n × N) n
topSort = nodes

-- The edges of the graph (predecessor × edge label × successor).
--
-- The predecessor is a node number relative to the "topmost" node in
-- the graph, and the successor is a node number relative to the
-- predecessor.

edges : ∀ {E N n} → Graph N E n → List (∃ λ i → E × Fin (n - suc i))
edges {E} {N} {n} =
  foldl (λ _ → List (∃ λ i → E × Fin (n - suc i)))
        (λ i es c → List._++_ es (List.map (_,_ i) (successors c)))
        []

private

  test-edges : edges example ≡ (# 1 , 10 , # 1) ∷ (# 1 , 11 , # 1) ∷
                               (# 2 , 12 , # 0) ∷ []
  test-edges = refl

-- The successors of a given node i (edge label × node number relative
-- to i).

sucs : ∀ {E N n} →
       Graph N E n → (i : Fin n) → List (E × Fin (n - suc i))
sucs g i = successors $ head $ g [ i ]

private

  test-sucs : sucs example (# 1) ≡ (10 , # 1) ∷ (11 , # 1) ∷ []
  test-sucs = refl

-- The predecessors of a given node i (node number relative to i ×
-- edge label).

preds : ∀ {E N n} → Graph N E n → (i : Fin n) → List (Fin′ i × E)
preds g       zero    = []
preds (c & g) (suc i) =
  List._++_ (List.gfilter (p i) $ successors c)
            (List.map (Prod.map suc id) $ preds g i)
  where
  p : ∀ {E : Set} {n} (i : Fin n) → E × Fin n → Maybe (Fin′ (suc i) × E)
  p i (e , j)  with i ≟ j
  p i (e , .i) | yes refl = just (zero , e)
  p i (e , j)  | no _     = nothing

private

  test-preds : preds example (# 3) ≡
               (# 1 , 10) ∷ (# 1 , 11) ∷ (# 2 , 12) ∷ []
  test-preds = refl

------------------------------------------------------------------------
-- Operations

-- Weakens a node label.

weaken : ∀ {n} {i : Fin n} → Fin (n - suc i) → Fin n
weaken {n} {i} j = Fin.inject≤ j (FP.nℕ-ℕi≤n n (suc i))

-- Labels each node with its node number.

number : ∀ {N E n} → Graph N E n → Graph (Fin n × N) E n
number {N} {E} =
  foldr (λ n → Graph (Fin n × N) E n)
        (λ c g → cmap (_,_ zero) id c & nmap (Prod.map suc id) g)
        ∅

private

  test-number : number example ≡
                (context (# 0 , 0) [] &
                 context (# 1 , 1) ((10 , # 1) ∷ (11 , # 1) ∷ []) &
                 context (# 2 , 2) ((12 , # 0) ∷ []) &
                 context (# 3 , 3) [] &
                 context (# 4 , 4) [] &
                 ∅)
  test-number = refl

-- Reverses all the edges in the graph.

reverse : ∀ {N E n} → Graph N E n → Graph N E n
reverse {N} {E} g =
  foldl (Graph N E)
        (λ i g' c →
           context (label c)
                   (List.map (Prod.swap ∘ Prod.map FP.reverse id) $
                             preds g i)
           & g')
        ∅ g

private

  test-reverse : reverse (reverse example) ≡ example
  test-reverse = refl

------------------------------------------------------------------------
-- Views

-- Expands the subgraph induced by a given node into a tree (thus
-- losing all sharing).

data Tree N E : Set where
  node : (label : N) (successors : List (E × Tree N E)) → Tree N E

toTree : ∀ {N E n} → Graph N E n → Fin n → Tree N E
toTree {N} {E} g i = <-rec Pred expand _ (g [ i ])
  where
  Pred = λ n → Graph N E (suc n) → Tree N E

  expand : (n : ℕ) → <-Rec Pred n → Pred n
  expand n rec (c & g) =
    node (label c)
         (List.map
            (Prod.map id (λ i → rec (n - suc i) (lemma n i) (g [ i ])))
            (successors c))

-- Performs the toTree expansion once for each node.

toForest : ∀ {N E n} → Graph N E n → Vec (Tree N E) n
toForest g = Vec.map (toTree g) (Vec.allFin _)

private

  test-toForest : toForest example ≡
                    let n3 = node 3 [] in
                    node 0 [] ∷
                    node 1 ((10 , n3) ∷ (11 , n3) ∷ []) ∷
                    node 2 ((12 , n3) ∷ []) ∷
                    node 3 [] ∷
                    node 4 [] ∷
                    []
  test-toForest = refl


==> anc/accompanying-code/lib/src/Data/Integer.agda <==
------------------------------------------------------------------------
-- Integers
------------------------------------------------------------------------

module Data.Integer where

open import Data.Nat as ℕ
  using (ℕ) renaming (_+_ to _ℕ+_; _*_ to _ℕ*_)
import Data.Nat.Show as ℕ
open import Data.Sign as Sign using (Sign) renaming (_*_ to _S*_)
open import Data.Product as Prod
open import Data.String using (String; _++_)
open import Function
open import Data.Sum as Sum
open import Relation.Nullary
import Relation.Nullary.Decidable as Dec
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl; sym; cong; cong₂)
open PropEq.≡-Reasoning

infix  8 +_ -_
infixl 7 _*_ _⊓_
infixl 6 _+_ _-_ _⊖_ _⊔_
infix  4 _≤_ _≤?_

------------------------------------------------------------------------
-- The types

-- Integers.

data ℤ : Set where
  -[1+_] : (n : ℕ) → ℤ  -- -[1+ n ] stands for - (1 + n).
  +_     : (n : ℕ) → ℤ  -- + n stands for n.

------------------------------------------------------------------------
-- Conversions

-- Absolute value.

∣_∣ : ℤ → ℕ
∣ + n      ∣ = n
∣ -[1+ n ] ∣ = ℕ.suc n

-- Gives the sign. For zero the sign is arbitrarily chosen to be +.

sign : ℤ → Sign
sign (+ _)    = Sign.+
sign -[1+ _ ] = Sign.-

-- Decimal string representation.

show : ℤ → String
show i = showSign (sign i) ++ ℕ.show ∣ i ∣
  where
  showSign : Sign → String
  showSign Sign.- = "-"
  showSign Sign.+ = ""

------------------------------------------------------------------------
-- A view of integers as sign + absolute value

infix 5 _◂_ _◃_

_◃_ : Sign → ℕ → ℤ
_      ◃ ℕ.zero  = + ℕ.zero
Sign.+ ◃ n       = + n
Sign.- ◃ ℕ.suc n = -[1+ n ]

◃-left-inverse : ∀ i → sign i ◃ ∣ i ∣ ≡ i
◃-left-inverse -[1+ n ]    = refl
◃-left-inverse (+ ℕ.zero)  = refl
◃-left-inverse (+ ℕ.suc n) = refl

◃-cong : ∀ {i j} → sign i ≡ sign j → ∣ i ∣ ≡ ∣ j ∣ → i ≡ j
◃-cong {i} {j} sign-≡ abs-≡ = begin
  i               ≡⟨ sym $ ◃-left-inverse i ⟩
  sign i ◃ ∣ i ∣  ≡⟨ cong₂ _◃_ sign-≡ abs-≡ ⟩
  sign j ◃ ∣ j ∣  ≡⟨ ◃-left-inverse j ⟩
  j               ∎

data SignAbs : ℤ → Set where
  _◂_ : (s : Sign) (n : ℕ) → SignAbs (s ◃ n)

signAbs : ∀ i → SignAbs i
signAbs i = PropEq.subst SignAbs (◃-left-inverse i) $
              sign i ◂ ∣ i ∣

------------------------------------------------------------------------
-- Equality is decidable

_≟_ : Decidable {A = ℤ} _≡_
i ≟ j with Sign._≟_ (sign i) (sign j) | ℕ._≟_ ∣ i ∣ ∣ j ∣
i ≟ j | yes sign-≡ | yes abs-≡ = yes (◃-cong sign-≡ abs-≡)
i ≟ j | no  sign-≢ | _         = no (sign-≢ ∘ cong sign)
i ≟ j | _          | no abs-≢  = no (abs-≢  ∘ cong ∣_∣)

decSetoid : DecSetoid _ _
decSetoid = PropEq.decSetoid _≟_

------------------------------------------------------------------------
-- Arithmetic

-- Negation.

-_ : ℤ → ℤ
- (+ ℕ.suc n) = -[1+ n ]
- (+ ℕ.zero)  = + ℕ.zero
- -[1+ n ]    = + ℕ.suc n

-- Subtraction of natural numbers.

_⊖_ : ℕ → ℕ → ℤ
m       ⊖ ℕ.zero  = + m
ℕ.zero  ⊖ ℕ.suc n = -[1+ n ]
ℕ.suc m ⊖ ℕ.suc n = m ⊖ n

-- Addition.

_+_ : ℤ → ℤ → ℤ
-[1+ m ] + -[1+ n ] = -[1+ ℕ.suc (m ℕ+ n) ]
-[1+ m ] + +    n   = n ⊖ ℕ.suc m
+    m   + -[1+ n ] = m ⊖ ℕ.suc n
+    m   + +    n   = + (m ℕ+ n)

-- Subtraction.

_-_ : ℤ → ℤ → ℤ
-[1+ m ] - -[1+ n ] = n ⊖ m
-[1+ m ] - +    n   = -[1+ n ℕ+ m ]
+    m   - -[1+ n ] = + (ℕ.suc n ℕ+ m)
+    m   - +    n   = m ⊖ n

private

  -- Note that the definition i - j = - j + i evaluates differently
  -- from the definition above. For instance, the following property
  -- would require a nontrivial proof with the alternative definition:

  +-+ : ∀ m n → + m - + n ≡ m ⊖ n
  +-+ m n = refl

  -- The proof is still easy, though.

  -++ : ∀ m n → - + n + + m ≡ m ⊖ n
  -++ m ℕ.zero    = refl
  -++ m (ℕ.suc n) = refl

-- Successor.

suc : ℤ → ℤ
suc i = + 1 + i

private

  suc-is-lazy⁺ : ∀ n → suc (+ n) ≡ + ℕ.suc n
  suc-is-lazy⁺ n = refl

  suc-is-lazy⁻ : ∀ n → suc -[1+ ℕ.suc n ] ≡ -[1+ n ]
  suc-is-lazy⁻ n = refl

-- Predecessor.

pred : ℤ → ℤ
pred i = i - + 1

private

  pred-is-lazy⁺ : ∀ n → pred (+ ℕ.suc n) ≡ + n
  pred-is-lazy⁺ n = refl

  pred-is-lazy⁻ : ∀ n → pred -[1+ n ] ≡ -[1+ ℕ.suc n ]
  pred-is-lazy⁻ n = refl

-- Multiplication.

_*_ : ℤ → ℤ → ℤ
i * j = sign i S* sign j ◃ ∣ i ∣ ℕ* ∣ j ∣

-- Maximum.

_⊔_ : ℤ → ℤ → ℤ
-[1+ m ] ⊔ -[1+ n ] = -[1+ ℕ._⊓_ m n ]
-[1+ m ] ⊔ +    n   = + n
+    m   ⊔ -[1+ n ] = + m
+    m   ⊔ +    n   = + (ℕ._⊔_ m n)

-- Minimum.

_⊓_ : ℤ → ℤ → ℤ
-[1+ m ] ⊓ -[1+ n ] = -[1+ ℕ._⊔_ m n ]
-[1+ m ] ⊓ +    n   = -[1+ m ]
+    m   ⊓ -[1+ n ] = -[1+ n ]
+    m   ⊓ +    n   = + (ℕ._⊓_ m n)

------------------------------------------------------------------------
-- Ordering

data _≤_ : ℤ → ℤ → Set where
  -≤+ : ∀ {m n} → -[1+ m ] ≤ + n
  -≤- : ∀ {m n} → (n≤m : ℕ._≤_ n m) → -[1+ m ] ≤ -[1+ n ]
  +≤+ : ∀ {m n} → (m≤n : ℕ._≤_ m n) → + m ≤ + n

drop‿+≤+ : ∀ {m n} → + m ≤ + n → ℕ._≤_ m n
drop‿+≤+ (+≤+ m≤n) = m≤n

drop‿-≤- : ∀ {m n} → -[1+ m ] ≤ -[1+ n ] → ℕ._≤_ n m
drop‿-≤- (-≤- n≤m) = n≤m

_≤?_ : Decidable _≤_
-[1+ m ] ≤? -[1+ n ] = Dec.map′ -≤- drop‿-≤- (ℕ._≤?_ n m)
-[1+ m ] ≤? +    n   = yes -≤+
+    m   ≤? -[1+ n ] = no λ ()
+    m   ≤? +    n   = Dec.map′ +≤+ drop‿+≤+ (ℕ._≤?_ m n)

decTotalOrder : DecTotalOrder _ _ _
decTotalOrder = record
  { Carrier         = ℤ
  ; _≈_             = _≡_
  ; _≤_             = _≤_
  ; isDecTotalOrder = record
      { isTotalOrder = record
          { isPartialOrder = record
              { isPreorder = record
                  { isEquivalence = PropEq.isEquivalence
                  ; reflexive     = refl′
                  ; trans         = trans
                  }
                ; antisym  = antisym
              }
          ; total          = total
          }
      ; _≟_          = _≟_
      ; _≤?_         = _≤?_
      }
  }
  where
  module ℕO = DecTotalOrder ℕ.decTotalOrder

  refl′ : _≡_ ⇒ _≤_
  refl′ { -[1+ n ]} refl = -≤- ℕO.refl
  refl′ {+ n}       refl = +≤+ ℕO.refl

  trans : Transitive _≤_
  trans -≤+       (+≤+ n≤m) = -≤+
  trans (-≤- n≤m) -≤+       = -≤+
  trans (-≤- n≤m) (-≤- k≤n) = -≤- (ℕO.trans k≤n n≤m)
  trans (+≤+ m≤n) (+≤+ n≤k) = +≤+ (ℕO.trans m≤n n≤k)

  antisym : Antisymmetric _≡_ _≤_
  antisym -≤+       ()
  antisym (-≤- n≤m) (-≤- m≤n) = cong -[1+_] $ ℕO.antisym m≤n n≤m
  antisym (+≤+ m≤n) (+≤+ n≤m) = cong +_     $ ℕO.antisym m≤n n≤m

  total : Total _≤_
  total (-[1+ m ]) (-[1+ n ]) = [ inj₂ ∘′ -≤- , inj₁ ∘′ -≤- ]′ $ ℕO.total m n
  total (-[1+ m ]) (+    n  ) = inj₁ -≤+
  total (+    m  ) (-[1+ n ]) = inj₂ -≤+
  total (+    m  ) (+    n  ) = [ inj₁ ∘′ +≤+ , inj₂ ∘′ +≤+ ]′ $ ℕO.total m n

poset : Poset _ _ _
poset = DecTotalOrder.poset decTotalOrder

import Relation.Binary.PartialOrderReasoning as POR
module ≤-Reasoning = POR poset
  renaming (_≈⟨_⟩_ to _≡⟨_⟩_)


==> anc/accompanying-code/lib/src/Data/Integer/Divisibility.agda <==
------------------------------------------------------------------------
-- Divisibility and coprimality
------------------------------------------------------------------------

module Data.Integer.Divisibility where

open import Function
open import Data.Integer
open import Data.Integer.Properties
import Data.Nat.Divisibility as ℕ
import Data.Nat.Coprimality as ℕ
open import Level
open import Relation.Binary
open import Relation.Binary.PropositionalEquality

-- Divisibility.

infix 4 _∣_

_∣_ : Rel ℤ zero
_∣_ = ℕ._∣_ on ∣_∣

-- Coprimality.

Coprime : Rel ℤ zero
Coprime = ℕ.Coprime on ∣_∣

-- If i divides jk and is coprime to j, then it divides k.

coprime-divisor : ∀ i j k → Coprime i j → i ∣ j * k → i ∣ k
coprime-divisor i j k c eq =
  ℕ.coprime-divisor c (subst (ℕ._∣_ ∣ i ∣) (abs-*-commute j k) eq)


==> anc/accompanying-code/lib/src/Data/Integer/Properties.agda <==
------------------------------------------------------------------------
-- Some properties about integers
------------------------------------------------------------------------

module Data.Integer.Properties where

open import Algebra
import Algebra.Morphism as Morphism
open import Data.Empty
open import Function
open import Data.Integer hiding (suc)
open import Data.Nat as ℕ renaming (_*_ to _ℕ*_)
import Data.Nat.Properties as ℕ
open import Data.Sign as Sign using () renaming (_*_ to _S*_)
import Data.Sign.Properties as SignProp
open import Relation.Binary.PropositionalEquality
open ≡-Reasoning

open Morphism.Definitions ℤ ℕ _≡_

-- Some properties relating sign and ∣_∣ to _◃_.

sign-◃ : ∀ s n → sign (s ◃ suc n) ≡ s
sign-◃ Sign.- _ = refl
sign-◃ Sign.+ _ = refl

sign-cong : ∀ {s₁ s₂ n₁ n₂} →
            s₁ ◃ suc n₁ ≡ s₂ ◃ suc n₂ → s₁ ≡ s₂
sign-cong {s₁} {s₂} {n₁} {n₂} eq = begin
  s₁                  ≡⟨ sym $ sign-◃ s₁ n₁ ⟩
  sign (s₁ ◃ suc n₁)  ≡⟨ cong sign eq ⟩
  sign (s₂ ◃ suc n₂)  ≡⟨ sign-◃ s₂ n₂ ⟩
  s₂                  ∎

abs-◃ : ∀ s n → ∣ s ◃ n ∣ ≡ n
abs-◃ _      zero    = refl
abs-◃ Sign.- (suc n) = refl
abs-◃ Sign.+ (suc n) = refl

abs-cong : ∀ {s₁ s₂ n₁ n₂} →
           s₁ ◃ n₁ ≡ s₂ ◃ n₂ → n₁ ≡ n₂
abs-cong {s₁} {s₂} {n₁} {n₂} eq = begin
  n₁           ≡⟨ sym $ abs-◃ s₁ n₁ ⟩
  ∣ s₁ ◃ n₁ ∣  ≡⟨ cong ∣_∣ eq ⟩
  ∣ s₂ ◃ n₂ ∣  ≡⟨ abs-◃ s₂ n₂ ⟩
  n₂           ∎

-- ∣_∣ commutes with multiplication.

abs-*-commute : Homomorphic₂ ∣_∣ _*_ _ℕ*_
abs-*-commute i j = abs-◃ _ _

-- Multiplication is right cancellative for non-zero integers.

cancel-*-right : ∀ i j k →
                 k ≢ + 0 → i * k ≡ j * k → i ≡ j
cancel-*-right i j k            ≢0 eq with signAbs k
cancel-*-right i j .(+ 0)       ≢0 eq | s ◂ zero  = ⊥-elim (≢0 refl)
cancel-*-right i j .(s ◃ suc n) ≢0 eq | s ◂ suc n
  with ∣ s ◃ suc n ∣ | abs-◃ s (suc n) | sign (s ◃ suc n) | sign-◃ s n
...  | .(suc n)      | refl            | .s               | refl =
  ◃-cong (sign-i≡sign-j i j eq) $
         ℕ.cancel-*-right ∣ i ∣ ∣ j ∣ $ abs-cong eq
  where
  sign-i≡sign-j : ∀ i j →
                  sign i S* s ◃ ∣ i ∣ ℕ* suc n ≡
                  sign j S* s ◃ ∣ j ∣ ℕ* suc n →
                  sign i ≡ sign j
  sign-i≡sign-j i              j              eq with signAbs i | signAbs j
  sign-i≡sign-j .(+ 0)         .(+ 0)         eq | s₁ ◂ zero   | s₂ ◂ zero   = refl
  sign-i≡sign-j .(+ 0)         .(s₂ ◃ suc n₂) eq | s₁ ◂ zero   | s₂ ◂ suc n₂
    with ∣ s₂ ◃ suc n₂ ∣ | abs-◃ s₂ (suc n₂)
  ... | .(suc n₂) | refl
    with abs-cong {s₁} {sign (s₂ ◃ suc n₂) S* s} {0} {suc n₂ ℕ* suc n} eq
  ...   | ()
  sign-i≡sign-j .(s₁ ◃ suc n₁) .(+ 0)         eq | s₁ ◂ suc n₁ | s₂ ◂ zero
    with ∣ s₁ ◃ suc n₁ ∣ | abs-◃ s₁ (suc n₁)
  ... | .(suc n₁) | refl
    with abs-cong {sign (s₁ ◃ suc n₁) S* s} {s₁} {suc n₁ ℕ* suc n} {0} eq
  ...   | ()
  sign-i≡sign-j .(s₁ ◃ suc n₁) .(s₂ ◃ suc n₂) eq | s₁ ◂ suc n₁ | s₂ ◂ suc n₂
    with ∣ s₁ ◃ suc n₁ ∣ | abs-◃ s₁ (suc n₁)
       | sign (s₁ ◃ suc n₁) | sign-◃ s₁ n₁
       | ∣ s₂ ◃ suc n₂ ∣ | abs-◃ s₂ (suc n₂)
       | sign (s₂ ◃ suc n₂) | sign-◃ s₂ n₂
  ... | .(suc n₁) | refl | .s₁ | refl | .(suc n₂) | refl | .s₂ | refl =
    SignProp.cancel-*-right s₁ s₂ (sign-cong eq)


==> anc/accompanying-code/lib/src/Data/List.agda <==
------------------------------------------------------------------------
-- Lists
------------------------------------------------------------------------
{-# OPTIONS --universe-polymorphism #-}

module Data.List where

open import Data.Nat
open import Data.Sum as Sum using (_⊎_; inj₁; inj₂)
open import Data.Bool
open import Data.Maybe using (Maybe; nothing; just)
open import Data.Product as Prod using (_×_; _,_)
open import Function
open import Algebra
import Relation.Binary.PropositionalEquality as PropEq
import Algebra.FunctionProperties as FunProp

infixr 5 _∷_ _++_

------------------------------------------------------------------------
-- Types

data List {a} (A : Set a) : Set a where
  []  : List A
  _∷_ : (x : A) (xs : List A) → List A

{-# BUILTIN LIST List #-}
{-# BUILTIN NIL  []   #-}
{-# BUILTIN CONS _∷_  #-}

------------------------------------------------------------------------
-- Some operations

-- * Basic functions

[_] : ∀ {a} {A : Set a} → A → List A
[ x ] = x ∷ []

_++_ : ∀ {a} {A : Set a} → List A → List A → List A
[]       ++ ys = ys
(x ∷ xs) ++ ys = x ∷ (xs ++ ys)

-- Snoc.

infixl 5 _∷ʳ_

_∷ʳ_ : ∀ {a} {A : Set a} → List A → A → List A
xs ∷ʳ x = xs ++ [ x ]

null : ∀ {a} {A : Set a} → List A → Bool
null []       = true
null (x ∷ xs) = false

-- * List transformations

map : ∀ {a b} {A : Set a} {B : Set b} → (A → B) → List A → List B
map f []       = []
map f (x ∷ xs) = f x ∷ map f xs

reverse : ∀ {a} {A : Set a} → List A → List A
reverse xs = rev xs []
  where
  rev : ∀ {a} {A : Set a} → List A → List A → List A
  rev []       ys = ys
  rev (x ∷ xs) ys = rev xs (x ∷ ys)

replicate : ∀ {a} {A : Set a} → (n : ℕ) → A → List A
replicate zero    x = []
replicate (suc n) x = x ∷ replicate n x

zipWith : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
          → (A → B → C) → List A → List B → List C
zipWith f (x ∷ xs) (y ∷ ys) = f x y ∷ zipWith f xs ys
zipWith f _        _        = []

zip : ∀ {a b} {A : Set a} {B : Set b} → List A → List B → List (A × B)
zip = zipWith (_,_)

intersperse : ∀ {a} {A : Set a} → A → List A → List A
intersperse x []           = []
intersperse x (y ∷ [])     = [ y ]
intersperse x (y ∷ z ∷ zs) = y ∷ x ∷ intersperse x (z ∷ zs)

-- * Reducing lists (folds)

foldr : ∀ {a b} {A : Set a} {B : Set b} → (A → B → B) → B → List A → B
foldr c n []       = n
foldr c n (x ∷ xs) = c x (foldr c n xs)

foldl : ∀ {a b} {A : Set a} {B : Set b} → (A → B → A) → A → List B → A
foldl c n []       = n
foldl c n (x ∷ xs) = foldl c (c n x) xs

-- ** Special folds

concat : ∀ {a} {A : Set a} → List (List A) → List A
concat = foldr _++_ []

concatMap : ∀ {a b} {A : Set a} {B : Set b} →
            (A → List B) → List A → List B
concatMap f = concat ∘ map f

and : List Bool → Bool
and = foldr _∧_ true

or : List Bool → Bool
or = foldr _∨_ false

any : ∀ {a} {A : Set a} → (A → Bool) → List A → Bool
any p = or ∘ map p

all : ∀ {a} {A : Set a} → (A → Bool) → List A → Bool
all p = and ∘ map p

sum : List ℕ → ℕ
sum = foldr _+_ 0

product : List ℕ → ℕ
product = foldr _*_ 1

length : ∀ {a} {A : Set a} → List A → ℕ
length = foldr (λ _ → suc) 0

-- * Building lists

-- ** Scans

scanr : ∀ {a b} {A : Set a} {B : Set b} →
        (A → B → B) → B → List A → List B
scanr f e []       = e ∷ []
scanr f e (x ∷ xs) with scanr f e xs
... | []     = []                -- dead branch
... | y ∷ ys = f x y ∷ y ∷ ys

scanl : ∀ {a b} {A : Set a} {B : Set b} →
        (A → B → A) → A → List B → List A
scanl f e []       = e ∷ []
scanl f e (x ∷ xs) = e ∷ scanl f (f e x) xs

-- ** Unfolding

-- Unfold. Uses a measure (a natural number) to ensure termination.

unfold : ∀ {a b} {A : Set a} (B : ℕ → Set b)
         (f : ∀ {n} → B (suc n) → Maybe (A × B n)) →
         ∀ {n} → B n → List A
unfold B f {n = zero}  s = []
unfold B f {n = suc n} s with f s
... | nothing       = []
... | just (x , s') = x ∷ unfold B f s'

-- downFrom 3 = 2 ∷ 1 ∷ 0 ∷ [].

downFrom : ℕ → List ℕ
downFrom n = unfold Singleton f (wrap n)
  where
  data Singleton : ℕ → Set where
    wrap : (n : ℕ) → Singleton n

  f : ∀ {n} → Singleton (suc n) → Maybe (ℕ × Singleton n)
  f {n} (wrap .(suc n)) = just (n , wrap n)

-- ** Conversions

fromMaybe : ∀ {a} {A : Set a} → Maybe A → List A
fromMaybe (just x) = [ x ]
fromMaybe nothing  = []

-- * Sublists

-- ** Extracting sublists

take : ∀ {a} {A : Set a} → ℕ → List A → List A
take zero    xs       = []
take (suc n) []       = []
take (suc n) (x ∷ xs) = x ∷ take n xs

drop : ∀ {a} {A : Set a} → ℕ → List A → List A
drop zero    xs       = xs
drop (suc n) []       = []
drop (suc n) (x ∷ xs) = drop n xs

splitAt : ∀ {a} {A : Set a} → ℕ → List A → (List A × List A)
splitAt zero    xs       = ([] , xs)
splitAt (suc n) []       = ([] , [])
splitAt (suc n) (x ∷ xs) with splitAt n xs
... | (ys , zs) = (x ∷ ys , zs)

takeWhile : ∀ {a} {A : Set a} → (A → Bool) → List A → List A
takeWhile p []       = []
takeWhile p (x ∷ xs) with p x
... | true  = x ∷ takeWhile p xs
... | false = []

dropWhile : ∀ {a} {A : Set a} → (A → Bool) → List A → List A
dropWhile p []       = []
dropWhile p (x ∷ xs) with p x
... | true  = dropWhile p xs
... | false = x ∷ xs

span : ∀ {a} {A : Set a} → (A → Bool) → List A → (List A × List A)
span p []       = ([] , [])
span p (x ∷ xs) with p x
... | true  = Prod.map (_∷_ x) id (span p xs)
... | false = ([] , x ∷ xs)

break : ∀ {a} {A : Set a} → (A → Bool) → List A → (List A × List A)
break p = span (not ∘ p)

inits : ∀ {a} {A : Set a} →  List A → List (List A)
inits []       = [] ∷ []
inits (x ∷ xs) = [] ∷ map (_∷_ x) (inits xs)

tails : ∀ {a} {A : Set a} → List A → List (List A)
tails []       = [] ∷ []
tails (x ∷ xs) = (x ∷ xs) ∷ tails xs

infixl 5 _∷ʳ'_

data InitLast {a} {A : Set a} : List A → Set a where
  []    : InitLast []
  _∷ʳ'_ : (xs : List A) (x : A) → InitLast (xs ∷ʳ x)

initLast : ∀ {a} {A : Set a} (xs : List A) → InitLast xs
initLast []               = []
initLast (x ∷ xs)         with initLast xs
initLast (x ∷ .[])        | []       = [] ∷ʳ' x
initLast (x ∷ .(ys ∷ʳ y)) | ys ∷ʳ' y = (x ∷ ys) ∷ʳ' y

-- * Searching lists

-- ** Searching with a predicate

-- A generalised variant of filter.

gfilter : ∀ {a b} {A : Set a} {B : Set b} →
          (A → Maybe B) → List A → List B
gfilter p []       = []
gfilter p (x ∷ xs) with p x
... | just y  = y ∷ gfilter p xs
... | nothing =     gfilter p xs

filter : ∀ {a} {A : Set a} → (A → Bool) → List A → List A
filter p = gfilter (λ x → if p x then just x else nothing)

partition : ∀ {a} {A : Set a} → (A → Bool) → List A → (List A × List A)
partition p []       = ([] , [])
partition p (x ∷ xs) with p x | partition p xs
... | true  | (ys , zs) = (x ∷ ys , zs)
... | false | (ys , zs) = (ys , x ∷ zs)

------------------------------------------------------------------------
-- List monoid

monoid : ∀ {ℓ} → Set ℓ → Monoid _ _
monoid A = record
  { Carrier  = List A
  ; _≈_      = _≡_
  ; _∙_      = _++_
  ; ε        = []
  ; isMonoid = record
    { isSemigroup = record
      { isEquivalence = PropEq.isEquivalence
      ; assoc         = assoc
      ; ∙-cong        = cong₂ _++_
      }
    ; identity = ((λ _ → refl) , identity)
    }
  }
  where
  open PropEq
  open FunProp _≡_

  identity : RightIdentity [] _++_
  identity []       = refl
  identity (x ∷ xs) = cong (_∷_ x) (identity xs)

  assoc : Associative _++_
  assoc []       ys zs = refl
  assoc (x ∷ xs) ys zs = cong (_∷_ x) (assoc xs ys zs)

------------------------------------------------------------------------
-- List monad

open import Category.Monad

monad : RawMonad List
monad = record
  { return = λ x → x ∷ []
  ; _>>=_  = λ xs f → concat (map f xs)
  }

monadZero : RawMonadZero List
monadZero = record
  { monad = monad
  ; ∅     = []
  }

monadPlus : RawMonadPlus List
monadPlus = record
  { monadZero = monadZero
  ; _∣_       = _++_
  }

------------------------------------------------------------------------
-- Monadic functions

private
 module Monadic {M} (Mon : RawMonad M) where

  open RawMonad Mon

  sequence : ∀ {A : Set} → List (M A) → M (List A)
  sequence []       = return []
  sequence (x ∷ xs) = _∷_ <$> x ⊛ sequence xs

  mapM : ∀ {a} {A : Set a} {B} → (A → M B) → List A → M (List B)
  mapM f = sequence ∘ map f

open Monadic public


==> anc/accompanying-code/lib/src/Data/List/All.agda <==
------------------------------------------------------------------------
-- Lists where all elements satisfy a given property
------------------------------------------------------------------------

module Data.List.All where

open import Function
open import Data.List as List hiding (map; all)
open import Data.List.Any as Any using (here; there)
open Any.Membership-≡ using (_∈_; _⊆_)
open import Relation.Nullary
import Relation.Nullary.Decidable as Dec
open import Relation.Unary using () renaming (_⊆_ to _⋐_)
open import Relation.Binary.PropositionalEquality

-- All P xs means that all elements in xs satisfy P.

infixr 5 _∷_

data All {A} (P : A → Set) : List A → Set where
  []  : All P []
  _∷_ : ∀ {x xs} (px : P x) (pxs : All P xs) → All P (x ∷ xs)

head : ∀ {A} {P : A → Set} {x xs} → All P (x ∷ xs) → P x
head (px ∷ pxs) = px

tail : ∀ {A} {P : A → Set} {x xs} → All P (x ∷ xs) → All P xs
tail (px ∷ pxs) = pxs

lookup : ∀ {A} {P : A → Set} {xs} → All P xs → (∀ {x} → x ∈ xs → P x)
lookup []         ()
lookup (px ∷ pxs) (here refl)  = px
lookup (px ∷ pxs) (there x∈xs) = lookup pxs x∈xs

tabulate : ∀ {A} {P : A → Set} {xs} → (∀ {x} → x ∈ xs → P x) → All P xs
tabulate {xs = []}     hyp = []
tabulate {xs = x ∷ xs} hyp = hyp (here refl) ∷ tabulate (hyp ∘ there)

map : ∀ {A} {P Q : A → Set} → P ⋐ Q → All P ⋐ All Q
map g []         = []
map g (px ∷ pxs) = g px ∷ map g pxs

all : ∀ {A} {P : A → Set} →
      (∀ x → Dec (P x)) → (xs : List A) → Dec (All P xs)
all p []       = yes []
all p (x ∷ xs) with p x
all p (x ∷ xs) | yes px = Dec.map′ (_∷_ px) tail (all p xs)
all p (x ∷ xs) | no ¬px = no (¬px ∘ head)


==> anc/accompanying-code/lib/src/Data/List/All/Properties.agda <==
------------------------------------------------------------------------
-- Properties relating All to various list functions
------------------------------------------------------------------------

module Data.List.All.Properties where

open import Data.Bool
open import Data.Bool.Properties
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Equivalence using (module Equivalent)
open import Data.List as List
import Data.List.Any as Any
open Any.Membership-≡
open import Data.List.All as All using (All; []; _∷_)
open import Data.Product
open import Relation.Unary using () renaming (_⊆_ to _⋐_)

-- Functions can be shifted between the predicate and the list.

All-map : ∀ {A B} {P : B → Set} {f : A → B} {xs} →
          All (P ∘ f) xs → All P (List.map f xs)
All-map []       = []
All-map (p ∷ ps) = p ∷ All-map ps

map-All : ∀ {A B} {P : B → Set} {f : A → B} {xs} →
          All P (List.map f xs) → All (P ∘ f) xs
map-All {xs = []}    []       = []
map-All {xs = _ ∷ _} (p ∷ ps) = p ∷ map-All ps

-- A variant of All.map.

gmap : ∀ {A B} {P : A → Set} {Q : B → Set} {f : A → B} →
       P ⋐ Q ∘ f → All P ⋐ All Q ∘ List.map f
gmap g = All-map ∘ All.map g

-- All and all are related via T.

All-all : ∀ {A} (p : A → Bool) {xs} →
          All (T ∘ p) xs → T (all p xs)
All-all p []         = _
All-all p (px ∷ pxs) = Equivalent.from T-∧ ⟨$⟩ (px , All-all p pxs)

all-All : ∀ {A} (p : A → Bool) xs →
          T (all p xs) → All (T ∘ p) xs
all-All p []       _     = []
all-All p (x ∷ xs) px∷xs with Equivalent.to (T-∧ {p x}) ⟨$⟩ px∷xs
all-All p (x ∷ xs) px∷xs | (px , pxs) = px ∷ all-All p xs pxs

-- All is anti-monotone.

anti-mono : ∀ {A} {P : A → Set} {xs ys} →
            xs ⊆ ys → All P ys → All P xs
anti-mono xs⊆ys pys = All.tabulate (All.lookup pys ∘ xs⊆ys)

-- all is anti-monotone.

all-anti-mono : ∀ {A} (p : A → Bool) {xs ys} →
                xs ⊆ ys → T (all p ys) → T (all p xs)
all-anti-mono p xs⊆ys = All-all p ∘ anti-mono xs⊆ys ∘ all-All p _


==> anc/accompanying-code/lib/src/Data/List/Any.agda <==
------------------------------------------------------------------------
-- Lists where at least one element satisfies a given property
------------------------------------------------------------------------

module Data.List.Any where

open import Data.Empty
open import Data.Fin
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Equivalence as Equiv using (module Equivalent)
open import Function.Inverse as Inv
  using (module Inverse)
open import Data.List as List using (List; []; _∷_)
open import Data.Product as Prod using (∃; _×_; _,_)
open import Level
open import Relation.Nullary
import Relation.Nullary.Decidable as Dec
open import Relation.Unary using () renaming (_⊆_ to _⋐_)
open import Relation.Binary
import Relation.Binary.InducedPreorders as Ind
open import Relation.Binary.List.Pointwise as ListEq using ([]; _∷_)
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_)

-- Any P xs means that at least one element in xs satisfies P.

data Any {A} (P : A → Set) : List A → Set where
  here  : ∀ {x xs} (px  : P x)      → Any P (x ∷ xs)
  there : ∀ {x xs} (pxs : Any P xs) → Any P (x ∷ xs)

-- Map.

map : ∀ {A} {P Q : A → Set} → P ⋐ Q → Any P ⋐ Any Q
map g (here px)   = here (g px)
map g (there pxs) = there (map g pxs)

-- If the head does not satisfy the predicate, then the tail will.

tail : ∀ {A x xs} {P : A → Set} → ¬ P x → Any P (x ∷ xs) → Any P xs
tail ¬px (here  px)  = ⊥-elim (¬px px)
tail ¬px (there pxs) = pxs

-- Decides Any.

any : {A : Set} {P : A → Set} →
      (∀ x → Dec (P x)) → (xs : List A) → Dec (Any P xs)
any p []       = no λ()
any p (x ∷ xs) with p x
any p (x ∷ xs) | yes px = yes (here px)
any p (x ∷ xs) | no ¬px = Dec.map′ there (tail ¬px) (any p xs)

-- index x∈xs is the list position (zero-based) which x∈xs points to.

index : ∀ {A} {P : A → Set} {xs} → Any P xs → Fin (List.length xs)
index (here  px)  = zero
index (there pxs) = suc (index pxs)

------------------------------------------------------------------------
-- List membership and some related definitions

module Membership (S : Setoid zero zero) where

  private
    open module  S = Setoid S using (_≈_) renaming (Carrier to A)
    open module LS = Setoid (ListEq.setoid S)
      using () renaming (_≈_ to _≋_)

  -- If a predicate P respects the underlying equality then Any P
  -- respects the list equality.

  lift-resp : ∀ {P} → P Respects _≈_ → Any P Respects _≋_
  lift-resp resp []            ()
  lift-resp resp (x≈y ∷ xs≈ys) (here px)   = here (resp x≈y px)
  lift-resp resp (x≈y ∷ xs≈ys) (there pxs) =
    there (lift-resp resp xs≈ys pxs)

  -- List membership.

  infix 4 _∈_ _∉_

  _∈_ : A → List A → Set
  x ∈ xs = Any (_≈_ x) xs

  _∉_ : A → List A → Set
  x ∉ xs = ¬ x ∈ xs

  -- Subsets.

  infix 4 _⊆_ _⊈_

  _⊆_ : List A → List A → Set
  xs ⊆ ys = ∀ {x} → x ∈ xs → x ∈ ys

  _⊈_ : List A → List A → Set
  xs ⊈ ys = ¬ xs ⊆ ys

  -- Equality is respected by the predicate which is used to define
  -- _∈_.

  ∈-resp-≈ : ∀ {x} → (_≈_ x) Respects _≈_
  ∈-resp-≈ = flip S.trans

  -- List equality is respected by _∈_.

  ∈-resp-list-≈ : ∀ {x} → _∈_ x Respects _≋_
  ∈-resp-list-≈ = lift-resp ∈-resp-≈

  -- _⊆_ is a preorder.

  ⊆-preorder : Preorder _ _ _
  ⊆-preorder = Ind.InducedPreorder₂ (ListEq.setoid S) _∈_ ∈-resp-list-≈

  module ⊆-Reasoning where
    import Relation.Binary.PreorderReasoning as PreR
    open PreR ⊆-preorder public
      renaming (_∼⟨_⟩_ to _⊆⟨_⟩_)

    infix 1 _∈⟨_⟩_

    _∈⟨_⟩_ : ∀ x {xs ys} → x ∈ xs → xs IsRelatedTo ys → x ∈ ys
    x ∈⟨ x∈xs ⟩ xs⊆ys = (begin xs⊆ys) x∈xs

  -- A variant of List.map.

  map-with-∈ : ∀ {B : Set} (xs : List A) → (∀ {x} → x ∈ xs → B) → List B
  map-with-∈ []       f = []
  map-with-∈ (x ∷ xs) f = f (here S.refl) ∷ map-with-∈ xs (f ∘ there)

  -- Finds an element satisfying the predicate.

  find : ∀ {P : A → Set} {xs} → Any P xs → ∃ λ x → x ∈ xs × P x
  find (here px)   = (_ , here S.refl , px)
  find (there pxs) = Prod.map id (Prod.map there id) (find pxs)

  lose : ∀ {P x xs} → P Respects _≈_ → x ∈ xs → P x → Any P xs
  lose resp x∈xs px = map (flip resp px) x∈xs

-- The code above instantiated (and slightly changed) for
-- propositional equality, along with some additional definitions.

module Membership-≡ where

  private
    open module M {A : Set} = Membership (PropEq.setoid A) public
      hiding (lift-resp; lose; ⊆-preorder; module ⊆-Reasoning)

  lose : ∀ {A} {P : A → Set} {x xs} → x ∈ xs → P x → Any P xs
  lose {P = P} = M.lose (PropEq.subst P)

  -- _⊆_ is a preorder.

  ⊆-preorder : Set → Preorder _ _ _
  ⊆-preorder A = Ind.InducedPreorder₂ (PropEq.setoid (List A)) _∈_
                                      (PropEq.subst (_∈_ _))

  -- Set and bag equality.

  open Inv public
    using (Kind) renaming (equivalent to set; inverse to bag)

  [_]-Equality : Kind → Set → Setoid _ _
  [ k ]-Equality A = Inv.InducedEquivalence₂ k (_∈_ {A = A})

  infix 4 _≈[_]_

  _≈[_]_ : {A : Set} → List A → Kind → List A → Set
  xs ≈[ k ] ys = Setoid._≈_ ([ k ]-Equality _) xs ys

  -- Bag equality implies set equality.

  bag-=⇒set-= : {A : Set} {xs ys : List A} →
                xs ≈[ bag ] ys → xs ≈[ set ] ys
  bag-=⇒set-= xs≈ys = Inv.⇿⇒ xs≈ys

  -- "Equational" reasoning for _⊆_.

  module ⊆-Reasoning where
    import Relation.Binary.PreorderReasoning as PreR
    private
      open module PR {A : Set} = PreR (⊆-preorder A) public
        renaming (_∼⟨_⟩_ to _⊆⟨_⟩_; _≈⟨_⟩_ to _≡⟨_⟩_)

    infixr 2 _≈⟨_⟩_
    infix  1 _∈⟨_⟩_

    _∈⟨_⟩_ : ∀ {A : Set} x {xs ys : List A} →
             x ∈ xs → xs IsRelatedTo ys → x ∈ ys
    x ∈⟨ x∈xs ⟩ xs⊆ys = (begin xs⊆ys) x∈xs

    _≈⟨_⟩_ : ∀ {k} {A : Set} xs {ys zs : List A} →
             xs ≈[ k ] ys → ys IsRelatedTo zs → xs IsRelatedTo zs
    xs ≈⟨ xs≈ys ⟩ ys≈zs =
      xs ⊆⟨ _⟨$⟩_ (Equivalent.to (Inv.⇒⇔ xs≈ys)) ⟩ ys≈zs

------------------------------------------------------------------------
-- Another function

-- If any element satisfies P, then P is satisfied.

satisfied : ∀ {A} {P : A → Set} {xs} → Any P xs → ∃ P
satisfied = Prod.map id Prod.proj₂ ∘ Membership-≡.find


==> anc/accompanying-code/lib/src/Data/List/Any/BagAndSetEquality.agda <==
------------------------------------------------------------------------
-- Properties related to bag and set equality
------------------------------------------------------------------------

-- Bag and set equality are defined in Data.List.Any.

module Data.List.Any.BagAndSetEquality where

open import Algebra
open import Algebra.FunctionProperties
open import Category.Monad
open import Data.List as List
import Data.List.Properties as LP
open import Data.List.Any as Any using (Any)
open import Data.List.Any.Properties
open import Data.Product
open import Data.Sum
open import Function
open import Function.Equality using (_⟨$⟩_)
import Function.Equivalence as FE
open import Function.Inverse as Inv using (_⇿_; module Inverse)
open import Function.Inverse.TypeIsomorphisms
open import Relation.Binary
import Relation.Binary.EqReasoning as EqR
open import Relation.Binary.PropositionalEquality as P
  using (_≡_; _≗_)

open Any.Membership-≡
open RawMonad List.monad
private
  module ListMonoid {A : Set} = Monoid (List.monoid A)
  module Eq {k} {A : Set} = Setoid ([ k ]-Equality A)
  module ×⊎ {k ℓ} = CommutativeSemiring (×⊎-CommutativeSemiring k ℓ)

-- _++_ and [] form a commutative monoid, with either bag or set
-- equality as the underlying equality.

commutativeMonoid : Kind → Set → CommutativeMonoid _ _
commutativeMonoid k A = record
  { Carrier             = List A
  ; _≈_                 = λ xs ys → xs ≈[ k ] ys
  ; _∙_                 = _++_
  ; ε                   = []
  ; isCommutativeMonoid = record
    { isSemigroup = record
      { isEquivalence = Eq.isEquivalence
      ; assoc         = λ xs ys zs →
                          Eq.reflexive $ ListMonoid.assoc xs ys zs
      ; ∙-cong        = λ {xs₁ xs₂ xs₃ xs₄} xs₁≈xs₂ xs₃≈xs₄ {x} →
                          x ∈ xs₁ ++ xs₃       ⇿⟨ sym ++⇿ ⟩
                          (x ∈ xs₁ ⊎ x ∈ xs₃)  ≈⟨ xs₁≈xs₂ ⟨ ×⊎.+-cong ⟩ xs₃≈xs₄ ⟩
                          (x ∈ xs₂ ⊎ x ∈ xs₄)  ⇿⟨ ++⇿ ⟩
                          x ∈ xs₂ ++ xs₄       ∎
      }
    ; identityˡ = λ xs {x} → x ∈ xs ∎
    ; comm      = λ xs ys {x} →
                    x ∈ xs ++ ys  ⇿⟨ ++⇿++ xs ys ⟩
                    x ∈ ys ++ xs  ∎
    }
  }
  where open Inv.EquationalReasoning

-- _++_ is idempotent (under set equality).

++-idempotent : {A : Set} →
                Idempotent (λ (xs ys : List A) → xs ≈[ set ] ys) _++_
++-idempotent xs {x} =
  x ∈ xs ++ xs  ≈⟨ FE.equivalent ([ id , id ]′ ∘ _⟨$⟩_ (Inverse.from ++⇿))
                                 (_⟨$⟩_ (Inverse.to ++⇿) ∘ inj₁) ⟩
  x ∈ xs        ∎
  where open Inv.EquationalReasoning

-- List.map is a congruence.

map-cong : ∀ {k} {A B : Set} {f₁ f₂ : A → B} {xs₁ xs₂} →
           f₁ ≗ f₂ → xs₁ ≈[ k ] xs₂ →
           List.map f₁ xs₁ ≈[ k ] List.map f₂ xs₂
map-cong {f₁ = f₁} {f₂} {xs₁} {xs₂} f₁≗f₂ xs₁≈xs₂ {x} =
  x ∈ List.map f₁ xs₁       ⇿⟨ sym map⇿ ⟩
  Any (λ y → x ≡ f₁ y) xs₁  ≈⟨ Any-cong (Inv.⇿⇒ ∘ helper) xs₁≈xs₂ ⟩
  Any (λ y → x ≡ f₂ y) xs₂  ⇿⟨ map⇿ ⟩
  x ∈ List.map f₂ xs₂       ∎
  where
  open Inv.EquationalReasoning

  helper : ∀ y → x ≡ f₁ y ⇿ x ≡ f₂ y
  helper y = record
    { to         = P.→-to-⟶ (λ x≡f₁y → P.trans x≡f₁y (        f₁≗f₂ y))
    ; from       = P.→-to-⟶ (λ x≡f₂y → P.trans x≡f₂y (P.sym $ f₁≗f₂ y))
    ; inverse-of = record
      { left-inverse-of  = λ _ → P.proof-irrelevance _ _
      ; right-inverse-of = λ _ → P.proof-irrelevance _ _
      }
    }

-- concat is a congruence.

concat-cong : ∀ {k} {A : Set} {xss₁ xss₂ : List (List A)} →
              xss₁ ≈[ k ] xss₂ → concat xss₁ ≈[ k ] concat xss₂
concat-cong {xss₁ = xss₁} {xss₂} xss₁≈xss₂ {x} =
  x ∈ concat xss₁         ⇿⟨ sym concat⇿ ⟩
  Any (Any (_≡_ x)) xss₁  ≈⟨ Any-cong (λ _ → _ ∎) xss₁≈xss₂ ⟩
  Any (Any (_≡_ x)) xss₂  ⇿⟨ concat⇿ ⟩
  x ∈ concat xss₂         ∎
  where open Inv.EquationalReasoning

-- The list monad's bind is a congruence.

>>=-cong : ∀ {k} {A B : Set} {xs₁ xs₂} {f₁ f₂ : A → List B} →
           xs₁ ≈[ k ] xs₂ → (∀ x → f₁ x ≈[ k ] f₂ x) →
           (xs₁ >>= f₁) ≈[ k ] (xs₂ >>= f₂)
>>=-cong {xs₁ = xs₁} {xs₂} {f₁} {f₂} xs₁≈xs₂ f₁≈f₂ {x} =
  x ∈ (xs₁ >>= f₁)          ⇿⟨ sym >>=⇿ ⟩
  Any (λ y → x ∈ f₁ y) xs₁  ≈⟨ Any-cong (λ x → f₁≈f₂ x) xs₁≈xs₂ ⟩
  Any (λ y → x ∈ f₂ y) xs₂  ⇿⟨ >>=⇿ ⟩
  x ∈ (xs₂ >>= f₂)          ∎
  where open Inv.EquationalReasoning

-- _⊛_ is a congruence.

⊛-cong : ∀ {k A B} {fs₁ fs₂ : List (A → B)} {xs₁ xs₂} →
         fs₁ ≈[ k ] fs₂ → xs₁ ≈[ k ] xs₂ → fs₁ ⊛ xs₁ ≈[ k ] fs₂ ⊛ xs₂
⊛-cong fs₁≈fs₂ xs₁≈xs₂ =
  >>=-cong fs₁≈fs₂ λ f →
  >>=-cong xs₁≈xs₂ λ x →
  _ ∎
  where open Inv.EquationalReasoning

-- _⊗_ is a congruence.

⊗-cong : ∀ {k A B} {xs₁ xs₂ : List A} {ys₁ ys₂ : List B} →
         xs₁ ≈[ k ] xs₂ → ys₁ ≈[ k ] ys₂ →
         (xs₁ ⊗ ys₁) ≈[ k ] (xs₂ ⊗ ys₂)
⊗-cong xs₁≈xs₂ ys₁≈ys₂ =
  ⊛-cong (⊛-cong (Eq.refl {x = [ _,_ ]}) xs₁≈xs₂) ys₁≈ys₂

-- The list monad's bind distributes from the left over _++_.

>>=-left-distributive :
  ∀ {A B : Set} (xs : List A) {f g : A → List B} →
  (xs >>= λ x → f x ++ g x) ≈[ bag ] (xs >>= f) ++ (xs >>= g)
>>=-left-distributive xs {f} {g} {y} =
  y ∈ (xs >>= λ x → f x ++ g x)                      ⇿⟨ sym >>=⇿ ⟩
  Any (λ x → y ∈ f x ++ g x) xs                      ⇿⟨ sym (Any-cong (λ _ → ++⇿) (_ ∎)) ⟩
  Any (λ x → y ∈ f x ⊎ y ∈ g x) xs                   ⇿⟨ sym ⊎⇿ ⟩
  (Any (λ x → y ∈ f x) xs ⊎ Any (λ x → y ∈ g x) xs)  ⇿⟨ >>=⇿ ⟨ ×⊎.+-cong ⟩ >>=⇿ ⟩
  (y ∈ (xs >>= f) ⊎ y ∈ (xs >>= g))                  ⇿⟨ ++⇿ ⟩
  y ∈ (xs >>= f) ++ (xs >>= g)                       ∎
  where open Inv.EquationalReasoning

-- The same applies to _⊛_.

⊛-left-distributive :
  ∀ {A B} (fs : List (A → B)) xs₁ xs₂ →
  fs ⊛ (xs₁ ++ xs₂) ≈[ bag ] (fs ⊛ xs₁) ++ (fs ⊛ xs₂)
⊛-left-distributive fs xs₁ xs₂ = begin
  fs ⊛ (xs₁ ++ xs₂)                         ≡⟨ P.refl ⟩
  (fs >>= λ f → xs₁ ++ xs₂ >>= return ∘ f)  ≡⟨ (LP.Monad.cong (P.refl {x = fs}) λ f →
                                                LP.Monad.right-distributive xs₁ xs₂ (return ∘ f)) ⟩
  (fs >>= λ f → (xs₁ >>= return ∘ f) ++
                (xs₂ >>= return ∘ f))       ≈⟨ >>=-left-distributive fs ⟩

  (fs >>= λ f → xs₁ >>= return ∘ f) ++
  (fs >>= λ f → xs₂ >>= return ∘ f)         ≡⟨ P.refl ⟩

  (fs ⊛ xs₁) ++ (fs ⊛ xs₂)                  ∎
  where open EqR ([ bag ]-Equality _)


==> anc/accompanying-code/lib/src/Data/List/Any/Membership.agda <==
------------------------------------------------------------------------
-- Properties related to list membership
------------------------------------------------------------------------

-- List membership is defined in Data.List.Any. This module does not
-- treat the general variant of list membership, parametrised on a
-- setoid, only the variant where the equality is fixed to be
-- propositional equality.

module Data.List.Any.Membership where

open import Algebra
open import Category.Monad
open import Data.Bool
open import Data.Empty
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Equivalence using (module Equivalent)
import Function.Injection as Inj
open import Function.Inverse as Inv using (_⇿_; module Inverse)
open import Function.Inverse.TypeIsomorphisms
open import Data.List as List
open import Data.List.Any as Any using (Any; here; there)
open import Data.List.Any.Properties
open import Data.Nat as Nat
import Data.Nat.Properties as NatProp
open import Data.Product as Prod
open import Data.Sum as Sum
open import Level
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as P
  using (_≡_; refl; _≗_)
import Relation.Binary.Props.DecTotalOrder as DTOProps
import Relation.Binary.Sigma.Pointwise as Σ
open import Relation.Unary using (_⟨×⟩_)
open import Relation.Nullary
open import Relation.Nullary.Negation

open Any.Membership-≡
open RawMonad List.monad
private
  module ×⊎ {k ℓ} = CommutativeSemiring (×⊎-CommutativeSemiring k ℓ)

------------------------------------------------------------------------
-- Properties relating _∈_ to various list functions

map-∈⇿ : ∀ {A B : Set} {f : A → B} {y xs} →
         (∃ λ x → x ∈ xs × y ≡ f x) ⇿ y ∈ List.map f xs
map-∈⇿ {f = f} {y} {xs} =
  (∃ λ x → x ∈ xs × y ≡ f x)  ⇿⟨ Any⇿ ⟩
  Any (λ x → y ≡ f x) xs      ⇿⟨ map⇿ ⟩
  y ∈ List.map f xs           ∎
  where open Inv.EquationalReasoning

concat-∈⇿ : ∀ {A : Set} {x : A} {xss} →
            (∃ λ xs → x ∈ xs × xs ∈ xss) ⇿ x ∈ concat xss
concat-∈⇿ {x = x} {xss} =
  (∃ λ xs → x ∈ xs × xs ∈ xss)  ⇿⟨ Σ.cong $ ×⊎.*-comm _ _ ⟩
  (∃ λ xs → xs ∈ xss × x ∈ xs)  ⇿⟨ Any⇿ ⟩
  Any (Any (_≡_ x)) xss         ⇿⟨ concat⇿ ⟩
  x ∈ concat xss                ∎
  where open Inv.EquationalReasoning

>>=-∈⇿ : ∀ {A B : Set} {xs} {f : A → List B} {y} →
         (∃ λ x → x ∈ xs × y ∈ f x) ⇿ y ∈ (xs >>= f)
>>=-∈⇿ {xs = xs} {f} {y} =
  (∃ λ x → x ∈ xs × y ∈ f x)  ⇿⟨ Any⇿ ⟩
  Any (Any (_≡_ y) ∘ f) xs    ⇿⟨ >>=⇿ ⟩
  y ∈ (xs >>= f)              ∎
  where open Inv.EquationalReasoning

⊛-∈⇿ : ∀ {A B : Set} (fs : List (A → B)) {xs y} →
       (∃₂ λ f x → f ∈ fs × x ∈ xs × y ≡ f x) ⇿ y ∈ fs ⊛ xs
⊛-∈⇿ fs {xs} {y} =
  (∃₂ λ f x → f ∈ fs × x ∈ xs × y ≡ f x)       ⇿⟨ Σ.cong (∃∃⇿∃∃ _) ⟩
  (∃ λ f → f ∈ fs × ∃ λ x → x ∈ xs × y ≡ f x)  ⇿⟨ Σ.cong ((_ ∎) ⟨ ×⊎.*-cong ⟩ Any⇿) ⟩
  (∃ λ f → f ∈ fs × Any (_≡_ y ∘ f) xs)        ⇿⟨ Any⇿ ⟩
  Any (λ f → Any (_≡_ y ∘ f) xs) fs            ⇿⟨ ⊛⇿ ⟩
  y ∈ fs ⊛ xs                                  ∎
  where open Inv.EquationalReasoning

⊗-∈⇿ : ∀ {A B : Set} {xs ys} {x : A} {y : B} →
       (x ∈ xs × y ∈ ys) ⇿ (x , y) ∈ (xs ⊗ ys)
⊗-∈⇿ {A} {B} {xs} {ys} {x} {y} =
  (x ∈ xs × y ∈ ys)                ⇿⟨ ⊗⇿′ ⟩
  Any (_≡_ x ⟨×⟩ _≡_ y) (xs ⊗ ys)  ⇿⟨ Any-cong helper (_ ∎) ⟩
  (x , y) ∈ (xs ⊗ ys)              ∎
  where
  open Inv.EquationalReasoning

  helper : (p : A × B) → (x ≡ proj₁ p × y ≡ proj₂ p) ⇿ (x , y) ≡ p
  helper (x′ , y′) = record
    { to         = P.→-to-⟶ (uncurry $ P.cong₂ _,_)
    ; from       = P.→-to-⟶ < P.cong proj₁ , P.cong proj₂ >
    ; inverse-of = record
      { left-inverse-of  = λ _ → P.cong₂ _,_ (P.proof-irrelevance _ _)
                                             (P.proof-irrelevance _ _)
      ; right-inverse-of = λ _ → P.proof-irrelevance _ _
      }
    }

------------------------------------------------------------------------
-- Various functions are monotone

mono : ∀ {A : Set} {P : A → Set} {xs ys} →
       xs ⊆ ys → Any P xs → Any P ys
mono xs⊆ys =
  _⟨$⟩_ (Inverse.to Any⇿) ∘
  Prod.map id (Prod.map xs⊆ys id) ∘
  _⟨$⟩_ (Inverse.from Any⇿)

map-mono : ∀ {A B : Set} (f : A → B) {xs ys} →
           xs ⊆ ys → List.map f xs ⊆ List.map f ys
map-mono f xs⊆ys =
  _⟨$⟩_ (Inverse.to map-∈⇿) ∘
  Prod.map id (Prod.map xs⊆ys id) ∘
  _⟨$⟩_ (Inverse.from map-∈⇿)

_++-mono_ : ∀ {A : Set} {xs₁ xs₂ ys₁ ys₂ : List A} →
            xs₁ ⊆ ys₁ → xs₂ ⊆ ys₂ → xs₁ ++ xs₂ ⊆ ys₁ ++ ys₂
_++-mono_ xs₁⊆ys₁ xs₂⊆ys₂ =
  _⟨$⟩_ (Inverse.to ++⇿) ∘
  Sum.map xs₁⊆ys₁ xs₂⊆ys₂ ∘
  _⟨$⟩_ (Inverse.from ++⇿)

concat-mono : ∀ {A : Set} {xss yss : List (List A)} →
              xss ⊆ yss → concat xss ⊆ concat yss
concat-mono xss⊆yss =
  _⟨$⟩_ (Inverse.to concat-∈⇿) ∘
  Prod.map id (Prod.map id xss⊆yss) ∘
  _⟨$⟩_ (Inverse.from concat-∈⇿)

>>=-mono : ∀ {A B : Set} (f g : A → List B) {xs ys} →
           xs ⊆ ys → (∀ {x} → f x ⊆ g x) →
           (xs >>= f) ⊆ (ys >>= g)
>>=-mono f g xs⊆ys f⊆g =
  _⟨$⟩_ (Inverse.to >>=-∈⇿) ∘
  Prod.map id (Prod.map xs⊆ys f⊆g) ∘
  _⟨$⟩_ (Inverse.from >>=-∈⇿)

_⊛-mono_ : ∀ {A B : Set} {fs gs : List (A → B)} {xs ys} →
           fs ⊆ gs → xs ⊆ ys → (fs ⊛ xs) ⊆ (gs ⊛ ys)
_⊛-mono_ {fs = fs} {gs} fs⊆gs xs⊆ys =
  _⟨$⟩_ (Inverse.to $ ⊛-∈⇿ gs) ∘
  Prod.map id (Prod.map id (Prod.map fs⊆gs (Prod.map xs⊆ys id))) ∘
  _⟨$⟩_ (Inverse.from $ ⊛-∈⇿ fs)

_⊗-mono_ : {A B : Set} {xs₁ ys₁ : List A} {xs₂ ys₂ : List B} →
           xs₁ ⊆ ys₁ → xs₂ ⊆ ys₂ → (xs₁ ⊗ xs₂) ⊆ (ys₁ ⊗ ys₂)
xs₁⊆ys₁ ⊗-mono xs₂⊆ys₂ =
  _⟨$⟩_ (Inverse.to ⊗-∈⇿) ∘
  Prod.map xs₁⊆ys₁ xs₂⊆ys₂ ∘
  _⟨$⟩_ (Inverse.from ⊗-∈⇿)

any-mono : ∀ {A : Set} (p : A → Bool) →
           ∀ {xs ys} → xs ⊆ ys → T (any p xs) → T (any p ys)
any-mono p xs⊆ys =
  _⟨$⟩_ (Equivalent.to any⇔) ∘
  mono xs⊆ys ∘
  _⟨$⟩_ (Equivalent.from any⇔)

map-with-∈-mono :
  {A B : Set} {xs : List A} {f : ∀ {x} → x ∈ xs → B}
              {ys : List A} {g : ∀ {x} → x ∈ ys → B}
  (xs⊆ys : xs ⊆ ys) → (∀ {x} → f {x} ≗ g ∘ xs⊆ys) →
  map-with-∈ xs f ⊆ map-with-∈ ys g
map-with-∈-mono {f = f} {g = g} xs⊆ys f≈g {x} =
  _⟨$⟩_ (Inverse.to map-with-∈⇿) ∘
  Prod.map id (Prod.map xs⊆ys (λ {x∈xs} x≡fx∈xs → begin
    x               ≡⟨ x≡fx∈xs ⟩
    f x∈xs          ≡⟨ f≈g x∈xs ⟩
    g (xs⊆ys x∈xs)  ∎)) ∘
  _⟨$⟩_ (Inverse.from map-with-∈⇿)
  where open P.≡-Reasoning

------------------------------------------------------------------------
-- Other properties

-- Only a finite number of distinct elements can be members of a
-- given list.

finite : {A : Set} (f : Inj.Injection (P.setoid ℕ) (P.setoid A)) →
         ∀ xs → ¬ (∀ i → Inj.Injection.to f ⟨$⟩ i ∈ xs)
finite     inj []       ∈[]   with ∈[] zero
... | ()
finite {A} inj (x ∷ xs) ∈x∷xs = excluded-middle helper
  where
  open Inj.Injection inj

  module DTO = DecTotalOrder Nat.decTotalOrder
  module STO = StrictTotalOrder
                 (DTOProps.strictTotalOrder Nat.decTotalOrder)
  module CS  = CommutativeSemiring NatProp.commutativeSemiring

  not-x : ∀ {i} → ¬ (to ⟨$⟩ i ≡ x) → to ⟨$⟩ i ∈ xs
  not-x {i} ≢x with ∈x∷xs i
  ... | here  ≡x  = ⊥-elim (≢x ≡x)
  ... | there ∈xs = ∈xs

  helper : ¬ Dec (∃ λ i → to ⟨$⟩ i ≡ x)
  helper (no ≢x)        = finite inj  xs (λ i → not-x (≢x ∘ _,_ i))
  helper (yes (i , ≡x)) = finite inj′ xs ∈xs
    where
    open P

    f : ℕ → A
    f j with STO.compare i j
    f j | tri< _ _ _ = to ⟨$⟩ suc j
    f j | tri≈ _ _ _ = to ⟨$⟩ suc j
    f j | tri> _ _ _ = to ⟨$⟩ j

    ∈-if-not-i : ∀ {j} → i ≢ j → to ⟨$⟩ j ∈ xs
    ∈-if-not-i i≢j = not-x (i≢j ∘ injective ∘ trans ≡x ∘ sym)

    lemma : ∀ {k j} → k ≤ j → suc j ≢ k
    lemma 1+j≤j refl = NatProp.1+n≰n 1+j≤j

    ∈xs : ∀ j → f j ∈ xs
    ∈xs j with STO.compare i j
    ∈xs j  | tri< (i≤j , _) _ _ = ∈-if-not-i (lemma i≤j ∘ sym)
    ∈xs j  | tri> _ i≢j _       = ∈-if-not-i i≢j
    ∈xs .i | tri≈ _ refl _      =
      ∈-if-not-i (NatProp.m≢1+m+n i ∘
                  subst (_≡_ i ∘ suc) (sym $ proj₂ CS.+-identity i))

    injective′ : Inj.Injective {B = P.setoid A} (→-to-⟶ f)
    injective′ {j} {k} eq with STO.compare i j | STO.compare i k
    ... | tri< _ _ _         | tri< _ _ _         = cong pred                                   $ injective eq
    ... | tri< _ _ _         | tri≈ _ _ _         = cong pred                                   $ injective eq
    ... | tri< (i≤j , _) _ _ | tri> _ _ (k≤i , _) = ⊥-elim (lemma (DTO.trans k≤i i≤j)           $ injective eq)
    ... | tri≈ _ _ _         | tri< _ _ _         = cong pred                                   $ injective eq
    ... | tri≈ _ _ _         | tri≈ _ _ _         = cong pred                                   $ injective eq
    ... | tri≈ _ i≡j _       | tri> _ _ (k≤i , _) = ⊥-elim (lemma (subst (_≤_ k) i≡j k≤i)       $ injective eq)
    ... | tri> _ _ (j≤i , _) | tri< (i≤k , _) _ _ = ⊥-elim (lemma (DTO.trans j≤i i≤k)     $ sym $ injective eq)
    ... | tri> _ _ (j≤i , _) | tri≈ _ i≡k _       = ⊥-elim (lemma (subst (_≤_ j) i≡k j≤i) $ sym $ injective eq)
    ... | tri> _ _ (j≤i , _) | tri> _ _ (k≤i , _) =                                               injective eq

    inj′ = record { to = →-to-⟶ f; injective = injective′ }


==> anc/accompanying-code/lib/src/Data/List/Any/Properties.agda <==
------------------------------------------------------------------------
-- Properties related to Any
------------------------------------------------------------------------

-- The other modules under Data.List.Any also contain properties
-- related to Any.

module Data.List.Any.Properties where

open import Algebra
open import Category.Monad
open import Data.Bool
open import Data.Bool.Properties
open import Data.Empty
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Equivalence
  using (_⇔_; equivalent; module Equivalent)
open import Function.Inverse as Inv
  using (Isomorphism; _⇿_; module Inverse)
open import Function.Inverse.TypeIsomorphisms
open import Data.List as List
open import Data.List.Any as Any using (Any; here; there)
open import Data.Product as Prod hiding (swap)
open import Data.Sum as Sum using (_⊎_; inj₁; inj₂; [_,_]′)
open import Relation.Binary
import Relation.Binary.HeterogeneousEquality as H
open import Relation.Binary.PropositionalEquality as P
  using (_≡_; refl; inspect; _with-≡_)
open import Relation.Unary using (_⟨×⟩_; _⟨→⟩_) renaming (_⊆_ to _⋐_)
import Relation.Binary.Sigma.Pointwise as Σ

open Any.Membership-≡
open Inv.EquationalReasoning
open RawMonad List.monad
private
  module ×⊎ {k ℓ} = CommutativeSemiring (×⊎-CommutativeSemiring k ℓ)

------------------------------------------------------------------------
-- Some lemmas related to map, find and lose

-- Any.map is functorial.

map-id : ∀ {A} {P : A → Set} (f : P ⋐ P) {xs} →
         (∀ {x} (p : P x) → f p ≡ p) →
         (p : Any P xs) → Any.map f p ≡ p
map-id f hyp (here  p) = P.cong here (hyp p)
map-id f hyp (there p) = P.cong there $ map-id f hyp p

map-∘ : ∀ {A} {P Q R : A → Set} (f : Q ⋐ R) (g : P ⋐ Q)
        {xs} (p : Any P xs) →
        Any.map (f ∘ g) p ≡ Any.map f (Any.map g p)
map-∘ f g (here  p) = refl
map-∘ f g (there p) = P.cong there $ map-∘ f g p

-- Lemmas relating map and find.

map∘find : ∀ {A : Set} {P : A → Set} {xs}
           (p : Any P xs) → let p′ = find p in
           {f : _≡_ (proj₁ p′) ⋐ P} →
           f refl ≡ proj₂ (proj₂ p′) →
           Any.map f (proj₁ (proj₂ p′)) ≡ p
map∘find (here  p) hyp = P.cong here  hyp
map∘find (there p) hyp = P.cong there (map∘find p hyp)

find∘map : ∀ {A : Set} {P Q : A → Set} {xs}
           (p : Any P xs) (f : P ⋐ Q) →
           find (Any.map f p) ≡ Prod.map id (Prod.map id f) (find p)
find∘map (here  p) f = refl
find∘map (there p) f rewrite find∘map p f = refl

-- find satisfies a simple equality when the predicate is a
-- propositional equality.

find-∈ : ∀ {A : Set} {x : A} {xs} (x∈xs : x ∈ xs) →
         find x∈xs ≡ (x , x∈xs , refl)
find-∈ (here refl)  = refl
find-∈ (there x∈xs) rewrite find-∈ x∈xs = refl

private

  -- find and lose are inverses (more or less).

  lose∘find : ∀ {A : Set} {P : A → Set} {xs} (p : Any P xs) →
              uncurry′ lose (proj₂ $ find p) ≡ p
  lose∘find p = map∘find p P.refl

  find∘lose : ∀ {A : Set} (P : A → Set) {x xs}
              (x∈xs : x ∈ xs) (p : P x) →
              find {P = P} (lose x∈xs p) ≡ (x , x∈xs , p)
  find∘lose P x∈xs p
    rewrite find∘map x∈xs (flip (P.subst P) p)
          | find-∈ x∈xs
          = refl

-- Any can be expressed using _∈_.

Any⇿ : ∀ {A : Set} {P : A → Set} {xs} →
       (∃ λ x → x ∈ xs × P x) ⇿ Any P xs
Any⇿ {P = P} = record
  { to         = P.→-to-⟶ (uncurry′ lose ∘ proj₂)
  ; from       = P.→-to-⟶ find
  ; inverse-of = record
      { left-inverse-of  = λ p →
          find∘lose P (proj₁ (proj₂ p)) (proj₂ (proj₂ p))
      ; right-inverse-of = lose∘find
      }
  }

------------------------------------------------------------------------
-- Any is a congruence

Any-cong : ∀ {k} {A : Set} {P₁ P₂ : A → Set} {xs₁ xs₂ : List A} →
           (∀ x → Isomorphism k (P₁ x) (P₂ x)) → xs₁ ≈[ k ] xs₂ →
           Isomorphism k (Any P₁ xs₁) (Any P₂ xs₂)
Any-cong {P₁ = P₁} {P₂} {xs₁} {xs₂} P₁⇿P₂ xs₁≈xs₂ =
  Any P₁ xs₁                ⇿⟨ sym Any⇿ ⟩
  (∃ λ x → x ∈ xs₁ × P₁ x)  ≈⟨ Σ.cong (xs₁≈xs₂ ⟨ ×⊎.*-cong ⟩ P₁⇿P₂ _) ⟩
  (∃ λ x → x ∈ xs₂ × P₂ x)  ⇿⟨ Any⇿ ⟩
  Any P₂ xs₂                ∎

------------------------------------------------------------------------
-- Swapping

-- Nested occurrences of Any can sometimes be swapped. See also ×⇿.

swap : ∀ {A B : Set} {P : A → B → Set} {xs ys} →
       Any (λ x → Any (P x) ys) xs ⇿ Any (λ y → Any (flip P y) xs) ys
swap {P = P} {xs} {ys} =
  Any (λ x → Any (P x) ys) xs                ⇿⟨ sym Any⇿ ⟩
  (∃ λ x → x ∈ xs × Any (P x) ys)            ⇿⟨ sym $ Σ.cong (Inv.id ⟨ ×⊎.*-cong ⟩ Any⇿) ⟩
  (∃ λ x → x ∈ xs × ∃ λ y → y ∈ ys × P x y)  ⇿⟨ Σ.cong (∃∃⇿∃∃ _) ⟩
  (∃₂ λ x y → x ∈ xs × y ∈ ys × P x y)       ⇿⟨ ∃∃⇿∃∃ _ ⟩
  (∃₂ λ y x → x ∈ xs × y ∈ ys × P x y)       ⇿⟨ Σ.cong (λ {y} → Σ.cong (λ {x} →
    (x ∈ xs × y ∈ ys × P x y)                     ⇿⟨ sym $ ×⊎.*-assoc _ _ _ ⟩
    ((x ∈ xs × y ∈ ys) × P x y)                   ⇿⟨ ×⊎.*-comm _ _ ⟨ ×⊎.*-cong ⟩ Inv.id ⟩
    ((y ∈ ys × x ∈ xs) × P x y)                   ⇿⟨ ×⊎.*-assoc _ _ _ ⟩
    (y ∈ ys × x ∈ xs × P x y)                     ∎)) ⟩
  (∃₂ λ y x → y ∈ ys × x ∈ xs × P x y)       ⇿⟨ Σ.cong (∃∃⇿∃∃ _) ⟩
  (∃ λ y → y ∈ ys × ∃ λ x → x ∈ xs × P x y)  ⇿⟨ Σ.cong (Inv.id ⟨ ×⊎.*-cong ⟩ Any⇿) ⟩
  (∃ λ y → y ∈ ys × Any (flip P y) xs)       ⇿⟨ Any⇿ ⟩
  Any (λ y → Any (flip P y) xs) ys           ∎

------------------------------------------------------------------------
-- Lemmas relating Any to ⊥

⊥⇿Any⊥ : {A : Set} {xs : List A} → ⊥ ⇿ Any (const ⊥) xs
⊥⇿Any⊥ {A} = record
  { to         = P.→-to-⟶ (λ ())
  ; from       = P.→-to-⟶ (λ p → from p)
  ; inverse-of = record
    { left-inverse-of  = λ ()
    ; right-inverse-of = λ p → from p
    }
  }
  where
  from : {xs : List A} → Any (const ⊥) xs → {B : Set} → B
  from (here ())
  from (there p) = from p

⊥⇿Any[] : {A : Set} {P : A → Set} → ⊥ ⇿ Any P []
⊥⇿Any[] = record
  { to         = P.→-to-⟶ (λ ())
  ; from       = P.→-to-⟶ (λ ())
  ; inverse-of = record
    { left-inverse-of  = λ ()
    ; right-inverse-of = λ ()
    }
  }

------------------------------------------------------------------------
-- Lemmas relating Any to sums and products

-- Sums commute with Any (for a fixed list).

⊎⇿ : ∀ {A : Set} {P Q : A → Set} {xs} →
     (Any P xs ⊎ Any Q xs) ⇿ Any (λ x → P x ⊎ Q x) xs
⊎⇿ {P = P} {Q} = record
  { to         = P.→-to-⟶ to
  ; from       = P.→-to-⟶ from
  ; inverse-of = record
    { left-inverse-of  = from∘to
    ; right-inverse-of = to∘from
    }
  }
  where
  to : ∀ {xs} → Any P xs ⊎ Any Q xs → Any (λ x → P x ⊎ Q x) xs
  to = [ Any.map inj₁ , Any.map inj₂ ]′

  from : ∀ {xs} → Any (λ x → P x ⊎ Q x) xs → Any P xs ⊎ Any Q xs
  from (here (inj₁ p)) = inj₁ (here p)
  from (here (inj₂ q)) = inj₂ (here q)
  from (there p)       = Sum.map there there (from p)

  from∘to : ∀ {xs} (p : Any P xs ⊎ Any Q xs) → from (to p) ≡ p
  from∘to (inj₁ (here  p)) = P.refl
  from∘to (inj₁ (there p)) rewrite from∘to (inj₁ p) = P.refl
  from∘to (inj₂ (here  q)) = P.refl
  from∘to (inj₂ (there q)) rewrite from∘to (inj₂ q) = P.refl

  to∘from : ∀ {xs} (p : Any (λ x → P x ⊎ Q x) xs) →
            to (from p) ≡ p
  to∘from (here (inj₁ p)) = P.refl
  to∘from (here (inj₂ q)) = P.refl
  to∘from (there p) with from p | to∘from p
  to∘from (there .(Any.map inj₁ p)) | inj₁ p | P.refl = P.refl
  to∘from (there .(Any.map inj₂ q)) | inj₂ q | P.refl = P.refl

-- Products "commute" with Any.

×⇿ : ∀ {A B} {P : A → Set} {Q : B → Set} {xs} {ys} →
     (Any P xs × Any Q ys) ⇿ Any (λ x → Any (λ y → P x × Q y) ys) xs
×⇿ {P = P} {Q} {xs} {ys} = record
  { to         = P.→-to-⟶ to
  ; from       = P.→-to-⟶ from
  ; inverse-of = record
    { left-inverse-of  = from∘to
    ; right-inverse-of = to∘from
    }
  }
  where
  to : Any P xs × Any Q ys → Any (λ x → Any (λ y → P x × Q y) ys) xs
  to (p , q) = Any.map (λ p → Any.map (λ q → (p , q)) q) p

  from : Any (λ x → Any (λ y → P x × Q y) ys) xs → Any P xs × Any Q ys
  from pq with Prod.map id (Prod.map id find) $ find pq
  ... | (x , x∈xs , y , y∈ys , p , q) = (lose x∈xs p , lose y∈ys q)

  from∘to : ∀ pq → from (to pq) ≡ pq
  from∘to (p , q)
    rewrite find∘map {Q = λ x → Any (λ y → P x × Q y) ys}
                     p (λ p → Any.map (λ q → (p , q)) q)
          | find∘map {Q = λ y → P (proj₁ (find p)) × Q y}
                     q (λ q → proj₂ (proj₂ (find p)) , q)
          | lose∘find p
          | lose∘find q
      = refl

  to∘from : ∀ pq → to (from pq) ≡ pq
  to∘from pq
    with find pq
       | (λ (f : _≡_ (proj₁ (find pq)) ⋐ _) → map∘find pq {f})
  ... | (x , x∈xs , pq′) | lem₁
    with find pq′
       | (λ (f : _≡_ (proj₁ (find pq′)) ⋐ _) → map∘find pq′ {f})
  ... | (y , y∈ys , p , q) | lem₂
    rewrite P.sym $ map-∘ {R = λ x → Any (λ y → P x × Q y) ys}
                          (λ p → Any.map (λ q → p , q) (lose y∈ys q))
                          (λ y → P.subst P y p)
                          x∈xs
      = lem₁ _ helper
    where
    helper : Any.map (λ q → p , q) (lose y∈ys q) ≡ pq′
    helper rewrite P.sym $ map-∘ {R = λ y → P x × Q y}
                                 (λ q → p , q)
                                 (λ y → P.subst Q y q)
                                 y∈ys
      = lem₂ _ refl

------------------------------------------------------------------------
-- Invertible introduction (⁺) and elimination (⁻) rules for various
-- list functions

-- map.

private

  map⁺ : ∀ {A B} {P : B → Set} {f : A → B} {xs} →
         Any (P ∘ f) xs → Any P (List.map f xs)
  map⁺ (here p)  = here p
  map⁺ (there p) = there $ map⁺ p

  map⁻ : ∀ {A B} {P : B → Set} {f : A → B} {xs} →
         Any P (List.map f xs) → Any (P ∘ f) xs
  map⁻ {xs = []}     ()
  map⁻ {xs = x ∷ xs} (here p)  = here p
  map⁻ {xs = x ∷ xs} (there p) = there $ map⁻ p

  map⁺∘map⁻ : ∀ {A B : Set} {P : B → Set} {f : A → B} {xs} →
              (p : Any P (List.map f xs)) →
              map⁺ (map⁻ p) ≡ p
  map⁺∘map⁻ {xs = []}     ()
  map⁺∘map⁻ {xs = x ∷ xs} (here  p) = refl
  map⁺∘map⁻ {xs = x ∷ xs} (there p) = P.cong there (map⁺∘map⁻ p)

  map⁻∘map⁺ : ∀ {A B} (P : B → Set) {f : A → B} {xs} →
              (p : Any (P ∘ f) xs) →
              map⁻ {P = P} (map⁺ p) ≡ p
  map⁻∘map⁺ P (here  p) = refl
  map⁻∘map⁺ P (there p) = P.cong there (map⁻∘map⁺ P p)

map⇿ : ∀ {A B} {P : B → Set} {f : A → B} {xs} →
       Any (P ∘ f) xs ⇿ Any P (List.map f xs)
map⇿ {P = P} = record
  { to         = P.→-to-⟶ $ map⁺ {P = P}
  ; from       = P.→-to-⟶ map⁻
  ; inverse-of = record
    { left-inverse-of  = map⁻∘map⁺ P
    ; right-inverse-of = map⁺∘map⁻
    }
  }

-- _++_.

private

  ++⁺ˡ : ∀ {A} {P : A → Set} {xs ys} →
         Any P xs → Any P (xs ++ ys)
  ++⁺ˡ (here p)  = here p
  ++⁺ˡ (there p) = there (++⁺ˡ p)

  ++⁺ʳ : ∀ {A} {P : A → Set} xs {ys} →
         Any P ys → Any P (xs ++ ys)
  ++⁺ʳ []       p = p
  ++⁺ʳ (x ∷ xs) p = there (++⁺ʳ xs p)

  ++⁻ : ∀ {A} {P : A → Set} xs {ys} →
        Any P (xs ++ ys) → Any P xs ⊎ Any P ys
  ++⁻ []       p         = inj₂ p
  ++⁻ (x ∷ xs) (here p)  = inj₁ (here p)
  ++⁻ (x ∷ xs) (there p) = Sum.map there id (++⁻ xs p)

  ++⁺∘++⁻ : ∀ {A} {P : A → Set} xs {ys}
            (p : Any P (xs ++ ys)) →
            [ ++⁺ˡ , ++⁺ʳ xs ]′ (++⁻ xs p) ≡ p
  ++⁺∘++⁻ []       p         = refl
  ++⁺∘++⁻ (x ∷ xs) (here  p) = refl
  ++⁺∘++⁻ (x ∷ xs) (there p) with ++⁻ xs p | ++⁺∘++⁻ xs p
  ++⁺∘++⁻ (x ∷ xs) (there p) | inj₁ p′ | ih = P.cong there ih
  ++⁺∘++⁻ (x ∷ xs) (there p) | inj₂ p′ | ih = P.cong there ih

  ++⁻∘++⁺ : ∀ {A} {P : A → Set} xs {ys} (p : Any P xs ⊎ Any P ys) →
            ++⁻ xs ([ ++⁺ˡ , ++⁺ʳ xs ]′ p) ≡ p
  ++⁻∘++⁺ []            (inj₁ ())
  ++⁻∘++⁺ []            (inj₂ p)         = refl
  ++⁻∘++⁺ (x ∷ xs)      (inj₁ (here  p)) = refl
  ++⁻∘++⁺ (x ∷ xs) {ys} (inj₁ (there p)) rewrite ++⁻∘++⁺ xs {ys} (inj₁ p) = refl
  ++⁻∘++⁺ (x ∷ xs)      (inj₂ p)         rewrite ++⁻∘++⁺ xs      (inj₂ p) = refl

++⇿ : ∀ {A} {P : A → Set} {xs ys} →
      (Any P xs ⊎ Any P ys) ⇿ Any P (xs ++ ys)
++⇿ {xs = xs} = record
  { to         = P.→-to-⟶ [ ++⁺ˡ , ++⁺ʳ xs ]′
  ; from       = P.→-to-⟶ $ ++⁻ xs
  ; inverse-of = record
    { left-inverse-of  = ++⁻∘++⁺ xs
    ; right-inverse-of = ++⁺∘++⁻ xs
    }
  }

-- return.

private

  return⁺ : ∀ {A} {P : A → Set} {x} →
            P x → Any P (return x)
  return⁺ = here

  return⁻ : ∀ {A} {P : A → Set} {x} →
            Any P (return x) → P x
  return⁻ (here p)   = p
  return⁻ (there ())

  return⁺∘return⁻ : ∀ {A} {P : A → Set} {x} (p : Any P (return x)) →
                    return⁺ (return⁻ p) ≡ p
  return⁺∘return⁻ (here p)   = refl
  return⁺∘return⁻ (there ())

  return⁻∘return⁺ : ∀ {A} (P : A → Set) {x} (p : P x) →
                    return⁻ {P = P} (return⁺ p) ≡ p
  return⁻∘return⁺ P p = refl

return⇿ : ∀ {A} {P : A → Set} {x} →
          P x ⇿ Any P (return x)
return⇿ {P = P} = record
  { to         = P.→-to-⟶ return⁺
  ; from       = P.→-to-⟶ return⁻
  ; inverse-of = record
    { left-inverse-of  = return⁻∘return⁺ P
    ; right-inverse-of = return⁺∘return⁻
    }
  }

-- concat.

private

  concat⁺ : ∀ {A} {P : A → Set} {xss} →
            Any (Any P) xss → Any P (concat xss)
  concat⁺ (here p)           = ++⁺ˡ p
  concat⁺ (there {x = xs} p) = ++⁺ʳ xs (concat⁺ p)

  concat⁻ : ∀ {A} {P : A → Set} xss →
            Any P (concat xss) → Any (Any P) xss
  concat⁻ []               ()
  concat⁻ ([]       ∷ xss) p         = there $ concat⁻ xss p
  concat⁻ ((x ∷ xs) ∷ xss) (here p)  = here (here p)
  concat⁻ ((x ∷ xs) ∷ xss) (there p)
    with concat⁻ (xs ∷ xss) p
  ... | here  p′ = here (there p′)
  ... | there p′ = there p′

  concat⁻∘++⁺ˡ : ∀ {A} {P : A → Set} {xs} xss (p : Any P xs) →
                 concat⁻ (xs ∷ xss) (++⁺ˡ p) ≡ here p
  concat⁻∘++⁺ˡ xss (here  p) = refl
  concat⁻∘++⁺ˡ xss (there p) rewrite concat⁻∘++⁺ˡ xss p = refl

  concat⁻∘++⁺ʳ : ∀ {A} {P : A → Set} xs xss (p : Any P (concat xss)) →
                 concat⁻ (xs ∷ xss) (++⁺ʳ xs p) ≡ there (concat⁻ xss p)
  concat⁻∘++⁺ʳ []       xss p = refl
  concat⁻∘++⁺ʳ (x ∷ xs) xss p rewrite concat⁻∘++⁺ʳ xs xss p = refl

  concat⁺∘concat⁻ : ∀ {A} {P : A → Set} xss (p : Any P (concat xss)) →
                    concat⁺ (concat⁻ xss p) ≡ p
  concat⁺∘concat⁻ []               ()
  concat⁺∘concat⁻ ([]       ∷ xss) p         = concat⁺∘concat⁻ xss p
  concat⁺∘concat⁻ ((x ∷ xs) ∷ xss) (here p)  = refl
  concat⁺∘concat⁻ ((x ∷ xs) ∷ xss) (there p)
    with concat⁻ (xs ∷ xss) p | concat⁺∘concat⁻ (xs ∷ xss) p
  concat⁺∘concat⁻ ((x ∷ xs) ∷ xss) (there .(++⁺ˡ p′))              | here  p′ | refl = refl
  concat⁺∘concat⁻ ((x ∷ xs) ∷ xss) (there .(++⁺ʳ xs (concat⁺ p′))) | there p′ | refl = refl

  concat⁻∘concat⁺ : ∀ {A} {P : A → Set} {xss} (p : Any (Any P) xss) →
                    concat⁻ xss (concat⁺ p) ≡ p
  concat⁻∘concat⁺ (here                      p) = concat⁻∘++⁺ˡ _ p
  concat⁻∘concat⁺ (there {x = xs} {xs = xss} p)
    rewrite concat⁻∘++⁺ʳ xs xss (concat⁺ p) =
      P.cong there $ concat⁻∘concat⁺ p

concat⇿ : ∀ {A} {P : A → Set} {xss} →
          Any (Any P) xss ⇿ Any P (concat xss)
concat⇿ {xss = xss} = record
  { to         = P.→-to-⟶ concat⁺
  ; from       = P.→-to-⟶ $ concat⁻ xss
  ; inverse-of = record
    { left-inverse-of  = concat⁻∘concat⁺
    ; right-inverse-of = concat⁺∘concat⁻ xss
    }
  }

-- _>>=_.

>>=⇿ : ∀ {A B P xs} {f : A → List B} →
       Any (Any P ∘ f) xs ⇿ Any P (xs >>= f)
>>=⇿ {P = P} {xs} {f} =
  Any (Any P ∘ f) xs           ⇿⟨ map⇿ ⟩
  Any (Any P) (List.map f xs)  ⇿⟨ concat⇿ ⟩
  Any P (xs >>= f)             ∎

-- _⊛_.

⊛⇿ : ∀ {A B P} {fs : List (A → B)} {xs} →
     Any (λ f → Any (P ∘ f) xs) fs ⇿ Any P (fs ⊛ xs)
⊛⇿ {P = P} {fs} {xs} =
  Any (λ f → Any (P ∘ f) xs) fs               ⇿⟨ Any-cong (λ _ → Any-cong (λ _ → return⇿) (_ ∎)) (_ ∎) ⟩
  Any (λ f → Any (Any P ∘ return ∘ f) xs) fs  ⇿⟨ Any-cong (λ _ → >>=⇿) (_ ∎) ⟩
  Any (λ f → Any P (xs >>= return ∘ f)) fs    ⇿⟨ >>=⇿ ⟩
  Any P (fs ⊛ xs)                             ∎

-- An alternative introduction rule for _⊛_.

⊛⁺′ : ∀ {A B P Q} {fs : List (A → B)} {xs} →
      Any (P ⟨→⟩ Q) fs → Any P xs → Any Q (fs ⊛ xs)
⊛⁺′ pq p =
  Inverse.to ⊛⇿ ⟨$⟩ Any.map (λ pq → Any.map (λ {x} → pq {x}) p) pq

-- _⊗_.

⊗⇿ : ∀ {A B P} {xs : List A} {ys : List B} →
     Any (λ x → Any (λ y → P (x , y)) ys) xs ⇿ Any P (xs ⊗ ys)
⊗⇿ {P = P} {xs} {ys} =
  Any (λ x → Any (λ y → P (x , y)) ys) xs                             ⇿⟨ return⇿ ⟩
  Any (λ _,_ → Any (λ x → Any (λ y → P (x , y)) ys) xs) (return _,_)  ⇿⟨ ⊛⇿ ⟩
  Any (λ x, → Any (P ∘ x,) ys) (_,_ <$> xs)                           ⇿⟨ ⊛⇿ ⟩
  Any P (xs ⊗ ys)                                                     ∎

⊗⇿′ : ∀ {A B P Q} {xs : List A} {ys : List B} →
      (Any P xs × Any Q ys) ⇿ Any (P ⟨×⟩ Q) (xs ⊗ ys)
⊗⇿′ {P = P} {Q} {xs} {ys} =
  (Any P xs × Any Q ys)                    ⇿⟨ ×⇿ ⟩
  Any (λ x → Any (λ y → P x × Q y) ys) xs  ⇿⟨ ⊗⇿ ⟩
  Any (P ⟨×⟩ Q) (xs ⊗ ys)                  ∎

-- map-with-∈.

map-with-∈⇿ :
  ∀ {A B : Set} {P : B → Set} {xs : List A} {f : ∀ {x} → x ∈ xs → B} →
  (∃₂ λ x (x∈xs : x ∈ xs) → P (f x∈xs)) ⇿ Any P (map-with-∈ xs f)
map-with-∈⇿ {A} {B} {P} = record
  { to         = P.→-to-⟶ (map-with-∈⁺ _)
  ; from       = P.→-to-⟶ (map-with-∈⁻ _ _)
  ; inverse-of = record
    { left-inverse-of  = from∘to _
    ; right-inverse-of = to∘from _ _
    }
  }
  where
  map-with-∈⁺ : ∀ {xs : List A}
                (f : ∀ {x} → x ∈ xs → B) →
                (∃₂ λ x (x∈xs : x ∈ xs) → P (f x∈xs)) →
                Any P (map-with-∈ xs f)
  map-with-∈⁺ f (_ , here refl  , p) = here p
  map-with-∈⁺ f (_ , there x∈xs , p) =
    there $ map-with-∈⁺ (f ∘ there) (_ , x∈xs , p)

  map-with-∈⁻ : ∀ (xs : List A)
                (f : ∀ {x} → x ∈ xs → B) →
                Any P (map-with-∈ xs f) →
                ∃₂ λ x (x∈xs : x ∈ xs) → P (f x∈xs)
  map-with-∈⁻ []       f ()
  map-with-∈⁻ (y ∷ xs) f (here  p) = (y , here refl , p)
  map-with-∈⁻ (y ∷ xs) f (there p) =
    Prod.map id (Prod.map there id) $ map-with-∈⁻ xs (f ∘ there) p

  from∘to : ∀ {xs : List A} (f : ∀ {x} → x ∈ xs → B)
            (p : ∃₂ λ x (x∈xs : x ∈ xs) → P (f x∈xs)) →
            map-with-∈⁻ xs f (map-with-∈⁺ f p) ≡ p
  from∘to f (_ , here refl  , p) = refl
  from∘to f (_ , there x∈xs , p)
    rewrite from∘to (f ∘ there) (_ , x∈xs , p) = refl

  to∘from : ∀ (xs : List A) (f : ∀ {x} → x ∈ xs → B)
            (p : Any P (map-with-∈ xs f)) →
            map-with-∈⁺ f (map-with-∈⁻ xs f p) ≡ p
  to∘from []       f ()
  to∘from (y ∷ xs) f (here  p) = refl
  to∘from (y ∷ xs) f (there p) =
    P.cong there $ to∘from xs (f ∘ there) p

------------------------------------------------------------------------
-- Any and any are related via T

-- These introduction and elimination rules are not inverses, though.

private

  any⁺ : ∀ {A} (p : A → Bool) {xs} →
         Any (T ∘ p) xs → T (any p xs)
  any⁺ p (here  px)          = Equivalent.from T-∨ ⟨$⟩ inj₁ px
  any⁺ p (there {x = x} pxs) with p x
  ... | true  = _
  ... | false = any⁺ p pxs

  any⁻ : ∀ {A} (p : A → Bool) xs →
         T (any p xs) → Any (T ∘ p) xs
  any⁻ p []       ()
  any⁻ p (x ∷ xs) px∷xs with inspect (p x)
  any⁻ p (x ∷ xs) px∷xs | true  with-≡ eq = here (Equivalent.from T-≡ ⟨$⟩ eq)
  any⁻ p (x ∷ xs) px∷xs | false with-≡ eq with p x
  any⁻ p (x ∷ xs) pxs   | false with-≡ refl | .false =
    there (any⁻ p xs pxs)

any⇔ : ∀ {A} {p : A → Bool} {xs} →
       Any (T ∘ p) xs ⇔ T (any p xs)
any⇔ = equivalent (any⁺ _) (any⁻ _ _)

------------------------------------------------------------------------
-- _++_ is commutative

private

  ++-comm : ∀ {A} {P : A → Set} xs ys →
            Any P (xs ++ ys) → Any P (ys ++ xs)
  ++-comm xs ys = [ ++⁺ʳ ys , ++⁺ˡ ]′ ∘ ++⁻ xs

  ++-comm∘++-comm : ∀ {A} {P : A → Set} xs {ys} (p : Any P (xs ++ ys)) →
                    ++-comm ys xs (++-comm xs ys p) ≡ p
  ++-comm∘++-comm [] {ys} p
   rewrite ++⁻∘++⁺ ys {ys = []} (inj₁ p) = P.refl
  ++-comm∘++-comm {P = P} (x ∷ xs) {ys} (here p)
    rewrite ++⁻∘++⁺ {P = P} ys {ys = x ∷ xs} (inj₂ (here p)) = P.refl
  ++-comm∘++-comm (x ∷ xs)      (there p) with ++⁻ xs p | ++-comm∘++-comm xs p
  ++-comm∘++-comm (x ∷ xs) {ys} (there .([ ++⁺ʳ xs , ++⁺ˡ ]′ (++⁻ ys (++⁺ʳ ys p))))
    | inj₁ p | P.refl
    rewrite ++⁻∘++⁺ ys (inj₂                 p)
          | ++⁻∘++⁺ ys (inj₂ $ there {x = x} p) = P.refl
  ++-comm∘++-comm (x ∷ xs) {ys} (there .([ ++⁺ʳ xs , ++⁺ˡ ]′ (++⁻ ys (++⁺ˡ    p))))
    | inj₂ p | P.refl
    rewrite ++⁻∘++⁺ ys {ys =     xs} (inj₁ p)
          | ++⁻∘++⁺ ys {ys = x ∷ xs} (inj₁ p) = P.refl

++⇿++ : ∀ {A} {P : A → Set} xs ys →
        Any P (xs ++ ys) ⇿ Any P (ys ++ xs)
++⇿++ xs ys = record
  { to         = P.→-to-⟶ $ ++-comm xs ys
  ; from       = P.→-to-⟶ $ ++-comm ys xs
  ; inverse-of = record
    { left-inverse-of  = ++-comm∘++-comm xs
    ; right-inverse-of = ++-comm∘++-comm ys
    }
  }


==> anc/accompanying-code/lib/src/Data/List/Countdown.agda <==
------------------------------------------------------------------------
-- A data structure which keeps track of an upper bound on the number
-- of elements /not/ in a given list
------------------------------------------------------------------------

open import Level
open import Relation.Binary

module Data.List.Countdown (D : DecSetoid zero zero) where

open import Data.Empty
open import Data.Fin using (Fin; zero; suc)
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Injection
  using (Injection; module Injection)
open import Data.List
open import Data.List.Any as Any using (here; there)
open import Data.Nat using (ℕ; zero; suc)
open import Data.Product
open import Data.Sum
open import Relation.Nullary
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; _≢_; refl; cong)
open PropEq.≡-Reasoning

private
  open module D = DecSetoid D
    hiding (refl) renaming (Carrier to Elem)
  open Any.Membership D.setoid

------------------------------------------------------------------------
-- Helper functions

private

  drop-suc : ∀ {n} {i j : Fin n} →
             _≡_ {A = Fin (suc n)} (suc i) (suc j) → i ≡ j
  drop-suc refl = refl

  drop-inj₂ : ∀ {A B : Set} {x y} →
              inj₂ {A = A} {B = B} x ≡ inj₂ y → x ≡ y
  drop-inj₂ refl = refl

  -- The /first/ occurrence of x in xs.

  first-occurrence : ∀ {xs} x → x ∈ xs → x ∈ xs
  first-occurrence x (here x≈y)           = here x≈y
  first-occurrence x (there {x = y} x∈xs) with x ≟ y
  ... | yes x≈y = here x≈y
  ... | no  _   = there $ first-occurrence x x∈xs

  -- The index of the first occurrence of x in xs.

  first-index : ∀ {xs} x → x ∈ xs → Fin (length xs)
  first-index x x∈xs = Any.index $ first-occurrence x x∈xs

  -- first-index preserves equality of its first argument.

  first-index-cong : ∀ {x₁ x₂ xs} (x₁∈xs : x₁ ∈ xs) (x₂∈xs : x₂ ∈ xs) →
                     x₁ ≈ x₂ → first-index x₁ x₁∈xs ≡ first-index x₂ x₂∈xs
  first-index-cong {x₁} {x₂} x₁∈xs x₂∈xs x₁≈x₂ = helper x₁∈xs x₂∈xs
    where
    helper : ∀ {xs} (x₁∈xs : x₁ ∈ xs) (x₂∈xs : x₂ ∈ xs) →
             first-index x₁ x₁∈xs ≡ first-index x₂ x₂∈xs
    helper (here x₁≈x) (here x₂≈x)           = refl
    helper (here x₁≈x) (there {x = x} x₂∈xs) with x₂ ≟ x
    ... | yes x₂≈x = refl
    ... | no  x₂≉x = ⊥-elim (x₂≉x (trans (sym x₁≈x₂) x₁≈x))
    helper (there {x = x} x₁∈xs) (here x₂≈x) with x₁ ≟ x
    ... | yes x₁≈x = refl
    ... | no  x₁≉x = ⊥-elim (x₁≉x (trans x₁≈x₂ x₂≈x))
    helper (there {x = x} x₁∈xs) (there x₂∈xs) with x₁ ≟ x | x₂ ≟ x
    ... | yes x₁≈x | yes x₂≈x = refl
    ... | yes x₁≈x | no  x₂≉x = ⊥-elim (x₂≉x (trans (sym x₁≈x₂) x₁≈x))
    ... | no  x₁≉x | yes x₂≈x = ⊥-elim (x₁≉x (trans x₁≈x₂ x₂≈x))
    ... | no  x₁≉x | no  x₂≉x = cong suc $ helper x₁∈xs x₂∈xs

  -- first-index is injective in its first argument.

  first-index-injective
    : ∀ {x₁ x₂ xs} (x₁∈xs : x₁ ∈ xs) (x₂∈xs : x₂ ∈ xs) →
      first-index x₁ x₁∈xs ≡ first-index x₂ x₂∈xs → x₁ ≈ x₂
  first-index-injective {x₁} {x₂} = helper
    where
    helper : ∀ {xs} (x₁∈xs : x₁ ∈ xs) (x₂∈xs : x₂ ∈ xs) →
             first-index x₁ x₁∈xs ≡ first-index x₂ x₂∈xs → x₁ ≈ x₂
    helper (here x₁≈x) (here x₂≈x)             _  = trans x₁≈x (sym x₂≈x)
    helper (here x₁≈x) (there {x = x} x₂∈xs)   _  with x₂ ≟ x
    helper (here x₁≈x) (there {x = x} x₂∈xs)   _  | yes x₂≈x = trans x₁≈x (sym x₂≈x)
    helper (here x₁≈x) (there {x = x} x₂∈xs)   () | no  x₂≉x
    helper (there {x = x} x₁∈xs) (here x₂≈x)   _  with x₁ ≟ x
    helper (there {x = x} x₁∈xs) (here x₂≈x)   _  | yes x₁≈x = trans x₁≈x (sym x₂≈x)
    helper (there {x = x} x₁∈xs) (here x₂≈x)   () | no  x₁≉x
    helper (there {x = x} x₁∈xs) (there x₂∈xs) _  with x₁ ≟ x | x₂ ≟ x
    helper (there {x = x} x₁∈xs) (there x₂∈xs) _  | yes x₁≈x | yes x₂≈x = trans x₁≈x (sym x₂≈x)
    helper (there {x = x} x₁∈xs) (there x₂∈xs) () | yes x₁≈x | no  x₂≉x
    helper (there {x = x} x₁∈xs) (there x₂∈xs) () | no  x₁≉x | yes x₂≈x
    helper (there {x = x} x₁∈xs) (there x₂∈xs) eq | no  x₁≉x | no  x₂≉x =
      helper x₁∈xs x₂∈xs (drop-suc eq)

  -- If there are at least two elements in Fin (suc n), then Fin n is
  -- inhabited. This is a variant of the thick function from Conor
  -- McBride's "First-order unification by structural recursion".

  thick : ∀ {n} (i j : Fin (suc n)) → i ≢ j → Fin n
  thick         zero     zero     i≢j = ⊥-elim (i≢j refl)
  thick         zero     (suc j)  _   = j
  thick {zero}  (suc ()) _        _
  thick {suc n} (suc i)  zero     _   = zero
  thick {suc n} (suc i)  (suc j)  i≢j =
    suc (thick i j (i≢j ∘ cong suc))

  -- thick i is injective in one of its arguments.

  thick-injective : ∀ {n} (i j k : Fin (suc n))
                    {i≢j : i ≢ j} {i≢k : i ≢ k} →
                    thick i j i≢j ≡ thick i k i≢k → j ≡ k
  thick-injective zero zero    _    {i≢j = i≢j} _   = ⊥-elim (i≢j refl)
  thick-injective zero _       zero {i≢k = i≢k} _   = ⊥-elim (i≢k refl)
  thick-injective zero (suc j) (suc k)          j≡k = cong suc j≡k
  thick-injective {zero}  (suc ()) _       _       _
  thick-injective {suc n} (suc i)  zero    zero    _ = refl
  thick-injective {suc n} (suc i)  zero    (suc k) ()
  thick-injective {suc n} (suc i)  (suc j) zero    ()
  thick-injective {suc n} (suc i)  (suc j) (suc k) eq =
    cong suc $ thick-injective i j k (drop-suc eq)

------------------------------------------------------------------------
-- The countdown data structure

-- If counted ⊕_n is inhabited then there are at most n values of type
-- Elem which are not members of counted (up to _≈_). You can read the
-- symbol _⊕_ as partitioning Elem into two parts: counted and
-- uncounted.

infix 4 _⊕_

record _⊕_ (counted : List Elem) (n : ℕ) : Set where
  field
    -- An element can be of two kinds:
    -- ⑴ It is provably in counted.
    -- ⑵ It is one of at most n elements which may or may not be in
    --   counted. The "at most n" part is guaranteed by the field
    --   "injective".

    kind      : ∀ x → x ∈ counted ⊎ Fin n
    injective : ∀ {x y i} → kind x ≡ inj₂ i → kind y ≡ inj₂ i → x ≈ y

-- A countdown can be initialised by proving that Elem is finite.

empty : ∀ {n} → Injection D.setoid (PropEq.setoid (Fin n)) → [] ⊕ n
empty inj =
  record { kind      = inj₂ ∘ _⟨$⟩_ to
         ; injective = λ {x} {y} {i} eq₁ eq₂ → injective (begin
             to ⟨$⟩ x  ≡⟨ drop-inj₂ eq₁ ⟩
             i         ≡⟨ PropEq.sym $ drop-inj₂ eq₂ ⟩
             to ⟨$⟩ y  ∎)
         }
  where open Injection inj

-- A countdown can also be initialised by proving that Elem is finite.

emptyFromList : (counted : List Elem) → (∀ x → x ∈ counted) →
                [] ⊕ length counted
emptyFromList counted complete = empty record
  { to = record
    { _⟨$⟩_ = λ x → first-index x (complete x)
    ; cong  = first-index-cong (complete _) (complete _)
    }
  ; injective = first-index-injective (complete _) (complete _)
  }

-- Finds out if an element has been counted yet.

lookup : ∀ {counted n} → counted ⊕ n → ∀ x → Dec (x ∈ counted)
lookup {counted} _ x = Any.any (_≟_ x) counted

-- When no element remains to be counted all elements have been
-- counted.

lookup! : ∀ {counted} → counted ⊕ zero → ∀ x → x ∈ counted
lookup! counted⊕0 x with _⊕_.kind counted⊕0 x
... | inj₁ x∈counted = x∈counted
... | inj₂ ()

private

  -- A variant of lookup!.

  lookup‼ : ∀ {m counted} →
            counted ⊕ m → ∀ x → x ∉ counted → ∃ λ n → m ≡ suc n
  lookup‼ {suc m} counted⊕n x x∉counted = (m , refl)
  lookup‼ {zero}  counted⊕n x x∉counted =
    ⊥-elim (x∉counted $ lookup! counted⊕n x)

-- Counts a previously uncounted element.

insert : ∀ {counted n} →
         counted ⊕ suc n → ∀ x → x ∉ counted → x ∷ counted ⊕ n
insert {counted} {n} counted⊕1+n x x∉counted =
  record { kind = kind′; injective = inj }
  where
  open _⊕_ counted⊕1+n

  helper : ∀ x y i {j} →
           kind x ≡ inj₂ i → kind y ≡ inj₂ j → i ≡ j → x ≈ y
  helper _ _ _ eq₁ eq₂ refl = injective eq₁ eq₂

  kind′ : ∀ y → y ∈ x ∷ counted ⊎ Fin n
  kind′  y with y ≟ x | kind x | kind y | helper x y
  kind′  y | yes y≈x | _              | _              | _   = inj₁ (here y≈x)
  kind′  y | _       | inj₁ x∈counted | _              | _   = ⊥-elim (x∉counted x∈counted)
  kind′  y | _       | _              | inj₁ y∈counted | _   = inj₁ (there y∈counted)
  kind′  y | no  y≉x | inj₂ i         | inj₂ j         | hlp =
    inj₂ (thick i j (y≉x ∘ sym ∘ hlp _ refl refl))

  inj : ∀ {y z i} → kind′ y ≡ inj₂ i → kind′ z ≡ inj₂ i → y ≈ z
  inj {y} {z} eq₁ eq₂ with y ≟ x | z ≟ x | kind x | kind y | kind z
                         | helper x y | helper x z | helper y z
  inj ()  _   | yes _ | _     | _              | _      | _      | _ | _ | _
  inj _   ()  | _     | yes _ | _              | _      | _      | _ | _ | _
  inj _   _   | no  _ | no  _ | inj₁ x∈counted | _      | _      | _ | _ | _ = ⊥-elim (x∉counted x∈counted)
  inj ()  _   | no  _ | no  _ | inj₂ _         | inj₁ _ | _      | _ | _ | _
  inj _   ()  | no  _ | no  _ | inj₂ _         | _      | inj₁ _ | _ | _ | _
  inj eq₁ eq₂ | no  _ | no  _ | inj₂ i         | inj₂ _ | inj₂ _ | _ | _ | hlp =
    hlp _ refl refl $
      thick-injective i _ _ $
        PropEq.trans (drop-inj₂ eq₁) (PropEq.sym (drop-inj₂ eq₂))

-- Counts an element if it has not already been counted.

lookupOrInsert : ∀ {counted m} →
                 counted ⊕ m →
                 ∀ x → x ∈ counted ⊎
                       ∃ λ n → m ≡ suc n × x ∷ counted ⊕ n
lookupOrInsert counted⊕n x with lookup counted⊕n x
... | yes x∈counted = inj₁ x∈counted
... | no  x∉counted with lookup‼ counted⊕n x x∉counted
...   | (n , refl) = inj₂ (n , refl , insert counted⊕n x x∉counted)


==> anc/accompanying-code/lib/src/Data/List/NonEmpty.agda <==
------------------------------------------------------------------------
-- Non-empty lists
------------------------------------------------------------------------

module Data.List.NonEmpty where

open import Data.Product hiding (map)
open import Data.Nat
open import Function
open import Data.Vec as Vec using (Vec; []; _∷_)
open import Data.List as List using (List; []; _∷_)
open import Category.Monad
open import Relation.Binary.PropositionalEquality

infixr 5 _∷_ _∷ʳ_ _⁺++⁺_ _++⁺_ _⁺++_

data List⁺ (A : Set) : Set where
  [_] : (x : A) → List⁺ A
  _∷_ : (x : A) (xs : List⁺ A) → List⁺ A

length_-1 : ∀ {A} → List⁺ A → ℕ
length [ x ]  -1 = 0
length x ∷ xs -1 = 1 + length xs -1

------------------------------------------------------------------------
-- Conversion

fromVec : ∀ {n A} → Vec A (suc n) → List⁺ A
fromVec {zero}  (x ∷ _)  = [ x ]
fromVec {suc n} (x ∷ xs) = x ∷ fromVec xs

toVec : ∀ {A} (xs : List⁺ A) → Vec A (suc (length xs -1))
toVec [ x ]    = Vec.[_] x
toVec (x ∷ xs) = x ∷ toVec xs

lift : ∀ {A B} →
       (∀ {m} → Vec A (suc m) → ∃ λ n → Vec B (suc n)) →
       List⁺ A → List⁺ B
lift f xs = fromVec (proj₂ (f (toVec xs)))

fromList : ∀ {A} → A → List A → List⁺ A
fromList x xs = fromVec (Vec.fromList (x ∷ xs))

toList : ∀ {A} → List⁺ A → List A
toList = Vec.toList ∘ toVec

------------------------------------------------------------------------
-- Other operations

head : ∀ {A} → List⁺ A → A
head = Vec.head ∘ toVec

tail : ∀ {A} → List⁺ A → List A
tail = Vec.toList ∘ Vec.tail ∘ toVec

map : ∀ {A B} → (A → B) → List⁺ A → List⁺ B
map f = lift (λ xs → (, Vec.map f xs))

-- Right fold. Note that s is only applied to the last element (see
-- the examples below).

foldr : {A B : Set} → (A → B → B) → (A → B) → List⁺ A → B
foldr c s [ x ]    = s x
foldr c s (x ∷ xs) = c x (foldr c s xs)

-- Left fold. Note that s is only applied to the first element (see
-- the examples below).

foldl : {A B : Set} → (B → A → B) → (A → B) → List⁺ A → B
foldl c s [ x ]    = s x
foldl c s (x ∷ xs) = foldl c (c (s x)) xs

-- Append (several variants).

_⁺++⁺_ : ∀ {A} → List⁺ A → List⁺ A → List⁺ A
xs ⁺++⁺ ys = foldr _∷_ (λ x → x ∷ ys) xs

_⁺++_ : ∀ {A} → List⁺ A → List A → List⁺ A
xs ⁺++ ys = foldr _∷_ (λ x → fromList x ys) xs

_++⁺_ : ∀ {A} → List A → List⁺ A → List⁺ A
xs ++⁺ ys = List.foldr _∷_ ys xs

concat : ∀ {A} → List⁺ (List⁺ A) → List⁺ A
concat [ xs ]     = xs
concat (xs ∷ xss) = xs ⁺++⁺ concat xss

monad : RawMonad List⁺
monad = record
  { return = [_]
  ; _>>=_  = λ xs f → concat (map f xs)
  }

reverse : ∀ {A} → List⁺ A → List⁺ A
reverse = lift (,_ ∘′ Vec.reverse)

-- Snoc.

_∷ʳ_ : ∀ {A} → List⁺ A → A → List⁺ A
xs ∷ʳ x = foldr _∷_ (λ y → y ∷ [ x ]) xs

-- A snoc-view of non-empty lists.

infixl 5 _∷ʳ′_

data SnocView {A} : List⁺ A → Set where
  [_]   : (x : A)                → SnocView [ x ]
  _∷ʳ′_ : (xs : List⁺ A) (x : A) → SnocView (xs ∷ʳ x)

snocView : ∀ {A} (xs : List⁺ A) → SnocView xs
snocView [ x ]            = [ x ]
snocView (x ∷ xs)         with snocView xs
snocView (x ∷ .([ y ]))   | [ y ]    = [ x ] ∷ʳ′ y
snocView (x ∷ .(ys ∷ʳ y)) | ys ∷ʳ′ y = (x ∷ ys) ∷ʳ′ y

-- The last element in the list.

last : ∀ {A} → List⁺ A → A
last xs with snocView xs
last .([ y ])   | [ y ]    = y
last .(ys ∷ʳ y) | ys ∷ʳ′ y = y

------------------------------------------------------------------------
-- Examples

-- Note that these examples are simple unit tests, because the type
-- checker verifies them.

private
 module Examples {A B : Set}
                 (_⊕_ : A → B → B)
                 (_⊗_ : B → A → B)
                 (f : A → B)
                 (a b c : A)
                 where

  hd : head (a ∷ b ∷ [ c ]) ≡ a
  hd = refl

  tl : tail (a ∷ b ∷ [ c ]) ≡ b ∷ c ∷ []
  tl = refl

  mp : map f (a ∷ b ∷ [ c ]) ≡ f a ∷ f b ∷ [ f c ]
  mp = refl

  right : foldr _⊕_ f (a ∷ b ∷ [ c ]) ≡ a ⊕ (b ⊕ f c)
  right = refl

  left : foldl _⊗_ f (a ∷ b ∷ [ c ]) ≡ (f a ⊗ b) ⊗ c
  left = refl

  ⁺app⁺ : (a ∷ b ∷ [ c ]) ⁺++⁺ (b ∷ [ c ]) ≡
          a ∷ b ∷ c ∷ b ∷ [ c ]
  ⁺app⁺ = refl

  ⁺app : (a ∷ b ∷ [ c ]) ⁺++ (b ∷ c ∷ []) ≡
          a ∷ b ∷ c ∷ b ∷ [ c ]
  ⁺app = refl

  app⁺ : (a ∷ b ∷ c ∷ []) ++⁺ (b ∷ [ c ]) ≡
          a ∷ b ∷ c ∷ b ∷ [ c ]
  app⁺ = refl

  conc : concat ((a ∷ b ∷ [ c ]) ∷ [ b ∷ [ c ] ]) ≡
         a ∷ b ∷ c ∷ b ∷ [ c ]
  conc = refl

  rev : reverse (a ∷ b ∷ [ c ]) ≡ c ∷ b ∷ [ a ]
  rev = refl

  snoc : (a ∷ b ∷ [ c ]) ∷ʳ a ≡ a ∷ b ∷ c ∷ [ a ]
  snoc = refl


==> anc/accompanying-code/lib/src/Data/List/NonEmpty/Properties.agda <==
------------------------------------------------------------------------
-- Properties of non-empty lists
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.List.NonEmpty.Properties where

open import Algebra
open import Category.Monad
open import Function
open import Data.Product
open import Data.List as List using (List; []; _∷_; _++_)
open RawMonad List.monad using () renaming (_>>=_ to _⋆>>=_)
private module LM {a} {A : Set a} = Monoid (List.monoid A)
open import Data.List.NonEmpty as List⁺
open RawMonad List⁺.monad
open import Relation.Binary.PropositionalEquality
open ≡-Reasoning

η : ∀ {A} (xs : List⁺ A) → head xs ∷ tail xs ≡ List⁺.toList xs
η [ x ]    = refl
η (x ∷ xs) = refl

toList-fromList : ∀ {A} x (xs : List A) →
                  x ∷ xs ≡ List⁺.toList (List⁺.fromList x xs)
toList-fromList x []       = refl
toList-fromList x (y ∷ xs) = cong (_∷_ x) (toList-fromList y xs)

toList-⁺++ : ∀ {A} (xs : List⁺ A) ys →
             List⁺.toList xs ++ ys ≡
             List⁺.toList (xs ⁺++ ys)
toList-⁺++ [ x ]    ys = toList-fromList x ys
toList-⁺++ (x ∷ xs) ys = cong (_∷_ x) (toList-⁺++ xs ys)

toList-⁺++⁺ : ∀ {A} (xs ys : List⁺ A) →
              List⁺.toList xs ++ List⁺.toList ys ≡
              List⁺.toList (xs ⁺++⁺ ys)
toList-⁺++⁺ [ x ]    ys = refl
toList-⁺++⁺ (x ∷ xs) ys = cong (_∷_ x) (toList-⁺++⁺ xs ys)

toList->>= : ∀ {A B} (f : A → List⁺ B) (xs : List⁺ A) →
             (List⁺.toList xs ⋆>>= List⁺.toList ∘ f) ≡
             (List⁺.toList (xs >>= f))
toList->>= f [ x ]    = proj₂ LM.identity _
toList->>= f (x ∷ xs) = begin
  List⁺.toList (f x) ++ (List⁺.toList xs ⋆>>= List⁺.toList ∘ f) ≡⟨ cong (_++_ (List⁺.toList (f x))) (toList->>= f xs) ⟩
  List⁺.toList (f x) ++ List⁺.toList (xs >>= f)                 ≡⟨ toList-⁺++⁺ (f x) (xs >>= f) ⟩
  List⁺.toList (f x ⁺++⁺ (xs >>= f))                            ∎


==> anc/accompanying-code/lib/src/Data/List/Properties.agda <==
------------------------------------------------------------------------
-- List-related properties
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- Note that the lemmas below could be generalised to work with other
-- equalities than _≡_.

module Data.List.Properties where

open import Algebra
open import Category.Monad
open import Data.List as List
open import Data.Nat
open import Data.Nat.Properties
open import Data.Bool
open import Function
open import Data.Product as Prod hiding (map)
open import Data.Maybe
open import Relation.Binary.PropositionalEquality as P
  using (_≡_; _≢_; _≗_; refl)
import Relation.Binary.EqReasoning as EqR

open RawMonadPlus List.monadPlus
private
  module LM {a} {A : Set a} = Monoid (List.monoid A)

∷-injective : ∀ {a} {A : Set a} {x y xs ys} →
              (x ∷ xs ∶ List A) ≡ y ∷ ys → x ≡ y × xs ≡ ys
∷-injective refl = (refl , refl)

∷ʳ-injective : ∀ {a} {A : Set a} {x y} xs ys →
               (xs ∷ʳ x ∶ List A) ≡ ys ∷ʳ y → xs ≡ ys × x ≡ y
∷ʳ-injective []          []          refl = (refl , refl)
∷ʳ-injective (x ∷ xs)    (y  ∷ ys)   eq   with ∷-injective eq
∷ʳ-injective (x ∷ xs)    (.x ∷ ys)   eq   | (refl , eq′) =
  Prod.map (P.cong (_∷_ x)) id $ ∷ʳ-injective xs ys eq′

∷ʳ-injective []          (_ ∷ [])    ()
∷ʳ-injective []          (_ ∷ _ ∷ _) ()
∷ʳ-injective (_ ∷ [])    []          ()
∷ʳ-injective (_ ∷ _ ∷ _) []          ()

right-identity-unique : ∀ {a} {A : Set a} (xs : List A) {ys} →
                        xs ≡ xs ++ ys → ys ≡ []
right-identity-unique []       refl = refl
right-identity-unique (x ∷ xs) eq   =
  right-identity-unique xs (proj₂ (∷-injective eq))

left-identity-unique : ∀ {A : Set} {xs} (ys : List A) →
                       xs ≡ ys ++ xs → ys ≡ []
left-identity-unique               []       _  = refl
left-identity-unique {xs = []}     (y ∷ ys) ()
left-identity-unique {xs = x ∷ xs} (y ∷ ys) eq
  with left-identity-unique (ys ++ [ x ]) (begin
         xs                  ≡⟨ proj₂ (∷-injective eq) ⟩
         ys ++ x ∷ xs        ≡⟨ P.sym (LM.assoc ys [ x ] xs) ⟩
         (ys ++ [ x ]) ++ xs ∎)
  where open P.≡-Reasoning
left-identity-unique {xs = x ∷ xs} (y ∷ []   ) eq | ()
left-identity-unique {xs = x ∷ xs} (y ∷ _ ∷ _) eq | ()

-- Map, sum, and append.

map-++-commute : ∀ {a b} {A : Set a} {B : Set b} (f : A → B) xs ys →
                 map f (xs ++ ys) ≡ map f xs ++ map f ys
map-++-commute f []       ys = refl
map-++-commute f (x ∷ xs) ys =
  P.cong (_∷_ (f x)) (map-++-commute f xs ys)

sum-++-commute : ∀ xs ys → sum (xs ++ ys) ≡ sum xs + sum ys
sum-++-commute []       ys = refl
sum-++-commute (x ∷ xs) ys = begin
  x + sum (xs ++ ys)
                         ≡⟨ P.cong (_+_ x) (sum-++-commute xs ys) ⟩
  x + (sum xs + sum ys)
                         ≡⟨ P.sym $ +-assoc x _ _ ⟩
  (x + sum xs) + sum ys
                         ∎
  where
  open CommutativeSemiring commutativeSemiring hiding (_+_)
  open P.≡-Reasoning

-- Various properties about folds.

foldr-universal : ∀ {a b} {A : Set a} {B : Set b}
                  (h : List A → B) f e →
                  (h [] ≡ e) →
                  (∀ x xs → h (x ∷ xs) ≡ f x (h xs)) →
                  h ≗ foldr f e
foldr-universal h f e base step []       = base
foldr-universal h f e base step (x ∷ xs) = begin
  h (x ∷ xs)
    ≡⟨ step x xs ⟩
  f x (h xs)
    ≡⟨ P.cong (f x) (foldr-universal h f e base step xs) ⟩
  f x (foldr f e xs)
    ∎
  where open P.≡-Reasoning

foldr-fusion : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
               (h : B → C) {f : A → B → B} {g : A → C → C} (e : B) →
               (∀ x y → h (f x y) ≡ g x (h y)) →
               h ∘ foldr f e ≗ foldr g (h e)
foldr-fusion h {f} {g} e fuse =
  foldr-universal (h ∘ foldr f e) g (h e) refl
                  (λ x xs → fuse x (foldr f e xs))

idIsFold : ∀ {a} {A : Set a} → id {A = List A} ≗ foldr _∷_ []
idIsFold = foldr-universal id _∷_ [] refl (λ _ _ → refl)

++IsFold : ∀ {a} {A : Set a} (xs ys : List A) →
           xs ++ ys ≡ foldr _∷_ ys xs
++IsFold xs ys =
  begin
    xs ++ ys
  ≡⟨ P.cong (λ xs → xs ++ ys) (idIsFold xs) ⟩
    foldr _∷_ [] xs ++ ys
  ≡⟨ foldr-fusion (λ xs → xs ++ ys) [] (λ _ _ → refl) xs ⟩
    foldr _∷_ ([] ++ ys) xs
  ≡⟨ refl ⟩
    foldr _∷_ ys xs
  ∎
  where open P.≡-Reasoning

mapIsFold : ∀ {a b} {A : Set a} {B : Set b} {f : A → B} →
            map f ≗ foldr (λ x ys → f x ∷ ys) []
mapIsFold {f = f} =
  begin
    map f
  ≈⟨ P.cong (map f) ∘ idIsFold ⟩
    map f ∘ foldr _∷_ []
  ≈⟨ foldr-fusion (map f) [] (λ _ _ → refl) ⟩
    foldr (λ x ys → f x ∷ ys) []
  ∎
  where open EqR (P._→-setoid_ _ _)

concat-map : ∀ {a b} {A : Set a} {B : Set b} {f : A → B} →
             concat ∘ map (map f) ≗ map f ∘ concat
concat-map {b = b} {f = f} =
  begin
    concat ∘ map (map f)
  ≈⟨ P.cong concat ∘ mapIsFold {b = b} ⟩
    concat ∘ foldr (λ xs ys → map f xs ∷ ys) []
  ≈⟨ foldr-fusion {b = b} concat [] (λ _ _ → refl) ⟩
    foldr (λ ys zs → map f ys ++ zs) []
  ≈⟨ P.sym ∘
     foldr-fusion (map f) [] (λ ys zs → map-++-commute f ys zs) ⟩
    map f ∘ concat
  ∎
  where open EqR (P._→-setoid_ _ _)

map-id : ∀ {a} {A : Set a} → map id ≗ id {A = List A}
map-id {A = A} = begin
  map id        ≈⟨ mapIsFold ⟩
  foldr _∷_ []  ≈⟨ P.sym ∘ idIsFold {A = A} ⟩
  id            ∎
  where open EqR (P._→-setoid_ _ _)

map-compose : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
                {g : B → C} {f : A → B} →
              map (g ∘ f) ≗ map g ∘ map f
map-compose {A = A} {B} {g = g} {f} =
  begin
    map (g ∘ f)
  ≈⟨ P.cong (map (g ∘ f)) ∘ idIsFold ⟩
    map (g ∘ f) ∘ foldr _∷_ []
  ≈⟨ foldr-fusion (map (g ∘ f)) [] (λ _ _ → refl) ⟩
    foldr (λ a y → g (f a) ∷ y) []
  ≈⟨ P.sym ∘ foldr-fusion (map g) [] (λ _ _ → refl) ⟩
    map g ∘ foldr (λ a y → f a ∷ y) []
  ≈⟨ P.cong (map g) ∘ P.sym ∘ mapIsFold {A = A} {B = B} ⟩
    map g ∘ map f
  ∎
  where open EqR (P._→-setoid_ _ _)

foldr-cong : ∀ {a b} {A : Set a} {B : Set b}
               {f₁ f₂ : A → B → B} {e₁ e₂ : B} →
             (∀ x y → f₁ x y ≡ f₂ x y) → e₁ ≡ e₂ →
             foldr f₁ e₁ ≗ foldr f₂ e₂
foldr-cong {f₁ = f₁} {f₂} {e} f₁≗₂f₂ refl =
  begin
    foldr f₁ e
  ≈⟨ P.cong (foldr f₁ e) ∘ idIsFold ⟩
    foldr f₁ e ∘ foldr _∷_ []
  ≈⟨ foldr-fusion (foldr f₁ e) [] (λ x xs → f₁≗₂f₂ x (foldr f₁ e xs)) ⟩
    foldr f₂ e
  ∎
  where open EqR (P._→-setoid_ _ _)

map-cong : ∀ {a b} {A : Set a} {B : Set b} {f g : A → B} →
           f ≗ g → map f ≗ map g
map-cong {A = A} {B} {f} {g} f≗g =
  begin
    map f
  ≈⟨ mapIsFold ⟩
    foldr (λ x ys → f x ∷ ys) []
  ≈⟨ foldr-cong (λ x ys → P.cong₂ _∷_ (f≗g x) refl) refl ⟩
    foldr (λ x ys → g x ∷ ys) []
  ≈⟨ P.sym ∘ mapIsFold {A = A} {B = B} ⟩
    map g
  ∎
  where open EqR (P._→-setoid_ _ _)

-- Take, drop, and splitAt.

take++drop : ∀ {a} {A : Set a}
             n (xs : List A) → take n xs ++ drop n xs ≡ xs
take++drop zero    xs       = refl
take++drop (suc n) []       = refl
take++drop (suc n) (x ∷ xs) =
  P.cong (λ xs → x ∷ xs) (take++drop n xs)

splitAt-defn : ∀ {a} {A : Set a} n →
               splitAt {A = A} n ≗ < take n , drop n >
splitAt-defn zero    xs       = refl
splitAt-defn (suc n) []       = refl
splitAt-defn (suc n) (x ∷ xs) with splitAt n xs | splitAt-defn n xs
... | (ys , zs) | ih = P.cong (Prod.map (_∷_ x) id) ih

-- TakeWhile, dropWhile, and span.

takeWhile++dropWhile : ∀ {a} {A : Set a} (p : A → Bool) (xs : List A) →
                       takeWhile p xs ++ dropWhile p xs ≡ xs
takeWhile++dropWhile p []       = refl
takeWhile++dropWhile p (x ∷ xs) with p x
... | true  = P.cong (_∷_ x) (takeWhile++dropWhile p xs)
... | false = refl

span-defn : ∀ {a} {A : Set a} (p : A → Bool) →
            span p ≗ < takeWhile p , dropWhile p >
span-defn p []       = refl
span-defn p (x ∷ xs) with p x
... | true  = P.cong (Prod.map (_∷_ x) id) (span-defn p xs)
... | false = refl

-- Partition.

partition-defn : ∀ {a} {A : Set a} (p : A → Bool) →
                 partition p ≗ < filter p , filter (not ∘ p) >
partition-defn p []       = refl
partition-defn p (x ∷ xs)
 with p x | partition p xs | partition-defn p xs
...  | true  | (ys , zs) | eq = P.cong (Prod.map (_∷_ x) id) eq
...  | false | (ys , zs) | eq = P.cong (Prod.map id (_∷_ x)) eq

-- Inits, tails, and scanr.

scanr-defn : ∀ {a b} {A : Set a} {B : Set b}
             (f : A → B → B) (e : B) →
             scanr f e ≗ map (foldr f e) ∘ tails
scanr-defn f e []             = refl
scanr-defn f e (x ∷ [])       = refl
scanr-defn f e (x₁ ∷ x₂ ∷ xs)
  with scanr f e (x₂ ∷ xs) | scanr-defn f e (x₂ ∷ xs)
...  | [] | ()
...  | y ∷ ys | eq with ∷-injective eq
...        | y≡fx₂⦇f⦈xs , _ = P.cong₂ (λ z zs → f x₁ z ∷ zs) y≡fx₂⦇f⦈xs eq

scanl-defn : ∀ {a b} {A : Set a} {B : Set b}
             (f : A → B → A) (e : A) →
             scanl f e ≗ map (foldl f e) ∘ inits
scanl-defn f e []       = refl
scanl-defn f e (x ∷ xs) = P.cong (_∷_ e) (begin
     scanl f (f e x) xs
  ≡⟨ scanl-defn f (f e x) xs ⟩
     map (foldl f (f e x)) (inits xs)
  ≡⟨ refl ⟩
     map (foldl f e ∘ (_∷_ x)) (inits xs)
  ≡⟨ map-compose (inits xs) ⟩
     map (foldl f e) (map (_∷_ x) (inits xs))
  ∎)
  where open P.≡-Reasoning

-- Length.

length-map : ∀ {a b} {A : Set a} {B : Set b} (f : A → B) xs →
             length (map f xs) ≡ length xs
length-map f []       = refl
length-map f (x ∷ xs) = P.cong suc (length-map f xs)

length-++ : ∀ {a} {A : Set a} (xs : List A) {ys} →
            length (xs ++ ys) ≡ length xs + length ys
length-++ []       = refl
length-++ (x ∷ xs) = P.cong suc (length-++ xs)

length-gfilter : ∀ {a b} {A : Set a} {B : Set b} (p : A → Maybe B) xs →
                 length (gfilter p xs) ≤ length xs
length-gfilter p []       = z≤n
length-gfilter p (x ∷ xs) with p x
length-gfilter p (x ∷ xs) | just y  = s≤s (length-gfilter p xs)
length-gfilter p (x ∷ xs) | nothing = ≤-step (length-gfilter p xs)

-- The list monad.

module Monad where

  left-zero : {A B : Set} (f : A → List B) → (∅ >>= f) ≡ ∅
  left-zero f = refl

  right-zero : {A B : Set} (xs : List A) →
               (xs >>= const ∅) ≡ (∅ ∶ List B)
  right-zero []       = refl
  right-zero (x ∷ xs) = right-zero xs

  private

    not-left-distributive :
      let xs = true ∷ false ∷ []; f = return; g = return in
      (xs >>= λ x → f x ∣ g x) ≢ ((xs >>= f) ∣ (xs >>= g))
    not-left-distributive ()

  right-distributive : {A B : Set} (xs ys : List A) (f : A → List B) →
                       (xs ∣ ys >>= f) ≡ ((xs >>= f) ∣ (ys >>= f))
  right-distributive []       ys f = refl
  right-distributive (x ∷ xs) ys f = begin
    f x ∣ (xs ∣ ys >>= f)            ≡⟨ P.cong (_∣_ (f x)) $ right-distributive xs ys f ⟩
    f x ∣ ((xs >>= f) ∣ (ys >>= f))  ≡⟨ P.sym $ LM.assoc (f x) _ _ ⟩
    (f x ∣ (xs >>= f)) ∣ (ys >>= f)  ∎
    where open P.≡-Reasoning

  left-identity : {A B : Set} (x : A) (f : A → List B) →
                  (return x >>= f) ≡ f x
  left-identity x f = proj₂ LM.identity (f x)

  right-identity : {A : Set} (xs : List A) →
                   (xs >>= return) ≡ xs
  right-identity []       = refl
  right-identity (x ∷ xs) = P.cong (_∷_ x) (right-identity xs)

  associative : {A B C : Set}
                (xs : List A) (f : A → List B) (g : B → List C) →
                (xs >>= λ x → f x >>= g) ≡ (xs >>= f >>= g)
  associative []       f g = refl
  associative (x ∷ xs) f g = begin
    (f x >>= g) ∣ (xs >>= λ x → f x >>= g)  ≡⟨ P.cong (_∣_ (f x >>= g)) $ associative xs f g ⟩
    (f x >>= g) ∣ (xs >>= f >>= g)          ≡⟨ P.sym $ right-distributive (f x) (xs >>= f) g ⟩
    (f x ∣ (xs >>= f) >>= g)                ∎
    where open P.≡-Reasoning

  cong : ∀ {A B : Set} {xs₁ xs₂} {f₁ f₂ : A → List B} →
         xs₁ ≡ xs₂ → f₁ ≗ f₂ → (xs₁ >>= f₁) ≡ (xs₂ >>= f₂)
  cong {xs₁ = xs} refl f₁≗f₂ = P.cong concat (map-cong f₁≗f₂ xs)

-- The applicative functor derived from the list monad.

-- Note that these proofs (almost) show that RawIMonad.rawIApplicative
-- is correctly defined. The proofs can be reused if proof components
-- are ever added to RawIMonad and RawIApplicative.

module Applicative where

  open P.≡-Reasoning

  private

    -- A variant of flip map.

    pam : {A B : Set} → List A → (A → B) → List B
    pam xs f = xs >>= return ∘ f

  -- ∅ is a left zero for _⊛_.

  left-zero : ∀ {A B} xs → (∅ ∶ List (A → B)) ⊛ xs ≡ ∅
  left-zero xs = begin
    ∅ ⊛ xs          ≡⟨ refl ⟩
    (∅ >>= pam xs)  ≡⟨ Monad.left-zero (pam xs) ⟩
    ∅               ∎

  -- ∅ is a right zero for _⊛_.

  right-zero : ∀ {A B} (fs : List (A → B)) → fs ⊛ ∅ ≡ ∅
  right-zero fs = begin
    fs ⊛ ∅            ≡⟨ refl ⟩
    (fs >>= pam ∅)    ≡⟨ (Monad.cong (refl {x = fs}) λ f →
                          Monad.left-zero (return ∘ f)) ⟩
    (fs >>= λ _ → ∅)  ≡⟨ Monad.right-zero fs ⟩
    ∅                 ∎

  -- _⊛_ distributes over _∣_ from the right.

  right-distributive :
    ∀ {A B} (fs₁ fs₂ : List (A → B)) xs →
    (fs₁ ∣ fs₂) ⊛ xs ≡ (fs₁ ⊛ xs ∣ fs₂ ⊛ xs)
  right-distributive fs₁ fs₂ xs = begin
    (fs₁ ∣ fs₂) ⊛ xs                     ≡⟨ refl ⟩
    (fs₁ ∣ fs₂ >>= pam xs)               ≡⟨ Monad.right-distributive fs₁ fs₂ (pam xs) ⟩
    (fs₁ >>= pam xs) ∣ (fs₂ >>= pam xs)  ≡⟨ refl ⟩
    fs₁ ⊛ xs ∣ fs₂ ⊛ xs                  ∎

  -- _⊛_ does not distribute over _∣_ from the left.

  private

    not-left-distributive :
      let fs = id ∷ id ∷ []; xs₁ = true ∷ []; xs₂ = true ∷ false ∷ [] in
      fs ⊛ (xs₁ ∣ xs₂) ≢ (fs ⊛ xs₁ ∣ fs ⊛ xs₂)
    not-left-distributive ()

  -- Applicative functor laws.

  identity : ∀ {A} (xs : List A) → return id ⊛ xs ≡ xs
  identity xs = begin
    return id ⊛ xs          ≡⟨ refl ⟩
    (return id >>= pam xs)  ≡⟨ Monad.left-identity id (pam xs) ⟩
    (xs >>= return)         ≡⟨ Monad.right-identity xs ⟩
    xs                      ∎

  private

    pam-lemma : {A B C : Set}
                (xs : List A) (f : A → B) (fs : B → List C) →
                (pam xs f >>= fs) ≡ (xs >>= λ x → fs (f x))
    pam-lemma xs f fs = begin
      (pam xs f >>= fs)                   ≡⟨ P.sym $ Monad.associative xs (return ∘ f) fs ⟩
      (xs >>= λ x → return (f x) >>= fs)  ≡⟨ Monad.cong (refl {x = xs}) (λ x → Monad.left-identity (f x) fs) ⟩
      (xs >>= λ x → fs (f x))             ∎

  composition :
    ∀ {A B C} (fs : List (B → C)) (gs : List (A → B)) xs →
    return _∘′_ ⊛ fs ⊛ gs ⊛ xs ≡ fs ⊛ (gs ⊛ xs)
  composition fs gs xs = begin
    return _∘′_ ⊛ fs ⊛ gs ⊛ xs                      ≡⟨ refl ⟩
    (return _∘′_ >>= pam fs >>= pam gs >>= pam xs)  ≡⟨ Monad.cong (Monad.cong (Monad.left-identity _∘′_ (pam fs))
                                                                              (λ _ → refl))
                                                                  (λ _ → refl) ⟩
    (pam fs _∘′_ >>= pam gs >>= pam xs)             ≡⟨ Monad.cong (pam-lemma fs _∘′_ (pam gs)) (λ _ → refl) ⟩
    ((fs >>= λ f → pam gs (_∘′_ f)) >>= pam xs)     ≡⟨ P.sym $ Monad.associative fs (λ f → pam gs (_∘′_ f)) (pam xs) ⟩
    (fs >>= λ f → pam gs (_∘′_ f) >>= pam xs)       ≡⟨ (Monad.cong (refl {x = fs}) λ f →
                                                        pam-lemma gs (_∘′_ f) (pam xs)) ⟩
    (fs >>= λ f → gs >>= λ g → pam xs (f ∘′ g))     ≡⟨ (Monad.cong (refl {x = fs}) λ f →
                                                        Monad.cong (refl {x = gs}) λ g →
                                                        P.sym $ pam-lemma xs g (return ∘ f)) ⟩
    (fs >>= λ f → gs >>= λ g → pam (pam xs g) f)    ≡⟨ (Monad.cong (refl {x = fs}) λ f →
                                                        Monad.associative gs (pam xs) (return ∘ f)) ⟩
    (fs >>= pam (gs >>= pam xs))                    ≡⟨ refl ⟩
    fs ⊛ (gs ⊛ xs)                                  ∎

  homomorphism : ∀ {A B : Set} (f : A → B) x →
                 return f ⊛ return x ≡ return (f x)
  homomorphism f x = begin
    return f ⊛ return x            ≡⟨ refl ⟩
    (return f >>= pam (return x))  ≡⟨ Monad.left-identity f (pam (return x)) ⟩
    pam (return x) f               ≡⟨ Monad.left-identity x (return ∘ f) ⟩
    return (f x)                   ∎

  interchange : ∀ {A B} (fs : List (A → B)) {x} →
                fs ⊛ return x ≡ return (λ f → f x) ⊛ fs
  interchange fs {x} = begin
    fs ⊛ return x                    ≡⟨ refl ⟩
    (fs >>= pam (return x))          ≡⟨ (Monad.cong (refl {x = fs}) λ f →
                                         Monad.left-identity x (return ∘ f)) ⟩
    (fs >>= λ f → return (f x))      ≡⟨ refl ⟩
    (pam fs (λ f → f x))             ≡⟨ P.sym $ Monad.left-identity (λ f → f x) (pam fs) ⟩
    (return (λ f → f x) >>= pam fs)  ≡⟨ refl ⟩
    return (λ f → f x) ⊛ fs          ∎


==> anc/accompanying-code/lib/src/Data/List/Reverse.agda <==
------------------------------------------------------------------------
-- Reverse view
------------------------------------------------------------------------

module Data.List.Reverse where

open import Data.List
open import Data.Nat
import Data.Nat.Properties as Nat
open import Induction.Nat
open import Relation.Binary.PropositionalEquality

-- If you want to traverse a list from the end, then you can use the
-- reverse view of it.

infixl 5 _∶_∶ʳ_

data Reverse {A : Set} : List A → Set where
  []     : Reverse []
  _∶_∶ʳ_ : ∀ xs (rs : Reverse xs) (x : A) → Reverse (xs ∷ʳ x)

reverseView : ∀ {A} (xs : List A) → Reverse xs
reverseView {A} xs = <-rec Pred rev (length xs) xs refl
  where
  Pred : ℕ → Set
  Pred n = (xs : List A) → length xs ≡ n → Reverse xs

  lem : ∀ xs {x : A} → length xs <′ length (xs ∷ʳ x)
  lem []       = ≤′-refl
  lem (x ∷ xs) = Nat.s≤′s (lem xs)

  rev : (n : ℕ) → <-Rec Pred n → Pred n
  rev n                   rec xs         eq   with initLast xs
  rev n                   rec .[]        eq   | []       = []
  rev .(length (xs ∷ʳ x)) rec .(xs ∷ʳ x) refl | xs ∷ʳ' x
    with rec (length xs) (lem xs) xs refl
  rev ._ rec .([]      ∷ʳ x) refl | ._ ∷ʳ' x | [] = _ ∶ [] ∶ʳ x
  rev ._ rec .(ys ∷ʳ y ∷ʳ x) refl | ._ ∷ʳ' x | ys ∶ rs ∶ʳ y =
    _ ∶ (_ ∶ rs ∶ʳ y) ∶ʳ x


==> anc/accompanying-code/lib/src/Data/Maybe.agda <==
------------------------------------------------------------------------
-- The Maybe type
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Maybe where

open import Level

------------------------------------------------------------------------
-- The type

open import Data.Maybe.Core public

------------------------------------------------------------------------
-- Some operations

open import Data.Bool using (Bool; true; false)
open import Data.Unit using (⊤)

boolToMaybe : Bool → Maybe ⊤
boolToMaybe true  = just _
boolToMaybe false = nothing

maybeToBool : ∀ {a} {A : Set a} → Maybe A → Bool
maybeToBool (just _) = true
maybeToBool nothing  = false

-- A non-dependent eliminator.

maybe : ∀ {a b} {A : Set a} {B : Set b} → (A → B) → B → Maybe A → B
maybe j n (just x) = j x
maybe j n nothing  = n

------------------------------------------------------------------------
-- Maybe monad

open import Function
open import Category.Functor
open import Category.Monad
open import Category.Monad.Identity

functor : RawFunctor Maybe
functor = record
  { _<$>_ = λ f → maybe (just ∘ f) nothing
  }

monadT : ∀ {M} → RawMonad M → RawMonad (λ A → M (Maybe A))
monadT M = record
  { return = M.return ∘ just
  ; _>>=_  = λ m f → M._>>=_ m (maybe f (M.return nothing))
  }
  where module M = RawMonad M

monad : RawMonad Maybe
monad = monadT IdentityMonad

monadZero : RawMonadZero Maybe
monadZero = record
  { monad = monad
  ; ∅     = nothing
  }

monadPlus : RawMonadPlus Maybe
monadPlus = record
  { monadZero = monadZero
  ; _∣_       = _∣_
  }
  where
  _∣_ : ∀ {a : Set} → Maybe a → Maybe a → Maybe a
  nothing ∣ y = y
  just x  ∣ y = just x

------------------------------------------------------------------------
-- Equality

open import Relation.Nullary
open import Relation.Binary

data Eq {a ℓ} {A : Set a} (_≈_ : Rel A ℓ) : Rel (Maybe A) (a ⊔ ℓ) where
  just    : ∀ {x y} (x≈y : x ≈ y) → Eq _≈_ (just x) (just y)
  nothing : Eq _≈_ nothing nothing

drop-just : ∀ {a ℓ} {A : Set a} {_≈_ : Rel A ℓ} {x y : A} →
            just x ⟨ Eq _≈_ ⟩ just y → x ≈ y
drop-just (just x≈y) = x≈y

setoid : ∀ {ℓ₁ ℓ₂} → Setoid ℓ₁ ℓ₂ → Setoid _ _
setoid S = record
  { Carrier       = Maybe S.Carrier
  ; _≈_           = _≈_
  ; isEquivalence = record
    { refl  = refl
    ; sym   = sym
    ; trans = trans
    }
  }
  where
  module S = Setoid S
  _≈_ = Eq S._≈_

  refl : ∀ {x} → x ≈ x
  refl {just x}  = just S.refl
  refl {nothing} = nothing

  sym : ∀ {x y} → x ≈ y → y ≈ x
  sym (just x≈y) = just (S.sym x≈y)
  sym nothing    = nothing

  trans : ∀ {x y z} → x ≈ y → y ≈ z → x ≈ z
  trans (just x≈y) (just y≈z) = just (S.trans x≈y y≈z)
  trans nothing    nothing    = nothing

decSetoid : ∀ {ℓ₁ ℓ₂} → DecSetoid ℓ₁ ℓ₂ → DecSetoid _ _
decSetoid D = record
  { isDecEquivalence = record
    { isEquivalence = Setoid.isEquivalence (setoid (DecSetoid.setoid D))
    ; _≟_           = _≟_
    }
  }
  where
  _≟_ : Decidable (Eq (DecSetoid._≈_ D))
  just x  ≟ just y  with DecSetoid._≟_ D x y
  just x  ≟ just y  | yes x≈y = yes (just x≈y)
  just x  ≟ just y  | no  x≉y = no (x≉y ∘ drop-just)
  just x  ≟ nothing = no λ()
  nothing ≟ just y  = no λ()
  nothing ≟ nothing = yes nothing

------------------------------------------------------------------------
-- Any and All

open import Data.Empty using (⊥)
import Relation.Nullary.Decidable as Dec

data Any {a} {A : Set a} (P : A → Set a) : Maybe A → Set a where
  just : ∀ {x} (px : P x) → Any P (just x)

data All {a} {A : Set a} (P : A → Set a) : Maybe A → Set a where
  just    : ∀ {x} (px : P x) → All P (just x)
  nothing : All P nothing

IsJust : ∀ {a} {A : Set a} → Maybe A → Set a
IsJust = Any (λ _ → Lift ⊤)

IsNothing : ∀ {a} {A : Set a} → Maybe A → Set a
IsNothing = All (λ _ → Lift ⊥)

private

  drop-just-Any : ∀ {A} {P : A → Set} {x} → Any P (just x) → P x
  drop-just-Any (just px) = px

  drop-just-All : ∀ {A} {P : A → Set} {x} → All P (just x) → P x
  drop-just-All (just px) = px

anyDec : ∀ {A} {P : A → Set} →
         (∀ x → Dec (P x)) → (x : Maybe A) → Dec (Any P x)
anyDec p nothing  = no λ()
anyDec p (just x) = Dec.map′ just drop-just-Any (p x)

allDec : ∀ {A} {P : A → Set} →
         (∀ x → Dec (P x)) → (x : Maybe A) → Dec (All P x)
allDec p nothing  = yes nothing
allDec p (just x) = Dec.map′ just drop-just-All (p x)


==> anc/accompanying-code/lib/src/Data/Maybe/Core.agda <==
{-# OPTIONS --universe-polymorphism #-}
------------------------------------------------------------------------
-- The Maybe type
------------------------------------------------------------------------

-- The definitions in this file are reexported by Data.Maybe.

module Data.Maybe.Core where

open import Level

data Maybe {a} (A : Set a) : Set a where
  just    : (x : A) → Maybe A
  nothing : Maybe A


==> anc/accompanying-code/lib/src/Data/Nat.agda <==
------------------------------------------------------------------------
-- Natural numbers
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Nat where

open import Function
open import Function.Equality as F using (_⟨$⟩_)
open import Function.Injection
  using (Injection; module Injection)
open import Data.Sum
open import Data.Empty
open import Level using (zero)
open import Relation.Nullary
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl)

infixl 7 _*_ _⊓_
infixl 6 _∸_ _⊔_

------------------------------------------------------------------------
-- The types

data ℕ : Set where
  zero : ℕ
  suc  : (n : ℕ) → ℕ

{-# BUILTIN NATURAL ℕ    #-}
{-# BUILTIN ZERO    zero #-}
{-# BUILTIN SUC     suc  #-}

infix 4 _≤_ _<_ _≥_ _>_

data _≤_ : Rel ℕ zero where
  z≤n : ∀ {n}                 → zero  ≤ n
  s≤s : ∀ {m n} (m≤n : m ≤ n) → suc m ≤ suc n

_<_ : Rel ℕ zero
m < n = suc m ≤ n

_≥_ : Rel ℕ zero
m ≥ n = n ≤ m

_>_ : Rel ℕ zero
m > n = n < m

-- The following, alternative definition of _≤_ is more suitable for
-- well-founded induction (see Induction.Nat).

infix 4 _≤′_ _<′_ _≥′_ _>′_

data _≤′_ (m : ℕ) : ℕ → Set where
  ≤′-refl :                         m ≤′ m
  ≤′-step : ∀ {n} (m≤′n : m ≤′ n) → m ≤′ suc n

_<′_ : Rel ℕ zero
m <′ n = suc m ≤′ n

_≥′_ : Rel ℕ zero
m ≥′ n = n ≤′ m

_>′_ : Rel ℕ zero
m >′ n = n <′ m

------------------------------------------------------------------------
-- A generalisation of the arithmetic operations

fold : {a : Set} → a → (a → a) → ℕ → a
fold z s zero    = z
fold z s (suc n) = s (fold z s n)

module GeneralisedArithmetic {a : Set} (0# : a) (1+ : a → a) where

  add : ℕ → a → a
  add n z = fold z 1+ n

  mul : (+ : a → a → a) → (ℕ → a → a)
  mul _+_ n x = fold 0# (λ s → x + s) n

------------------------------------------------------------------------
-- Arithmetic

pred : ℕ → ℕ
pred zero    = zero
pred (suc n) = n

infixl 6 _+_ _+⋎_

_+_ : ℕ → ℕ → ℕ
zero  + n = n
suc m + n = suc (m + n)

-- Argument-swapping addition. Used by Data.Vec._⋎_.

_+⋎_ : ℕ → ℕ → ℕ
zero  +⋎ n = n
suc m +⋎ n = suc (n +⋎ m)

{-# BUILTIN NATPLUS _+_ #-}

_∸_ : ℕ → ℕ → ℕ
m     ∸ zero  = m
zero  ∸ suc n = zero
suc m ∸ suc n = m ∸ n

{-# BUILTIN NATMINUS _∸_ #-}

_*_ : ℕ → ℕ → ℕ
zero  * n = zero
suc m * n = n + m * n

{-# BUILTIN NATTIMES _*_ #-}

-- Max.

_⊔_ : ℕ → ℕ → ℕ
zero  ⊔ n     = n
suc m ⊔ zero  = suc m
suc m ⊔ suc n = suc (m ⊔ n)

-- Min.

_⊓_ : ℕ → ℕ → ℕ
zero  ⊓ n     = zero
suc m ⊓ zero  = zero
suc m ⊓ suc n = suc (m ⊓ n)

-- Division by 2, rounded downwards.

⌊_/2⌋ : ℕ → ℕ
⌊ 0 /2⌋           = 0
⌊ 1 /2⌋           = 0
⌊ suc (suc n) /2⌋ = suc ⌊ n /2⌋

-- Division by 2, rounded upwards.

⌈_/2⌉ : ℕ → ℕ
⌈ n /2⌉ = ⌊ suc n /2⌋

------------------------------------------------------------------------
-- Queries

infix 4 _≟_

_≟_ : Decidable {A = ℕ} _≡_
zero  ≟ zero   = yes refl
suc m ≟ suc n  with m ≟ n
suc m ≟ suc .m | yes refl = yes refl
suc m ≟ suc n  | no prf   = no (prf ∘ PropEq.cong pred)
zero  ≟ suc n  = no λ()
suc m ≟ zero   = no λ()

≤-pred : ∀ {m n} → suc m ≤ suc n → m ≤ n
≤-pred (s≤s m≤n) = m≤n

_≤?_ : Decidable _≤_
zero  ≤? _     = yes z≤n
suc m ≤? zero  = no λ()
suc m ≤? suc n with m ≤? n
...            | yes m≤n = yes (s≤s m≤n)
...            | no  m≰n = no  (m≰n ∘ ≤-pred)

-- A comparison view. Taken from "View from the left"
-- (McBride/McKinna); details may differ.

data Ordering : Rel ℕ zero where
  less    : ∀ m k → Ordering m (suc (m + k))
  equal   : ∀ m   → Ordering m m
  greater : ∀ m k → Ordering (suc (m + k)) m

compare : ∀ m n → Ordering m n
compare zero    zero    = equal   zero
compare (suc m) zero    = greater zero m
compare zero    (suc n) = less    zero n
compare (suc m) (suc n) with compare m n
compare (suc .m)           (suc .(suc m + k)) | less    m k = less    (suc m) k
compare (suc .m)           (suc .m)           | equal   m   = equal   (suc m)
compare (suc .(suc m + k)) (suc .m)           | greater m k = greater (suc m) k

-- If there is an injection from a set to ℕ, then equality of the set
-- can be decided.

eq? : ∀ {s₁ s₂} {S : Setoid s₁ s₂} →
      Injection S (PropEq.setoid ℕ) → Decidable (Setoid._≈_ S)
eq? inj x y with to ⟨$⟩ x ≟ to ⟨$⟩ y where open Injection inj
... | yes tox≡toy = yes (Injection.injective inj tox≡toy)
... | no  tox≢toy = no  (tox≢toy ∘ F.cong (Injection.to inj))

------------------------------------------------------------------------
-- Some properties

decTotalOrder : DecTotalOrder _ _ _
decTotalOrder = record
  { Carrier         = ℕ
  ; _≈_             = _≡_
  ; _≤_             = _≤_
  ; isDecTotalOrder = record
      { isTotalOrder = record
          { isPartialOrder = record
              { isPreorder = record
                  { isEquivalence = PropEq.isEquivalence
                  ; reflexive     = refl′
                  ; trans         = trans
                  }
              ; antisym  = antisym
              }
          ; total = total
          }
      ; _≟_  = _≟_
      ; _≤?_ = _≤?_
      }
  }
  where
  refl′ : _≡_ ⇒ _≤_
  refl′ {zero}  refl = z≤n
  refl′ {suc m} refl = s≤s (refl′ refl)

  antisym : Antisymmetric _≡_ _≤_
  antisym z≤n       z≤n       = refl
  antisym (s≤s m≤n) (s≤s n≤m) with antisym m≤n n≤m
  ...                         | refl = refl

  trans : Transitive _≤_
  trans z≤n       _         = z≤n
  trans (s≤s m≤n) (s≤s n≤o) = s≤s (trans m≤n n≤o)

  total : Total _≤_
  total zero    _       = inj₁ z≤n
  total _       zero    = inj₂ z≤n
  total (suc m) (suc n) with total m n
  ...                   | inj₁ m≤n = inj₁ (s≤s m≤n)
  ...                   | inj₂ n≤m = inj₂ (s≤s n≤m)

import Relation.Binary.PartialOrderReasoning as POR
module ≤-Reasoning where
  open POR (DecTotalOrder.poset decTotalOrder) public
    renaming (_≈⟨_⟩_ to _≡⟨_⟩_)

  infixr 2 _<⟨_⟩_

  _<⟨_⟩_ : ∀ x {y z} → x < y → y IsRelatedTo z → suc x IsRelatedTo z
  x <⟨ x<y ⟩ y≤z = suc x ≤⟨ x<y ⟩ y≤z


==> anc/accompanying-code/lib/src/Data/Nat/Coprimality.agda <==
------------------------------------------------------------------------
-- Coprimality
------------------------------------------------------------------------

module Data.Nat.Coprimality where

open import Data.Nat
import Data.Nat.Properties as NatProp
open import Data.Nat.Divisibility as Div
open import Data.Nat.GCD
open import Data.Nat.GCD.Lemmas
open import Data.Product as Prod
open import Function
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; _≢_; refl)
open import Relation.Nullary
open import Relation.Binary
open import Algebra
private
  module P  = Poset Div.poset
  module CS = CommutativeSemiring NatProp.commutativeSemiring

-- Coprime m n is inhabited iff m and n are coprime (relatively
-- prime), i.e. if their only common divisor is 1.

Coprime : (m n : ℕ) → Set
Coprime m n = ∀ {i} → i ∣ m × i ∣ n → i ≡ 1

-- Coprime numbers have 1 as their gcd.

coprime-gcd : ∀ {m n} → Coprime m n → GCD m n 1
coprime-gcd {m} {n} c = GCD.is (1∣ m , 1∣ n) greatest
  where
  greatest : ∀ {d} → d ∣ m × d ∣ n → d ∣ 1
  greatest      cd with c cd
  greatest .{1} cd | refl = 1∣ 1

-- If two numbers have 1 as their gcd, then they are coprime.

gcd-coprime : ∀ {m n} → GCD m n 1 → Coprime m n
gcd-coprime g cd with GCD.greatest g cd
gcd-coprime g cd | divides q eq =
  NatProp.i*j≡1⇒j≡1 q _ (PropEq.sym eq)

-- Coprime is decidable.

private
  0≢1 : 0 ≢ 1
  0≢1 ()

  2+≢1 : ∀ {n} → suc (suc n) ≢ 1
  2+≢1 ()

coprime? : Decidable Coprime
coprime? i j with gcd i j
... | (0           , g) = no  (0≢1  ∘ GCD.unique g ∘ coprime-gcd)
... | (1           , g) = yes (λ {i} → gcd-coprime g {i})
... | (suc (suc d) , g) = no  (2+≢1 ∘ GCD.unique g ∘ coprime-gcd)

-- The coprimality relation is symmetric.

sym : ∀ {m n} → Coprime m n → Coprime n m
sym c = c ∘ swap

-- Everything is coprime to 1.

1-coprimeTo : ∀ m → Coprime 1 m
1-coprimeTo m = 1∣1 ∘ proj₁

-- Nothing except for 1 is coprime to 0.

0-coprimeTo-1 : ∀ {m} → Coprime 0 m → m ≡ 1
0-coprimeTo-1 {m} c = c (m ∣0 , P.refl)

-- If m and n are coprime, then n + m and n are also coprime.

coprime-+ : ∀ {m n} → Coprime m n → Coprime (n + m) n
coprime-+ c (d₁ , d₂) = c (∣-∸ d₁ d₂ , d₂)

-- If the "gcd" in Bézout's identity is non-zero, then the "other"
-- divisors are coprime.

Bézout-coprime : ∀ {i j d} →
                 Bézout.Identity (suc d) (i * suc d) (j * suc d) →
                 Coprime i j
Bézout-coprime (Bézout.+- x y eq) (divides q₁ refl , divides q₂ refl) =
  lem₁₀ y q₂ x q₁ eq
Bézout-coprime (Bézout.-+ x y eq) (divides q₁ refl , divides q₂ refl) =
  lem₁₀ x q₁ y q₂ eq

-- Coprime numbers satisfy Bézout's identity.

coprime-Bézout : ∀ {i j} → Coprime i j → Bézout.Identity 1 i j
coprime-Bézout = Bézout.identity ∘ coprime-gcd

-- If i divides jk and is coprime to j, then it divides k.

coprime-divisor : ∀ {k i j} → Coprime i j → i ∣ j * k → i ∣ k
coprime-divisor {k} c (divides q eq′) with coprime-Bézout c
... | Bézout.+- x y eq = divides (x * k ∸ y * q) (lem₈ x y eq eq′)
... | Bézout.-+ x y eq = divides (y * q ∸ x * k) (lem₉ x y eq eq′)

-- If d is a common divisor of mk and nk, and m and n are coprime,
-- then d divides k.

coprime-factors : ∀ {d m n k} →
                  Coprime m n → d ∣ m * k × d ∣ n * k → d ∣ k
coprime-factors c (divides q₁ eq₁ , divides q₂ eq₂) with coprime-Bézout c
... | Bézout.+- x y eq = divides (x * q₁ ∸ y * q₂) (lem₁₁ x y eq eq₁ eq₂)
... | Bézout.-+ x y eq = divides (y * q₂ ∸ x * q₁) (lem₁₁ y x eq eq₂ eq₁)

-- A variant of GCD.

data GCD′ : ℕ → ℕ → ℕ → Set where
  gcd-* : ∀ {d} q₁ q₂ (c : Coprime q₁ q₂) →
          GCD′ (q₁ * d) (q₂ * d) d

-- The two definitions are equivalent.

gcd-gcd′ : ∀ {d m n} → GCD m n d → GCD′ m n d
gcd-gcd′         g with GCD.commonDivisor g
gcd-gcd′ {zero}  g | (divides q₁ refl , divides q₂ refl)
                     with q₁ * 0 | CS.*-comm 0 q₁
                        | q₂ * 0 | CS.*-comm 0 q₂
...                  | .0 | refl | .0 | refl = gcd-* 1 1 (1-coprimeTo 1)
gcd-gcd′ {suc d} g | (divides q₁ refl , divides q₂ refl) =
  gcd-* q₁ q₂ (Bézout-coprime (Bézout.identity g))

gcd′-gcd : ∀ {m n d} → GCD′ m n d → GCD m n d
gcd′-gcd (gcd-* q₁ q₂ c) = GCD.is (∣-* q₁ , ∣-* q₂) (coprime-factors c)

-- Calculates (the alternative representation of) the gcd of the
-- arguments.

gcd′ : ∀ m n → ∃ λ d → GCD′ m n d
gcd′ m n = Prod.map id gcd-gcd′ (gcd m n)


==> anc/accompanying-code/lib/src/Data/Nat/DivMod.agda <==
------------------------------------------------------------------------
-- Integer division
------------------------------------------------------------------------

module Data.Nat.DivMod where

open import Data.Nat
open import Data.Nat.Properties
open SemiringSolver
open import Data.Fin as Fin using (Fin; zero; suc; toℕ; fromℕ)
import Data.Fin.Props as Fin
open import Induction.Nat
open import Relation.Nullary.Decidable
open import Relation.Binary.PropositionalEquality
open ≡-Reasoning
open import Function

------------------------------------------------------------------------
-- Some boring lemmas

private

  lem₁ : ∀ m k → _
  lem₁ m k = cong suc $ begin
    m
      ≡⟨ Fin.inject+-lemma m k ⟩
    toℕ (Fin.inject+ k (fromℕ m))
      ≡⟨ solve 1 (λ x → x := x :+ con 0) refl _ ⟩
    toℕ (Fin.inject+ k (fromℕ m)) + 0
      ∎

  lem₂ : ∀ n → _
  lem₂ = solve 1 (λ n → con 1 :+ n  :=  con 1 :+ (n :+ con 0)) refl

  lem₃ : ∀ n k q r eq → _
  lem₃ n k q r eq = begin
      suc n + k
        ≡⟨ solve 2 (λ n k → con 1 :+ n :+ k  :=  n :+ (con 1 :+ k))
                   refl n k ⟩
      n + suc k
        ≡⟨ cong (_+_ n) eq ⟩
      n + (toℕ r + q * n)
        ≡⟨ solve 3 (λ n r q → n :+ (r :+ q :* n)  :=
                              r :+ (con 1 :+ q) :* n)
                   refl n (toℕ r) q ⟩
      toℕ r + suc q * n
        ∎

------------------------------------------------------------------------
-- Division

-- A specification of integer division.

data DivMod : ℕ → ℕ → Set where
  result : {divisor : ℕ} (q : ℕ) (r : Fin divisor) →
           DivMod (toℕ r + q * divisor) divisor

-- Sometimes the following type is more usable; functions in indices
-- can be inconvenient.

data DivMod' (dividend divisor : ℕ) : Set where
  result : (q : ℕ) (r : Fin divisor)
           (eq : dividend ≡ toℕ r + q * divisor) →
           DivMod' dividend divisor

-- Integer division with remainder.

-- Note that Induction.Nat.<-rec is used to establish termination of
-- division. The run-time complexity of this implementation of integer
-- division should be linear in the size of the dividend, assuming
-- that well-founded recursion and the equality type are optimised
-- properly (see "Inductive Families Need Not Store Their Indices"
-- (Brady, McBride, McKinna, TYPES 2003)).

_divMod'_ : (dividend divisor : ℕ) {≢0 : False (divisor ≟ 0)} →
            DivMod' dividend divisor
_divMod'_ m n {≢0} = <-rec Pred dm m n {≢0}
  where
  Pred : ℕ → Set
  Pred dividend = (divisor : ℕ) {≢0 : False (divisor ≟ 0)} →
                  DivMod' dividend divisor

  1+_ : ∀ {k n} → DivMod' (suc k) n → DivMod' (suc n + k) n
  1+_ {k} {n} (result q r eq) = result (1 + q) r (lem₃ n k q r eq)

  dm : (dividend : ℕ) → <-Rec Pred dividend → Pred dividend
  dm m       rec zero    {≢0 = ()}
  dm zero    rec (suc n)            = result 0 zero refl
  dm (suc m) rec (suc n)            with compare m n
  dm (suc m) rec (suc .(suc m + k)) | less .m k    = result 0 r (lem₁ m k)
                                        where r = suc (Fin.inject+ k (fromℕ m))
  dm (suc m) rec (suc .m)           | equal .m     = result 1 zero (lem₂ m)
  dm (suc .(suc n + k)) rec (suc n) | greater .n k =
    1+ rec (suc k) le (suc n)
    where le = s≤′s (s≤′s (n≤′m+n n k))

-- A variant.

_divMod_ : (dividend divisor : ℕ) {≢0 : False (divisor ≟ 0)} →
           DivMod dividend divisor
_divMod_ m n {≢0} with _divMod'_ m n {≢0}
.(toℕ r + q * n) divMod n | result q r refl = result q r

-- Integer division.

_div_ : (dividend divisor : ℕ) {≢0 : False (divisor ≟ 0)} → ℕ
_div_ m n {≢0} with _divMod_ m n {≢0}
.(toℕ r + q * n) div n | result q r = q

-- The remainder after integer division.

_mod_ : (dividend divisor : ℕ) {≢0 : False (divisor ≟ 0)} → Fin divisor
_mod_ m n {≢0} with _divMod_ m n {≢0}
.(toℕ r + q * n) mod n | result q r = r


==> anc/accompanying-code/lib/src/Data/Nat/Divisibility.agda <==
------------------------------------------------------------------------
-- Divisibility
------------------------------------------------------------------------

module Data.Nat.Divisibility where

open import Data.Nat as Nat
open import Data.Nat.DivMod
import Data.Nat.Properties as NatProp
open import Data.Fin as Fin using (Fin; zero; suc)
import Data.Fin.Props as FP
open NatProp.SemiringSolver
open import Algebra
private
  module CS = CommutativeSemiring NatProp.commutativeSemiring
open import Data.Product
open import Relation.Nullary
open import Relation.Binary
import Relation.Binary.PartialOrderReasoning as PartialOrderReasoning
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; _≢_; refl; sym; cong; subst)
open import Function

-- m ∣ n is inhabited iff m divides n. Some sources, like Hardy and
-- Wright's "An Introduction to the Theory of Numbers", require m to
-- be non-zero. However, some things become a bit nicer if m is
-- allowed to be zero. For instance, _∣_ becomes a partial order, and
-- the gcd of 0 and 0 becomes defined.

infix 4 _∣_

data _∣_ : ℕ → ℕ → Set where
  divides : {m n : ℕ} (q : ℕ) (eq : n ≡ q * m) → m ∣ n

-- Extracts the quotient.

quotient : ∀ {m n} → m ∣ n → ℕ
quotient (divides q _) = q

-- If m divides n, and n is positive, then m ≤ n.

∣⇒≤ : ∀ {m n} → m ∣ suc n → m ≤ suc n
∣⇒≤         (divides zero    ())
∣⇒≤ {m} {n} (divides (suc q) eq) = begin
  m          ≤⟨ NatProp.m≤m+n m (q * m) ⟩
  suc q * m  ≡⟨ sym eq ⟩
  suc n      ∎
  where open ≤-Reasoning

-- _∣_ is a partial order.

poset : Poset _ _ _
poset = record
  { Carrier        = ℕ
  ; _≈_            = _≡_
  ; _≤_            = _∣_
  ; isPartialOrder = record
    { isPreorder = record
      { isEquivalence = PropEq.isEquivalence
      ; reflexive     = reflexive
      ; trans         = trans
      }
    ; antisym = antisym
    }
  }
  where
  module DTO = DecTotalOrder Nat.decTotalOrder
  open PropEq.≡-Reasoning

  reflexive : _≡_ ⇒ _∣_
  reflexive {n} refl = divides 1 (sym $ proj₁ CS.*-identity n)

  antisym : Antisymmetric _≡_ _∣_
  antisym (divides {n = zero} q₁ eq₁) (divides {n = n₂} q₂ eq₂) = begin
    n₂      ≡⟨ eq₂ ⟩
    q₂ * 0  ≡⟨ CS.*-comm q₂ 0 ⟩
    0       ∎
  antisym (divides {n = n₁} q₁ eq₁) (divides {n = zero} q₂ eq₂) = begin
    0       ≡⟨ CS.*-comm 0 q₁ ⟩
    q₁ * 0  ≡⟨ sym eq₁ ⟩
    n₁      ∎
  antisym (divides {n = suc n₁} q₁ eq₁) (divides {n = suc n₂} q₂ eq₂) =
    DTO.antisym (∣⇒≤ (divides q₁ eq₁)) (∣⇒≤ (divides q₂ eq₂))

  trans : Transitive _∣_
  trans (divides q₁ refl) (divides q₂ refl) =
    divides (q₂ * q₁) (sym (CS.*-assoc q₂ q₁ _))

module ∣-Reasoning = PartialOrderReasoning poset
  renaming (_≤⟨_⟩_ to _∣⟨_⟩_; _≈⟨_⟩_ to _≡⟨_⟩_)

private module P = Poset poset

-- 1 divides everything.

1∣_ : ∀ n → 1 ∣ n
1∣ n = divides n (sym $ proj₂ CS.*-identity n)

-- Everything divides 0.

_∣0 : ∀ n → n ∣ 0
n ∣0 = divides 0 refl

-- 0 only divides 0.

0∣0 : ∀ {n} → 0 ∣ n → n ≡ 0
0∣0 {n} 0∣n = P.antisym (n ∣0) 0∣n

-- Only 1 divides 1.

1∣1 : ∀ {n} → n ∣ 1 → n ≡ 1
1∣1 {n} n∣1 = P.antisym n∣1 (1∣ n)

-- If i divides m and n, then i divides their sum.

∣-+ : ∀ {i m n} → i ∣ m → i ∣ n → i ∣ m + n
∣-+ (divides {m = i} q refl) (divides q' refl) =
  divides (q + q') (sym $ proj₂ CS.distrib i q q')

-- If i divides m and n, then i divides their difference.

∣-∸ : ∀ {i m n} → i ∣ m + n → i ∣ m → i ∣ n
∣-∸ (divides {m = i} q' eq) (divides q refl) =
  divides (q' ∸ q)
          (sym $ NatProp.im≡jm+n⇒[i∸j]m≡n q' q i _ $ sym eq)

-- A simple lemma: n divides kn.

∣-* : ∀ k {n} → n ∣ k * n
∣-* k = divides k refl

-- If i divides j, then ki divides kj.

*-cong : ∀ {i j} k → i ∣ j → k * i ∣ k * j
*-cong {i} {j} k (divides q eq) = divides q lemma
  where
  open PropEq.≡-Reasoning
  lemma = begin
    k * j        ≡⟨ cong (_*_ k) eq ⟩
    k * (q * i)  ≡⟨ solve 3 (λ k q i → k :* (q :* i)
                                   :=  q :* (k :* i))
                            refl k q i ⟩
    q * (k * i)  ∎

-- If ki divides kj, and k is positive, then i divides j.

/-cong : ∀ {i j} k → suc k * i ∣ suc k * j → i ∣ j
/-cong {i} {j} k (divides q eq) = divides q lemma
  where
  open PropEq.≡-Reasoning
  k′    = suc k
  lemma = NatProp.cancel-*-right j (q * i) (begin
    j * k′        ≡⟨ CS.*-comm j k′ ⟩
    k′ * j        ≡⟨ eq ⟩
    q * (k′ * i)  ≡⟨ solve 3 (λ q k i → q :* (k :* i)
                                    :=  q :* i :* k)
                             refl q k′ i ⟩
    q * i * k′    ∎)

-- If the remainder after division is non-zero, then the divisor does
-- not divide the dividend.

nonZeroDivisor-lemma
  : ∀ m q (r : Fin (1 + m)) → Fin.toℕ r ≢ 0 →
    ¬ (1 + m) ∣ (Fin.toℕ r + q * (1 + m))
nonZeroDivisor-lemma m zero r r≢zero (divides zero eq) = r≢zero $ begin
  Fin.toℕ r
    ≡⟨ sym $ proj₁ CS.*-identity (Fin.toℕ r) ⟩
  1 * Fin.toℕ r
    ≡⟨ eq ⟩
  0
    ∎
  where open PropEq.≡-Reasoning
nonZeroDivisor-lemma m zero r r≢zero (divides (suc q) eq) =
  NatProp.¬i+1+j≤i m $ begin
    m + suc (q * suc m)
      ≡⟨ solve 2 (λ m q → m :+ (con 1 :+ q)  :=  con 1 :+ m :+ q)
                 refl m (q * suc m) ⟩
    suc (m + q * suc m)
      ≡⟨ sym eq ⟩
    1 * Fin.toℕ r
      ≡⟨ proj₁ CS.*-identity (Fin.toℕ r) ⟩
    Fin.toℕ r
      ≤⟨ ≤-pred $ FP.bounded r ⟩
    m
      ∎
  where open ≤-Reasoning
nonZeroDivisor-lemma m (suc q) r r≢zero d =
  nonZeroDivisor-lemma m q r r≢zero (∣-∸ d' P.refl)
  where
  lem = solve 3 (λ m r q → r :+ (m :+ q)  :=  m :+ (r :+ q))
                refl (suc m) (Fin.toℕ r) (q * suc m)
  d' = subst (λ x → (1 + m) ∣ x) lem d

-- Divisibility is decidable.

_∣?_ : Decidable _∣_
zero  ∣? zero                         = yes (0 ∣0)
zero  ∣? suc n                        = no ((λ ()) ∘′ 0∣0)
suc m ∣? n                            with n divMod suc m
suc m ∣? .(q * suc m)                 | result q zero    =
  yes $ divides q refl
suc m ∣? .(1 + Fin.toℕ r + q * suc m) | result q (suc r) =
  no $ nonZeroDivisor-lemma m q (suc r) (λ())


==> anc/accompanying-code/lib/src/Data/Nat/GCD.agda <==
------------------------------------------------------------------------
-- Greatest common divisor
------------------------------------------------------------------------

module Data.Nat.GCD where

open import Data.Nat
open import Data.Nat.Divisibility as Div
open import Relation.Binary
private module P = Poset Div.poset
open import Data.Product
open import Relation.Binary.PropositionalEquality as PropEq using (_≡_)
open import Induction
open import Induction.Nat
open import Induction.Lexicographic
open import Function
open import Data.Nat.GCD.Lemmas

------------------------------------------------------------------------
-- Greatest common divisor

module GCD where

  -- Specification of the greatest common divisor (gcd) of two natural
  -- numbers.

  record GCD (m n gcd : ℕ) : Set where
    constructor is
    field
      -- The gcd is a common divisor.
      commonDivisor : gcd ∣ m × gcd ∣ n

      -- All common divisors divide the gcd, i.e. the gcd is the
      -- greatest common divisor according to the partial order _∣_.
      greatest : ∀ {d} → d ∣ m × d ∣ n → d ∣ gcd

  open GCD public

  -- The gcd is unique.

  unique : ∀ {d₁ d₂ m n} → GCD m n d₁ → GCD m n d₂ → d₁ ≡ d₂
  unique d₁ d₂ = P.antisym (GCD.greatest d₂ (GCD.commonDivisor d₁))
                           (GCD.greatest d₁ (GCD.commonDivisor d₂))

  -- The gcd relation is "symmetric".

  sym : ∀ {d m n} → GCD m n d → GCD n m d
  sym g = is (swap $ GCD.commonDivisor g) (GCD.greatest g ∘ swap)

  -- The gcd relation is "reflexive".

  refl : ∀ {n} → GCD n n n
  refl = is (P.refl , P.refl) proj₁

  -- The GCD of 0 and n is n.

  base : ∀ {n} → GCD 0 n n
  base {n} = is (n ∣0 , P.refl) proj₂

  -- If d is the gcd of n and k, then it is also the gcd of n and
  -- n + k.

  step : ∀ {n k d} → GCD n k d → GCD n (n + k) d
  step g with GCD.commonDivisor g
  step {n} {k} {d} g | (d₁ , d₂) = is (d₁ , ∣-+ d₁ d₂) greatest′
    where
    greatest′ : ∀ {d′} → d′ ∣ n × d′ ∣ n + k → d′ ∣ d
    greatest′ (d₁ , d₂) = GCD.greatest g (d₁ , ∣-∸ d₂ d₁)

open GCD public using (GCD)

------------------------------------------------------------------------
-- Calculating the gcd

-- The calculation also proves Bézout's lemma.

module Bézout where

  module Identity where

    -- If m and n have greatest common divisor d, then one of the
    -- following two equations is satisfied, for some numbers x and y.
    -- The proof is "lemma" below (Bézout's lemma).
    --
    -- (If this identity was stated using integers instead of natural
    -- numbers, then it would not be necessary to have two equations.)

    data Identity (d m n : ℕ) : Set where
      +- : (x y : ℕ) (eq : d + y * n ≡ x * m) → Identity d m n
      -+ : (x y : ℕ) (eq : d + x * m ≡ y * n) → Identity d m n

    -- Various properties about Identity.

    sym : ∀ {d} → Symmetric (Identity d)
    sym (+- x y eq) = -+ y x eq
    sym (-+ x y eq) = +- y x eq

    refl : ∀ {d} → Identity d d d
    refl = -+ 0 1 PropEq.refl

    base : ∀ {d} → Identity d 0 d
    base = -+ 0 1 PropEq.refl

    private
      infixl 7 _⊕_

      _⊕_ : ℕ → ℕ → ℕ
      m ⊕ n = 1 + m + n

    step : ∀ {d n k} → Identity d n k → Identity d n (n + k)
    step {d}     (+-  x  y       eq) with compare x y
    step {d}     (+- .x .x       eq) | equal x     = +- (2 * x)     x       (lem₂ d x   eq)
    step {d}     (+- .x .(x ⊕ i) eq) | less x i    = +- (2 * x ⊕ i) (x ⊕ i) (lem₃ d x   eq)
    step {d} {n} (+- .(y ⊕ i) .y eq) | greater y i = +- (2 * y ⊕ i) y       (lem₄ d y n eq)
    step {d}     (-+  x  y       eq) with compare x y
    step {d}     (-+ .x .x       eq) | equal x     = -+ (2 * x)     x       (lem₅ d x   eq)
    step {d}     (-+ .x .(x ⊕ i) eq) | less x i    = -+ (2 * x ⊕ i) (x ⊕ i) (lem₆ d x   eq)
    step {d} {n} (-+ .(y ⊕ i) .y eq) | greater y i = -+ (2 * y ⊕ i) y       (lem₇ d y n eq)

  open Identity public using (Identity; +-; -+)

  module Lemma where

    -- This type packs up the gcd, the proof that it is a gcd, and the
    -- proof that it satisfies Bézout's identity.

    data Lemma (m n : ℕ) : Set where
      result : (d : ℕ) (g : GCD m n d) (b : Identity d m n) → Lemma m n

    -- Various properties about Lemma.

    sym : Symmetric Lemma
    sym (result d g b) = result d (GCD.sym g) (Identity.sym b)

    base : ∀ d → Lemma 0 d
    base d = result d GCD.base Identity.base

    refl : ∀ d → Lemma d d
    refl d = result d GCD.refl Identity.refl

    stepˡ : ∀ {n k} → Lemma n (suc k) → Lemma n (suc (n + k))
    stepˡ {n} {k} (result d g b) =
      PropEq.subst (Lemma n) (lem₀ n k) $
        result d (GCD.step g) (Identity.step b)

    stepʳ : ∀ {n k} → Lemma (suc k) n → Lemma (suc (n + k)) n
    stepʳ = sym ∘ stepˡ ∘ sym

  open Lemma public using (Lemma; result)

  -- Bézout's lemma proved using some variant of the extended
  -- Euclidean algorithm.

  lemma : (m n : ℕ) → Lemma m n
  lemma m n = build [ <-rec-builder ⊗ <-rec-builder ] P gcd (m , n)
    where
    P : ℕ × ℕ → Set
    P (m , n) = Lemma m n

    gcd : ∀ p → (<-Rec ⊗ <-Rec) P p → P p
    gcd (zero  , n                 ) rec = Lemma.base n
    gcd (suc m , zero              ) rec = Lemma.sym (Lemma.base (suc m))
    gcd (suc m , suc n             ) rec with compare m n
    gcd (suc m , suc .m            ) rec | equal .m     = Lemma.refl (suc m)
    gcd (suc m , suc .(suc (m + k))) rec | less .m k    =
                      -- "gcd (suc m) (suc k)"
      Lemma.stepˡ $ proj₁ rec (suc k) (lem₁ k m)
    gcd (suc .(suc (n + k)) , suc n) rec | greater .n k =
                      -- "gcd (suc k) (suc n)"
      Lemma.stepʳ $ proj₂ rec (suc k) (lem₁ k n) (suc n)

  -- Bézout's identity can be recovered from the GCD.

  identity : ∀ {m n d} → GCD m n d → Identity d m n
  identity {m} {n} g with lemma m n
  identity g | result d g′ b with GCD.unique g g′
  identity g | result d g′ b | PropEq.refl = b

-- Calculates the gcd of the arguments.

gcd : (m n : ℕ) → ∃ λ d → GCD m n d
gcd m n with Bézout.lemma m n
gcd m n | Bézout.result d g _ = (d , g)


==> anc/accompanying-code/lib/src/Data/Nat/GCD/Lemmas.agda <==
------------------------------------------------------------------------
-- Boring lemmas used in Data.Nat.GCD and Data.Nat.Coprimality
------------------------------------------------------------------------

module Data.Nat.GCD.Lemmas where

open import Data.Nat
import Data.Nat.Properties as NatProp
open NatProp.SemiringSolver
open import Relation.Binary.PropositionalEquality
open ≡-Reasoning
open import Function

lem₀ = solve 2 (λ n k → n :+ (con 1 :+ k)  :=  con 1 :+ n :+ k) refl

lem₁ : ∀ i j → 2 + i ≤′ 2 + j + i
lem₁ i j = NatProp.≤⇒≤′ $ s≤s $ s≤s $ NatProp.n≤m+n j i

lem₂ : ∀ d x {k n} →
       d + x * k ≡ x * n → d + x * (n + k) ≡ 2 * x * n
lem₂ d x {k} {n} eq = begin
  d + x * (n + k)    ≡⟨ solve 4 (λ d x n k → d :+ x :* (n :+ k)
                                         :=  d :+ x :* k :+ x :* n)
                                refl d x n k ⟩
  d + x * k + x * n  ≡⟨ cong₂ _+_ eq refl ⟩
  x * n + x * n      ≡⟨ solve 3 (λ x n k → x :* n :+ x :* n
                                       :=  con 2 :* x :* n)
                                 refl x n k ⟩
  2 * x * n          ∎

lem₃ : ∀ d x {i k n} →
       d + (1 + x + i) * k ≡ x * n →
       d + (1 + x + i) * (n + k) ≡ (1 + 2 * x + i) * n
lem₃ d x {i} {k} {n} eq = begin
  d + y * (n + k)      ≡⟨ solve 4 (λ d y n k → d :+ y :* (n :+ k)
                                           :=  (d :+ y :* k) :+ y :* n)
                                  refl d y n k ⟩
  (d + y * k) + y * n  ≡⟨ cong₂ _+_ eq refl ⟩
  x * n + y * n        ≡⟨ solve 3 (λ x n i → x :* n :+ (con 1 :+ x :+ i) :* n
                                         :=  (con 1 :+ con 2 :* x :+ i) :* n)
                                  refl x n i ⟩
  (1 + 2 * x + i) * n  ∎
  where y = 1 + x + i

lem₄ : ∀ d y {k i} n →
       d + y * k ≡ (1 + y + i) * n →
       d + y * (n + k) ≡ (1 + 2 * y + i) * n
lem₄ d y {k} {i} n eq = begin
  d + y * (n + k)          ≡⟨ solve 4 (λ d y n k → d :+ y :* (n :+ k)
                                               :=  d :+ y :* k :+ y :* n)
                                      refl d y n k ⟩
  d + y * k + y * n        ≡⟨ cong₂ _+_ eq refl ⟩
  (1 + y + i) * n + y * n  ≡⟨ solve 3 (λ y i n → (con 1 :+ y :+ i) :* n :+ y :* n
                                             :=  (con 1 :+ con 2 :* y :+ i) :* n)
                                      refl y i n ⟩
  (1 + 2 * y + i) * n      ∎

private
  distrib-comm =
    solve 3 (λ x k n → x :* k :+ x :* n  :=  x :* (n :+ k)) refl

lem₅ : ∀ d x {n k} →
       d + x * n ≡ x * k →
       d + 2 * x * n ≡ x * (n + k)
lem₅ d x {n} {k} eq = begin
  d + 2 * x * n      ≡⟨ solve 3 (λ d x n → d :+ con 2 :* x :* n
                                       :=  d :+ x :* n :+ x :* n)
                                refl d x n ⟩
  d + x * n + x * n  ≡⟨ cong₂ _+_ eq refl ⟩
  x * k + x * n      ≡⟨ distrib-comm x k n ⟩
  x * (n + k)        ∎

lem₆ : ∀ d x {n i k} →
       d + x * n ≡ (1 + x + i) * k →
       d + (1 + 2 * x + i) * n ≡ (1 + x + i) * (n + k)
lem₆ d x {n} {i} {k} eq = begin
  d + (1 + 2 * x + i) * n  ≡⟨ solve 4 (λ d x i n → d :+ (con 1 :+ con 2 :* x :+ i) :* n
                                               :=  d :+ x :* n :+ (con 1 :+ x :+ i) :* n)
                                      refl d x i n ⟩
  d + x * n + y * n        ≡⟨ cong₂ _+_ eq refl ⟩
  y * k + y * n            ≡⟨ distrib-comm y k n ⟩
  y * (n + k)              ∎
  where y = 1 + x + i

lem₇ : ∀ d y {i} n {k} →
       d + (1 + y + i) * n ≡ y * k →
       d + (1 + 2 * y + i) * n ≡ y * (n + k)
lem₇ d y {i} n {k} eq = begin
  d + (1 + 2 * y + i) * n      ≡⟨ solve 4 (λ d y i n → d :+ (con 1 :+ con 2 :* y :+ i) :* n
                                                   :=  d :+ (con 1 :+ y :+ i) :* n :+ y :* n)
                                          refl d y i n ⟩
  d + (1 + y + i) * n + y * n  ≡⟨ cong₂ _+_ eq refl ⟩
  y * k + y * n                ≡⟨ distrib-comm y k n ⟩
  y * (n + k)                  ∎

lem₈ : ∀ {i j k q} x y →
       1 + y * j ≡ x * i → j * k ≡ q * i →
       k ≡ (x * k ∸ y * q) * i
lem₈ {i} {j} {k} {q} x y eq eq′ =
  sym (NatProp.im≡jm+n⇒[i∸j]m≡n (x * k) (y * q) i k lemma)
  where
  lemma = begin
    x * k * i        ≡⟨ solve 3 (λ x k i → x :* k :* i
                                       :=  x :* i :* k)
                                refl x k i ⟩
    x * i * k        ≡⟨ cong (λ n → n * k) (sym eq) ⟩
    (1 + y * j) * k  ≡⟨ solve 3 (λ y j k → (con 1 :+ y :* j) :* k
                                       :=  y :* (j :* k) :+ k)
                                refl y j k ⟩
    y * (j * k) + k  ≡⟨ cong (λ n → y * n + k) eq′ ⟩
    y * (q * i) + k  ≡⟨ solve 4 (λ y q i k → y :* (q :* i) :+ k
                                         :=  y :*  q :* i  :+ k)
                                refl y q i k ⟩
    y *  q * i  + k  ∎

lem₉ : ∀ {i j k q} x y →
       1 + x * i ≡ y * j → j * k ≡ q * i →
       k ≡ (y * q ∸ x * k) * i
lem₉ {i} {j} {k} {q} x y eq eq′ =
  sym (NatProp.im≡jm+n⇒[i∸j]m≡n (y * q) (x * k) i k lemma)
  where
  lem   = solve 3 (λ a b c → a :* b :* c  :=  b :* c :* a) refl
  lemma = begin
    y * q * i        ≡⟨ lem y q i ⟩
    q * i * y        ≡⟨ cong (λ n → n * y) (sym eq′) ⟩
    j * k * y        ≡⟨ sym (lem y j k) ⟩
    y * j * k        ≡⟨ cong (λ n → n * k) (sym eq) ⟩
    (1 + x * i) * k  ≡⟨ solve 3 (λ x i k → (con 1 :+ x :* i) :* k
                                       :=  x :* k :* i :+ k)
                                refl x i k ⟩
    x * k * i + k    ∎

lem₁₀ : ∀ {a′} b c {d} e f → let a = suc a′ in
        a + b * (c * d * a) ≡ e * (f * d * a) →
        d ≡ 1
lem₁₀ {a′} b c {d} e f eq =
  NatProp.i*j≡1⇒j≡1 (e * f ∸ b * c) d
    (NatProp.im≡jm+n⇒[i∸j]m≡n (e * f) (b * c) d 1
       (NatProp.cancel-*-right (e * f * d) (b * c * d + 1) (begin
          e * f * d * a        ≡⟨ solve 4 (λ e f d a → e :* f :* d :* a
                                                   :=  e :* (f :* d :* a))
                                          refl e f d a ⟩
          e * (f * d * a)      ≡⟨ sym eq ⟩
          a + b * (c * d * a)  ≡⟨ solve 4 (λ a b c d → a :+ b :* (c :* d :* a)
                                                   :=  (b :* c :* d :+ con 1) :* a)
                                          refl a b c d ⟩
          (b * c * d + 1) * a  ∎)))
  where a = suc a′

lem₁₁ : ∀ {i j m n k d} x y →
       1 + y * j ≡ x * i → i * k ≡ m * d → j * k ≡ n * d →
       k ≡ (x * m ∸ y * n) * d
lem₁₁ {i} {j} {m} {n} {k} {d} x y eq eq₁ eq₂ =
  sym (NatProp.im≡jm+n⇒[i∸j]m≡n (x * m) (y * n) d k lemma)
  where
  assoc = solve 3 (λ x y z → x :* y :* z  :=  x :* (y :* z)) refl

  lemma = begin
    x * m * d        ≡⟨ assoc x m d ⟩
    x * (m * d)      ≡⟨ cong (_*_ x) (sym eq₁) ⟩
    x * (i * k)      ≡⟨ sym (assoc x i k) ⟩
    x * i * k        ≡⟨ cong₂ _*_ (sym eq) refl ⟩
    (1 + y * j) * k  ≡⟨ solve 3 (λ y j k → (con 1 :+ y :* j) :* k
                                       :=  y :* (j :* k) :+ k)
                                refl y j k ⟩
    y * (j * k) + k  ≡⟨ cong (λ p → y * p + k) eq₂ ⟩
    y * (n * d) + k  ≡⟨ cong₂ _+_ (sym $ assoc y n d) refl ⟩
    y * n * d + k    ∎


==> anc/accompanying-code/lib/src/Data/Nat/InfinitelyOften.agda <==
------------------------------------------------------------------------
-- Definition of and lemmas related to "true infinitely often"
------------------------------------------------------------------------

module Data.Nat.InfinitelyOften where

open import Algebra
open import Category.Monad
open import Data.Empty
open import Function
open import Data.Nat
import Data.Nat.Properties as NatProp
open import Data.Product as Prod hiding (map)
open import Data.Sum hiding (map)
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary
open import Relation.Nullary.Negation
open import Relation.Unary using (_∪_; _⊆_)
open RawMonad ¬¬-Monad
private
  module NatLattice = DistributiveLattice NatProp.distributiveLattice

-- Only true finitely often.

Fin : (ℕ → Set) → Set
Fin P = ∃ λ i → ∀ j → i ≤ j → ¬ P j

-- Fin is preserved by binary sums.

_∪-Fin_ : ∀ {P Q} → Fin P → Fin Q → Fin (P ∪ Q)
_∪-Fin_ {P} {Q} (i , ¬p) (j , ¬q) = (i ⊔ j , helper)
  where
  open ≤-Reasoning

  helper : ∀ k → i ⊔ j ≤ k → ¬ (P ∪ Q) k
  helper k i⊔j≤k (inj₁ p) = ¬p k (begin
    i      ≤⟨ NatProp.m≤m⊔n i j ⟩
    i ⊔ j  ≤⟨ i⊔j≤k ⟩
    k      ∎) p
  helper k i⊔j≤k (inj₂ q) = ¬q k (begin
    j      ≤⟨ NatProp.m≤m⊔n j i ⟩
    j ⊔ i  ≡⟨ NatLattice.∧-comm j i ⟩
    i ⊔ j  ≤⟨ i⊔j≤k ⟩
    k      ∎) q

-- A non-constructive definition of "true infinitely often".

Inf : (ℕ → Set) → Set
Inf P = ¬ Fin P

-- Inf commutes with binary sums (in the double-negation monad).

commutes-with-∪ : ∀ {P Q} → Inf (P ∪ Q) → ¬ ¬ (Inf P ⊎ Inf Q)
commutes-with-∪ p∪q =
  call/cc λ ¬[p⊎q] →
  (λ ¬p ¬q → ⊥-elim (p∪q (¬p ∪-Fin ¬q)))
    <$> ¬[p⊎q] ∘ inj₁ ⊛ ¬[p⊎q] ∘ inj₂

-- Inf is functorial.

map : ∀ {P Q} → P ⊆ Q → Inf P → Inf Q
map P⊆Q ¬fin = ¬fin ∘ Prod.map id (λ fin j i≤j → fin j i≤j ∘ P⊆Q)

-- Inf is upwards closed.

up : ∀ {P} n → Inf P → Inf (P ∘ _+_ n)
up     zero    = id
up {P} (suc n) = up n ∘ up₁
  where
  up₁ : Inf P → Inf (P ∘ suc)
  up₁ ¬fin (i , fin) = ¬fin (suc i , helper)
    where
    helper : ∀ j → 1 + i ≤ j → ¬ P j
    helper ._ (s≤s i≤j) = fin _ i≤j

-- A witness.

witness : ∀ {P} → Inf P → ¬ ¬ ∃ P
witness ¬fin ¬p = ¬fin (0 , λ i _ Pi → ¬p (i , Pi))

-- Two different witnesses.

twoDifferentWitnesses
  : ∀ {P} → Inf P → ¬ ¬ ∃₂ λ m n → m ≢ n × P m × P n
twoDifferentWitnesses inf =
  witness inf                     >>= λ w₁ →
  witness (up (1 + proj₁ w₁) inf) >>= λ w₂ →
  return (_ , _ , NatProp.m≢1+m+n (proj₁ w₁) , proj₂ w₁ , proj₂ w₂)


==> anc/accompanying-code/lib/src/Data/Nat/LCM.agda <==
------------------------------------------------------------------------
-- Least common multiple
------------------------------------------------------------------------

module Data.Nat.LCM where

open import Data.Nat
import Data.Nat.Properties as NatProp
open NatProp.SemiringSolver
open import Data.Nat.GCD
open import Data.Nat.Divisibility as Div
open import Data.Nat.Coprimality as Coprime
open import Data.Product
open import Function
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl; inspect; _with-≡_)
open import Algebra
open import Relation.Binary
private
  module P  = Poset Div.poset
  module CS = CommutativeSemiring NatProp.commutativeSemiring

------------------------------------------------------------------------
-- Least common multiple (lcm).

module LCM where

  -- Specification of the least common multiple (lcm) of two natural
  -- numbers.

  record LCM (i j lcm : ℕ) : Set where
    field
      -- The lcm is a common multiple.
      commonMultiple : i ∣ lcm × j ∣ lcm

      -- The lcm divides all common multiples, i.e. the lcm is the least
      -- common multiple according to the partial order _∣_.
      least : ∀ {m} → i ∣ m × j ∣ m → lcm ∣ m

  open LCM public

  -- The lcm is unique.

  unique : ∀ {d₁ d₂ m n} → LCM m n d₁ → LCM m n d₂ → d₁ ≡ d₂
  unique d₁ d₂ = P.antisym (LCM.least d₁ (LCM.commonMultiple d₂))
                           (LCM.least d₂ (LCM.commonMultiple d₁))

open LCM public using (LCM)

------------------------------------------------------------------------
-- Calculating the lcm

private
  lem₁ = solve 3 (λ a b c → a :* b :* c  :=  b :* (a :* c)) refl
  lem₂ = solve 3 (λ a b c → a :* b :* c  :=  a :* (b :* c)) refl

  -- If these lemmas are inlined, then type checking takes a lot
  -- longer... (In the development version of Agda from 2009-05-21.)

  mult₁ : ∀ q₁ q₂ d → q₁ * d ∣ q₁ * q₂ * d
  mult₁ q₁ q₂ d = divides q₂ (lem₁ q₁ q₂ d)

  mult₂ : ∀ q₁ q₂ d → q₂ * d ∣ q₁ * q₂ * d
  mult₂ q₁ q₂ d = divides q₁ (lem₂ q₁ q₂ d)

-- The lcm can be calculated from the gcd.

lcm : (i j : ℕ) → ∃ λ d → LCM i j d
lcm i j with gcd′ i j
lcm .(q₁ * d) .(q₂ * d) | (d , gcd-* q₁ q₂ q₁-q₂-coprime) =
  ( q₁ * q₂ * d
  , record { commonMultiple = (mult₁ q₁ q₂ d , mult₂ q₁ q₂ d)
           ; least          = least
           }
  )
  where
  least : ∀ {m} → q₁ * d ∣ m × q₂ * d ∣ m → q₁ * q₂ * d ∣ m
  least div with d
  least (divides q₃ refl , _) | zero = begin
    q₁ * q₂ * 0    ∣⟨ (q₁ * q₂ * 0) ∣0 ⟩
    0              ≡⟨ solve 2 (λ a b → con 0  :=  a :* (b :* con 0))
                              refl q₃ q₁ ⟩
    q₃ * (q₁ * 0)  ∎
    where open ∣-Reasoning
  least {m} (divides q₃ eq₃ , divides q₄ eq₄) | suc d =
    q₁q₂d′∣m q₂∣q₃
    where
    open PropEq.≡-Reasoning
    d′ = suc d

    q₂∣q₃ : q₂ ∣ q₃
    q₂∣q₃ = coprime-divisor (Coprime.sym q₁-q₂-coprime)
              (divides q₄ $ NatProp.cancel-*-right _ _ (begin
                 q₁ * q₃ * d′    ≡⟨ lem₁ q₁ q₃ d′ ⟩
                 q₃ * (q₁ * d′)  ≡⟨ PropEq.sym eq₃ ⟩
                 m               ≡⟨ eq₄ ⟩
                 q₄ * (q₂ * d′)  ≡⟨ PropEq.sym (lem₂ q₄ q₂ d′) ⟩
                 q₄ *  q₂ * d′   ∎))

    q₁q₂d′∣m : q₂ ∣ q₃ → q₁ * q₂ * d′ ∣ m
    q₁q₂d′∣m q₂∣q₃             with q₃      | eq₃
    q₁q₂d′∣m (divides q₅ refl) | .(q₅ * q₂) | eq₃′ =
      divides q₅ (begin
        m                    ≡⟨ eq₃′ ⟩
        q₅ * q₂ * (q₁ * d′)  ≡⟨ solve 4 (λ q₁ q₂ q₅ d′ → q₅ :* q₂ :* (q₁ :* d′)
                                                     :=  q₅ :* (q₁ :* q₂ :* d′))
                                        refl q₁ q₂ q₅ d′ ⟩
        q₅ * (q₁ * q₂ * d′)  ∎)

------------------------------------------------------------------------
-- Properties

-- The product of the gcd and the lcm is the product of the two
-- numbers.

gcd*lcm : ∀ {i j d m} → GCD i j d → LCM i j m → i * j ≡ d * m
gcd*lcm  {i}        {j}       {d}  {m}               g l with LCM.unique l (proj₂ (lcm i j))
gcd*lcm  {i}        {j}       {d} .{proj₁ (lcm i j)} g l | refl with gcd′ i j
gcd*lcm .{q₁ * d′} .{q₂ * d′} {d} .{q₁ * q₂ * d′}    g l | refl | (d′ , gcd-* q₁ q₂ q₁-q₂-coprime)
                                                           with GCD.unique g
                                                                  (gcd′-gcd (gcd-* q₁ q₂ q₁-q₂-coprime))
gcd*lcm .{q₁ * d}  .{q₂ * d}  {d} .{q₁ * q₂ * d}     g l | refl | (.d , gcd-* q₁ q₂ q₁-q₂-coprime) | refl =
  solve 3 (λ q₁ q₂ d → q₁ :* d :* (q₂ :* d)
                   :=  d :* (q₁ :* q₂ :* d))
          refl q₁ q₂ d


==> anc/accompanying-code/lib/src/Data/Nat/Properties.agda <==
------------------------------------------------------------------------
-- A bunch of properties about natural number operations
------------------------------------------------------------------------

-- See README.Nat for some examples showing how this module can be
-- used.

module Data.Nat.Properties where

open import Data.Nat as Nat
open ≤-Reasoning
  renaming (begin_ to start_; _∎ to _□; _≡⟨_⟩_ to _≡⟨_⟩'_)
open import Relation.Binary
open DecTotalOrder Nat.decTotalOrder using () renaming (refl to ≤-refl)
open import Function
open import Algebra
open import Algebra.Structures
open import Relation.Nullary
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; _≢_; refl; sym; cong; cong₂)
open PropEq.≡-Reasoning
import Algebra.FunctionProperties as P; open P _≡_
open import Data.Product

------------------------------------------------------------------------
-- (ℕ, +, *, 0, 1) is a commutative semiring

private

  +-assoc : Associative _+_
  +-assoc zero    _ _ = refl
  +-assoc (suc m) n o = cong suc $ +-assoc m n o

  +-identity : Identity 0 _+_
  +-identity = (λ _ → refl) , n+0≡n
    where
    n+0≡n : RightIdentity 0 _+_
    n+0≡n zero    = refl
    n+0≡n (suc n) = cong suc $ n+0≡n n

  m+1+n≡1+m+n : ∀ m n → m + suc n ≡ suc (m + n)
  m+1+n≡1+m+n zero    n = refl
  m+1+n≡1+m+n (suc m) n = cong suc (m+1+n≡1+m+n m n)

  +-comm : Commutative _+_
  +-comm zero    n = sym $ proj₂ +-identity n
  +-comm (suc m) n =
    begin
      suc m + n
    ≡⟨ refl ⟩
      suc (m + n)
    ≡⟨ cong suc (+-comm m n) ⟩
      suc (n + m)
    ≡⟨ sym (m+1+n≡1+m+n n m) ⟩
      n + suc m
    ∎

  m*1+n≡m+mn : ∀ m n → m * suc n ≡ m + m * n
  m*1+n≡m+mn zero    n = refl
  m*1+n≡m+mn (suc m) n =
    begin
      suc m * suc n
    ≡⟨ refl ⟩
      suc n + m * suc n
    ≡⟨ cong (λ x → suc n + x) (m*1+n≡m+mn m n) ⟩
      suc n + (m + m * n)
    ≡⟨ refl ⟩
      suc (n + (m + m * n))
    ≡⟨ cong suc (sym $ +-assoc n m (m * n)) ⟩
      suc (n + m + m * n)
    ≡⟨ cong (λ x → suc (x + m * n)) (+-comm n m) ⟩
      suc (m + n + m * n)
    ≡⟨ cong suc (+-assoc m n (m * n)) ⟩
      suc (m + (n + m * n))
    ≡⟨ refl ⟩
      suc m + suc m * n
    ∎

  *-zero : Zero 0 _*_
  *-zero = (λ _ → refl) , n*0≡0
    where
    n*0≡0 : RightZero 0 _*_
    n*0≡0 zero    = refl
    n*0≡0 (suc n) = n*0≡0 n

  *-comm : Commutative _*_
  *-comm zero    n = sym $ proj₂ *-zero n
  *-comm (suc m) n =
    begin
      suc m * n
    ≡⟨ refl ⟩
      n + m * n
    ≡⟨ cong (λ x → n + x) (*-comm m n) ⟩
      n + n * m
    ≡⟨ sym (m*1+n≡m+mn n m) ⟩
      n * suc m
    ∎

  distribʳ-*-+ : _*_ DistributesOverʳ _+_
  distribʳ-*-+ m zero    o = refl
  distribʳ-*-+ m (suc n) o =
                           begin
      (suc n + o) * m
                           ≡⟨ refl ⟩
      m + (n + o) * m
                           ≡⟨ cong (_+_ m) $ distribʳ-*-+ m n o ⟩
      m + (n * m + o * m)
                           ≡⟨ sym $ +-assoc m (n * m) (o * m) ⟩
      m + n * m + o * m
                           ≡⟨ refl ⟩
      suc n * m + o * m
                           ∎

  *-assoc : Associative _*_
  *-assoc zero    n o = refl
  *-assoc (suc m) n o =
                         begin
    (suc m * n) * o
                         ≡⟨ refl ⟩
    (n + m * n) * o
                         ≡⟨ distribʳ-*-+ o n (m * n) ⟩
    n * o + (m * n) * o
                         ≡⟨ cong (λ x → n * o + x) $ *-assoc m n o ⟩
    n * o + m * (n * o)
                         ≡⟨ refl ⟩
    suc m * (n * o)
                         ∎

isCommutativeSemiring : IsCommutativeSemiring _≡_ _+_ _*_ 0 1
isCommutativeSemiring = record
  { +-isCommutativeMonoid = record
    { isSemigroup = record
      { isEquivalence = PropEq.isEquivalence
      ; assoc         = +-assoc
      ; ∙-cong        = cong₂ _+_
      }
    ; identityˡ = proj₁ +-identity
    ; comm      = +-comm
    }
  ; *-isCommutativeMonoid = record
    { isSemigroup = record
      { isEquivalence = PropEq.isEquivalence
      ; assoc         = *-assoc
      ; ∙-cong        = cong₂ _*_
      }
    ; identityˡ = proj₂ +-identity
    ; comm      = *-comm
    }
  ; distribʳ = distribʳ-*-+
  ; zeroˡ    = proj₁ *-zero
  }

commutativeSemiring : CommutativeSemiring _ _
commutativeSemiring = record
  { _+_                   = _+_
  ; _*_                   = _*_
  ; 0#                    = 0
  ; 1#                    = 1
  ; isCommutativeSemiring = isCommutativeSemiring
  }

import Algebra.RingSolver.Simple as Solver
import Algebra.RingSolver.AlmostCommutativeRing as ACR
module SemiringSolver =
  Solver (ACR.fromCommutativeSemiring commutativeSemiring)

------------------------------------------------------------------------
-- (ℕ, ⊔, ⊓, 0) is a commutative semiring without one

private

  ⊔-assoc : Associative _⊔_
  ⊔-assoc zero    _       _       = refl
  ⊔-assoc (suc m) zero    o       = refl
  ⊔-assoc (suc m) (suc n) zero    = refl
  ⊔-assoc (suc m) (suc n) (suc o) = cong suc $ ⊔-assoc m n o

  ⊔-identity : Identity 0 _⊔_
  ⊔-identity = (λ _ → refl) , n⊔0≡n
    where
    n⊔0≡n : RightIdentity 0 _⊔_
    n⊔0≡n zero    = refl
    n⊔0≡n (suc n) = refl

  ⊔-comm : Commutative _⊔_
  ⊔-comm zero    n       = sym $ proj₂ ⊔-identity n
  ⊔-comm (suc m) zero    = refl
  ⊔-comm (suc m) (suc n) =
    begin
      suc m ⊔ suc n
    ≡⟨ refl ⟩
      suc (m ⊔ n)
    ≡⟨ cong suc (⊔-comm m n) ⟩
      suc (n ⊔ m)
    ≡⟨ refl ⟩
      suc n ⊔ suc m
    ∎

  ⊓-assoc : Associative _⊓_
  ⊓-assoc zero    _       _       = refl
  ⊓-assoc (suc m) zero    o       = refl
  ⊓-assoc (suc m) (suc n) zero    = refl
  ⊓-assoc (suc m) (suc n) (suc o) = cong suc $ ⊓-assoc m n o

  ⊓-zero : Zero 0 _⊓_
  ⊓-zero = (λ _ → refl) , n⊓0≡0
    where
    n⊓0≡0 : RightZero 0 _⊓_
    n⊓0≡0 zero    = refl
    n⊓0≡0 (suc n) = refl

  ⊓-comm : Commutative _⊓_
  ⊓-comm zero    n       = sym $ proj₂ ⊓-zero n
  ⊓-comm (suc m) zero    = refl
  ⊓-comm (suc m) (suc n) =
    begin
      suc m ⊓ suc n
    ≡⟨ refl ⟩
      suc (m ⊓ n)
    ≡⟨ cong suc (⊓-comm m n) ⟩
      suc (n ⊓ m)
    ≡⟨ refl ⟩
      suc n ⊓ suc m
    ∎

  distrib-⊓-⊔ : _⊓_ DistributesOver _⊔_
  distrib-⊓-⊔ = (distribˡ-⊓-⊔ , distribʳ-⊓-⊔)
    where
    distribʳ-⊓-⊔ : _⊓_ DistributesOverʳ _⊔_
    distribʳ-⊓-⊔ (suc m) (suc n) (suc o) = cong suc $ distribʳ-⊓-⊔ m n o
    distribʳ-⊓-⊔ (suc m) (suc n) zero    = cong suc $ refl
    distribʳ-⊓-⊔ (suc m) zero    o       = refl
    distribʳ-⊓-⊔ zero    n       o       = begin
      (n ⊔ o) ⊓ 0    ≡⟨ ⊓-comm (n ⊔ o) 0 ⟩
      0 ⊓ (n ⊔ o)    ≡⟨ refl ⟩
      0 ⊓ n ⊔ 0 ⊓ o  ≡⟨ ⊓-comm 0 n ⟨ cong₂ _⊔_ ⟩ ⊓-comm 0 o ⟩
      n ⊓ 0 ⊔ o ⊓ 0  ∎

    distribˡ-⊓-⊔ : _⊓_ DistributesOverˡ _⊔_
    distribˡ-⊓-⊔ m n o = begin
      m ⊓ (n ⊔ o)    ≡⟨ ⊓-comm m _ ⟩
      (n ⊔ o) ⊓ m    ≡⟨ distribʳ-⊓-⊔ m n o ⟩
      n ⊓ m ⊔ o ⊓ m  ≡⟨ ⊓-comm n m ⟨ cong₂ _⊔_ ⟩ ⊓-comm o m ⟩
      m ⊓ n ⊔ m ⊓ o  ∎

⊔-⊓-0-isCommutativeSemiringWithoutOne
  : IsCommutativeSemiringWithoutOne _≡_ _⊔_ _⊓_ 0
⊔-⊓-0-isCommutativeSemiringWithoutOne = record
  { isSemiringWithoutOne = record
    { +-isCommutativeMonoid = record
      { isSemigroup = record
        { isEquivalence = PropEq.isEquivalence
        ; assoc         = ⊔-assoc
        ; ∙-cong        = cong₂ _⊔_
        }
      ; identityˡ = proj₁ ⊔-identity
      ; comm      = ⊔-comm
      }
    ; *-isSemigroup = record
      { isEquivalence = PropEq.isEquivalence
      ; assoc         = ⊓-assoc
      ; ∙-cong        = cong₂ _⊓_
      }
    ; distrib = distrib-⊓-⊔
    ; zero    = ⊓-zero
    }
  ; *-comm = ⊓-comm
  }

⊔-⊓-0-commutativeSemiringWithoutOne : CommutativeSemiringWithoutOne _ _
⊔-⊓-0-commutativeSemiringWithoutOne = record
  { _+_                             = _⊔_
  ; _*_                             = _⊓_
  ; 0#                              = 0
  ; isCommutativeSemiringWithoutOne =
      ⊔-⊓-0-isCommutativeSemiringWithoutOne
  }

------------------------------------------------------------------------
-- (ℕ, ⊓, ⊔) is a lattice

private

  absorptive-⊓-⊔ : Absorptive _⊓_ _⊔_
  absorptive-⊓-⊔ = abs-⊓-⊔ , abs-⊔-⊓
    where
    abs-⊔-⊓ : _⊔_ Absorbs _⊓_
    abs-⊔-⊓ zero    n       = refl
    abs-⊔-⊓ (suc m) zero    = refl
    abs-⊔-⊓ (suc m) (suc n) = cong suc $ abs-⊔-⊓ m n

    abs-⊓-⊔ : _⊓_ Absorbs _⊔_
    abs-⊓-⊔ zero    n       = refl
    abs-⊓-⊔ (suc m) (suc n) = cong suc $ abs-⊓-⊔ m n
    abs-⊓-⊔ (suc m) zero    = cong suc $
                   begin
      m ⊓ m
                   ≡⟨ cong (_⊓_ m) $ sym $ proj₂ ⊔-identity m ⟩
      m ⊓ (m ⊔ 0)
                   ≡⟨ abs-⊓-⊔ m zero ⟩
      m
                   ∎

isDistributiveLattice : IsDistributiveLattice _≡_ _⊓_ _⊔_
isDistributiveLattice = record
  { isLattice = record
      { isEquivalence = PropEq.isEquivalence
      ; ∨-comm        = ⊓-comm
      ; ∨-assoc       = ⊓-assoc
      ; ∨-cong        = cong₂ _⊓_
      ; ∧-comm        = ⊔-comm
      ; ∧-assoc       = ⊔-assoc
      ; ∧-cong        = cong₂ _⊔_
      ; absorptive    = absorptive-⊓-⊔
      }
  ; ∨-∧-distribʳ = proj₂ distrib-⊓-⊔
  }

distributiveLattice : DistributiveLattice _ _
distributiveLattice = record
  { _∨_                   = _⊓_
  ; _∧_                   = _⊔_
  ; isDistributiveLattice = isDistributiveLattice
  }

------------------------------------------------------------------------
-- Converting between ≤ and ≤′

≤-step : ∀ {m n} → m ≤ n → m ≤ 1 + n
≤-step z≤n       = z≤n
≤-step (s≤s m≤n) = s≤s (≤-step m≤n)

≤′⇒≤ : _≤′_ ⇒ _≤_
≤′⇒≤ ≤′-refl        = ≤-refl
≤′⇒≤ (≤′-step m≤′n) = ≤-step (≤′⇒≤ m≤′n)

z≤′n : ∀ {n} → zero ≤′ n
z≤′n {zero}  = ≤′-refl
z≤′n {suc n} = ≤′-step z≤′n

s≤′s : ∀ {m n} → m ≤′ n → suc m ≤′ suc n
s≤′s ≤′-refl        = ≤′-refl
s≤′s (≤′-step m≤′n) = ≤′-step (s≤′s m≤′n)

≤⇒≤′ : _≤_ ⇒ _≤′_
≤⇒≤′ z≤n       = z≤′n
≤⇒≤′ (s≤s m≤n) = s≤′s (≤⇒≤′ m≤n)

------------------------------------------------------------------------
-- Various order-related properties

≤-steps : ∀ {m n} k → m ≤ n → m ≤ k + n
≤-steps zero    m≤n = m≤n
≤-steps (suc k) m≤n = ≤-step (≤-steps k m≤n)

m≤m+n : ∀ m n → m ≤ m + n
m≤m+n zero    n = z≤n
m≤m+n (suc m) n = s≤s (m≤m+n m n)

m≤′m+n : ∀ m n → m ≤′ m + n
m≤′m+n m n = ≤⇒≤′ (m≤m+n m n)

n≤′m+n : ∀ m n → n ≤′ m + n
n≤′m+n zero    n = ≤′-refl
n≤′m+n (suc m) n = ≤′-step (n≤′m+n m n)

n≤m+n : ∀ m n → n ≤ m + n
n≤m+n m n = ≤′⇒≤ (n≤′m+n m n)

n≤1+n : ∀ n → n ≤ 1 + n
n≤1+n _ = ≤-step ≤-refl

1+n≰n : ∀ {n} → ¬ 1 + n ≤ n
1+n≰n (s≤s le) = 1+n≰n le

≤pred⇒≤ : ∀ m n → m ≤ pred n → m ≤ n
≤pred⇒≤ m zero    le = le
≤pred⇒≤ m (suc n) le = ≤-step le

≤⇒pred≤ : ∀ m n → m ≤ n → pred m ≤ n
≤⇒pred≤ zero    n le = le
≤⇒pred≤ (suc m) n le = start
  m     ≤⟨ n≤1+n m ⟩
  suc m ≤⟨ le ⟩
  n     □

¬i+1+j≤i : ∀ i {j} → ¬ i + suc j ≤ i
¬i+1+j≤i zero    ()
¬i+1+j≤i (suc i) le = ¬i+1+j≤i i (≤-pred le)

n∸m≤n : ∀ m n → n ∸ m ≤ n
n∸m≤n zero    n       = ≤-refl
n∸m≤n (suc m) zero    = ≤-refl
n∸m≤n (suc m) (suc n) = start
  n ∸ m  ≤⟨ n∸m≤n m n ⟩
  n      ≤⟨ n≤1+n n ⟩
  suc n  □

n≤m+n∸m : ∀ m n → n ≤ m + (n ∸ m)
n≤m+n∸m m       zero    = z≤n
n≤m+n∸m zero    (suc n) = ≤-refl
n≤m+n∸m (suc m) (suc n) = s≤s (n≤m+n∸m m n)

m⊓n≤m : ∀ m n → m ⊓ n ≤ m
m⊓n≤m zero    _       = z≤n
m⊓n≤m (suc m) zero    = z≤n
m⊓n≤m (suc m) (suc n) = s≤s $ m⊓n≤m m n

m≤m⊔n : ∀ m n → m ≤ m ⊔ n
m≤m⊔n zero    _       = z≤n
m≤m⊔n (suc m) zero    = ≤-refl
m≤m⊔n (suc m) (suc n) = s≤s $ m≤m⊔n m n

⌈n/2⌉≤′n : ∀ n → ⌈ n /2⌉ ≤′ n
⌈n/2⌉≤′n zero          = ≤′-refl
⌈n/2⌉≤′n (suc zero)    = ≤′-refl
⌈n/2⌉≤′n (suc (suc n)) = s≤′s (≤′-step (⌈n/2⌉≤′n n))

⌊n/2⌋≤′n : ∀ n → ⌊ n /2⌋ ≤′ n
⌊n/2⌋≤′n zero    = ≤′-refl
⌊n/2⌋≤′n (suc n) = ≤′-step (⌈n/2⌉≤′n n)

<-trans : Transitive _<_
<-trans {i} {j} {k} i<j j<k = start
  1 + i  ≤⟨ i<j ⟩
  j      ≤⟨ n≤1+n j ⟩
  1 + j  ≤⟨ j<k ⟩
  k      □

------------------------------------------------------------------------
-- (ℕ, _≡_, _<_) is a strict total order

m≢1+m+n : ∀ m {n} → m ≢ suc (m + n)
m≢1+m+n zero    ()
m≢1+m+n (suc m) eq = m≢1+m+n m (cong pred eq)

strictTotalOrder : StrictTotalOrder _ _ _
strictTotalOrder = record
  { Carrier            = ℕ
  ; _≈_                = _≡_
  ; _<_                = _<_
  ; isStrictTotalOrder = record
    { isEquivalence = PropEq.isEquivalence
    ; trans         = <-trans
    ; compare       = cmp
    ; <-resp-≈      = PropEq.resp₂ _<_
    }
  }
  where
  2+m+n≰m : ∀ {m n} → ¬ 2 + (m + n) ≤ m
  2+m+n≰m (s≤s le) = 2+m+n≰m le

  cmp : Trichotomous _≡_ _<_
  cmp m n with compare m n
  cmp .m .(suc (m + k)) | less    m k = tri< (m≤m+n (suc m) k) (m≢1+m+n _) 2+m+n≰m
  cmp .n             .n | equal   n   = tri≈ 1+n≰n refl 1+n≰n
  cmp .(suc (n + k)) .n | greater n k = tri> 2+m+n≰m (m≢1+m+n _ ∘ sym) (m≤m+n (suc n) k)

------------------------------------------------------------------------
-- Miscellaneous other properties

0∸n≡0 : LeftZero zero _∸_
0∸n≡0 zero    = refl
0∸n≡0 (suc _) = refl

∸-+-assoc : ∀ m n o → (m ∸ n) ∸ o ≡ m ∸ (n + o)
∸-+-assoc m       n       zero    = cong (_∸_ m) (sym $ proj₂ +-identity n)
∸-+-assoc zero    zero    (suc o) = refl
∸-+-assoc zero    (suc n) (suc o) = refl
∸-+-assoc (suc m) zero    (suc o) = refl
∸-+-assoc (suc m) (suc n) (suc o) = ∸-+-assoc m n (suc o)

m+n∸n≡m : ∀ m n → (m + n) ∸ n ≡ m
m+n∸n≡m m       zero    = proj₂ +-identity m
m+n∸n≡m zero    (suc n) = m+n∸n≡m zero n
m+n∸n≡m (suc m) (suc n) = begin
  m + suc n ∸ n
                 ≡⟨ cong (λ x → x ∸ n) (m+1+n≡1+m+n m n) ⟩
  suc m + n ∸ n
                 ≡⟨ m+n∸n≡m (suc m) n ⟩
  suc m
                 ∎

m⊓n+n∸m≡n : ∀ m n → (m ⊓ n) + (n ∸ m) ≡ n
m⊓n+n∸m≡n zero    n       = refl
m⊓n+n∸m≡n (suc m) zero    = refl
m⊓n+n∸m≡n (suc m) (suc n) = cong suc $ m⊓n+n∸m≡n m n

[m∸n]⊓[n∸m]≡0 : ∀ m n → (m ∸ n) ⊓ (n ∸ m) ≡ 0
[m∸n]⊓[n∸m]≡0 zero zero       = refl
[m∸n]⊓[n∸m]≡0 zero (suc n)    = refl
[m∸n]⊓[n∸m]≡0 (suc m) zero    = refl
[m∸n]⊓[n∸m]≡0 (suc m) (suc n) = [m∸n]⊓[n∸m]≡0 m n

-- TODO: Can this proof be simplified? An automatic solver which can
-- handle ∸ would be nice...

i∸k∸j+j∸k≡i+j∸k : ∀ i j k → i ∸ (k ∸ j) + (j ∸ k) ≡ i + j ∸ k
i∸k∸j+j∸k≡i+j∸k zero j k = begin
  0 ∸ (k ∸ j) + (j ∸ k)
                         ≡⟨ cong (λ x → x + (j ∸ k)) (0∸n≡0 (k ∸ j)) ⟩
  0 + (j ∸ k)
                         ≡⟨ refl ⟩
  j ∸ k
                         ∎
i∸k∸j+j∸k≡i+j∸k (suc i) j zero = begin
  suc i ∸ (0 ∸ j) + j
                       ≡⟨ cong (λ x → suc i ∸ x + j) (0∸n≡0 j) ⟩
  suc i ∸ 0 + j
                       ≡⟨ refl ⟩
  suc (i + j)
                       ∎
i∸k∸j+j∸k≡i+j∸k (suc i) zero (suc k) = begin
  i ∸ k + 0
             ≡⟨ proj₂ +-identity _ ⟩
  i ∸ k
             ≡⟨ cong (λ x → x ∸ k) (sym (proj₂ +-identity _)) ⟩
  i + 0 ∸ k
             ∎
i∸k∸j+j∸k≡i+j∸k (suc i) (suc j) (suc k) = begin
  suc i ∸ (k ∸ j) + (j ∸ k)
                             ≡⟨ i∸k∸j+j∸k≡i+j∸k (suc i) j k ⟩
  suc i + j ∸ k
                             ≡⟨ cong (λ x → x ∸ k)
                                     (sym (m+1+n≡1+m+n i j)) ⟩
  i + suc j ∸ k
                             ∎

m+n∸m≡n : ∀ {m n} → m ≤ n → m + (n ∸ m) ≡ n
m+n∸m≡n z≤n       = refl
m+n∸m≡n (s≤s m≤n) = cong suc $ m+n∸m≡n m≤n

i+j≡0⇒i≡0 : ∀ i {j} → i + j ≡ 0 → i ≡ 0
i+j≡0⇒i≡0 zero    eq = refl
i+j≡0⇒i≡0 (suc i) ()

i+j≡0⇒j≡0 : ∀ i {j} → i + j ≡ 0 → j ≡ 0
i+j≡0⇒j≡0 i {j} i+j≡0 = i+j≡0⇒i≡0 j $ begin
  j + i
    ≡⟨ +-comm j i ⟩
  i + j
    ≡⟨ i+j≡0 ⟩
  0
    ∎

i*j≡1⇒i≡1 : ∀ i j → i * j ≡ 1 → i ≡ 1
i*j≡1⇒i≡1 (suc zero)    j             _  = refl
i*j≡1⇒i≡1 zero          j             ()
i*j≡1⇒i≡1 (suc (suc i)) (suc (suc j)) ()
i*j≡1⇒i≡1 (suc (suc i)) (suc zero)    ()
i*j≡1⇒i≡1 (suc (suc i)) zero          eq with begin
  0      ≡⟨ *-comm 0 i ⟩
  i * 0  ≡⟨ eq ⟩
  1      ∎
... | ()

i*j≡1⇒j≡1 : ∀ i j → i * j ≡ 1 → j ≡ 1
i*j≡1⇒j≡1 i j eq = i*j≡1⇒i≡1 j i (begin
  j * i  ≡⟨ *-comm j i ⟩
  i * j  ≡⟨ eq ⟩
  1      ∎)

cancel-+-left : ∀ i {j k} → i + j ≡ i + k → j ≡ k
cancel-+-left zero    eq = eq
cancel-+-left (suc i) eq = cancel-+-left i (cong pred eq)

cancel-*-right : ∀ i j {k} → i * suc k ≡ j * suc k → i ≡ j
cancel-*-right zero    zero        eq = refl
cancel-*-right zero    (suc j)     ()
cancel-*-right (suc i) zero        ()
cancel-*-right (suc i) (suc j) {k} eq =
  cong suc (cancel-*-right i j (cancel-+-left (suc k) eq))

im≡jm+n⇒[i∸j]m≡n
  : ∀ i j m n →
    i * m ≡ j * m + n → (i ∸ j) * m ≡ n
im≡jm+n⇒[i∸j]m≡n i       zero    m n eq = eq
im≡jm+n⇒[i∸j]m≡n zero    (suc j) m n eq =
  sym $ i+j≡0⇒j≡0 (m + j * m) $ sym eq
im≡jm+n⇒[i∸j]m≡n (suc i) (suc j) m n eq =
  im≡jm+n⇒[i∸j]m≡n i j m n (cancel-+-left m eq')
  where
  eq' = begin
    m + i * m
      ≡⟨ eq ⟩
    m + j * m + n
      ≡⟨ +-assoc m (j * m) n ⟩
    m + (j * m + n)
      ∎

i+1+j≢i : ∀ i {j} → i + suc j ≢ i
i+1+j≢i i eq = ¬i+1+j≤i i (reflexive eq)
  where open DecTotalOrder decTotalOrder

⌊n/2⌋-mono : ⌊_/2⌋ Preserves _≤_ ⟶ _≤_
⌊n/2⌋-mono z≤n             = z≤n
⌊n/2⌋-mono (s≤s z≤n)       = z≤n
⌊n/2⌋-mono (s≤s (s≤s m≤n)) = s≤s (⌊n/2⌋-mono m≤n)

⌈n/2⌉-mono : ⌈_/2⌉ Preserves _≤_ ⟶ _≤_
⌈n/2⌉-mono m≤n = ⌊n/2⌋-mono (s≤s m≤n)

pred-mono : pred Preserves _≤_ ⟶ _≤_
pred-mono z≤n      = z≤n
pred-mono (s≤s le) = le

_+-mono_ : _+_ Preserves₂ _≤_ ⟶ _≤_ ⟶ _≤_
_+-mono_ {zero} {m₂} {n₁} {n₂} z≤n n₁≤n₂ = start
  n₁      ≤⟨ n₁≤n₂ ⟩
  n₂      ≤⟨ n≤m+n m₂ n₂ ⟩
  m₂ + n₂ □
s≤s m₁≤m₂ +-mono n₁≤n₂ = s≤s (m₁≤m₂ +-mono n₁≤n₂)

_*-mono_ : _*_ Preserves₂ _≤_ ⟶ _≤_ ⟶ _≤_
z≤n       *-mono n₁≤n₂ = z≤n
s≤s m₁≤m₂ *-mono n₁≤n₂ = n₁≤n₂ +-mono (m₁≤m₂ *-mono n₁≤n₂)


==> anc/accompanying-code/lib/src/Data/Nat/Show.agda <==
------------------------------------------------------------------------
-- Showing natural numbers
------------------------------------------------------------------------

module Data.Nat.Show where

open import Data.Nat
open import Relation.Nullary.Decidable using (True)
open import Data.String as String using (String)
open import Data.Digit
open import Function
open import Data.List

-- showInBase b n is a string containing the representation of n in
-- base b.

showInBase : (base : ℕ)
             {base≥2 : True (2 ≤? base)}
             {base≤16 : True (base ≤? 16)} →
             ℕ → String
showInBase base {base≥2} {base≤16} =
  String.fromList ∘
  map (showDigit {base≤16 = base≤16}) ∘
  reverse ∘
  theDigits base {base≥2 = base≥2}

-- show n is a string containing the decimal expansion of n (starting
-- with the most significant digit).

show : ℕ → String
show = showInBase 10


==> anc/accompanying-code/lib/src/Data/Product.agda <==
------------------------------------------------------------------------
-- Products
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Product where

open import Function
open import Level
open import Relation.Nullary

infixr 4 _,_ _,′_
infix  4 ,_
infixr 2 _×_ _-×-_ _-,-_

------------------------------------------------------------------------
-- Definition

record Σ {a b} (A : Set a) (B : A → Set b) : Set (a ⊔ b) where
  constructor _,_
  field
    proj₁ : A
    proj₂ : B proj₁

open Σ public

syntax Σ A (λ x → B) = Σ[ x ∶ A ] B

∃ : ∀ {a b} {A : Set a} → (A → Set b) → Set (a ⊔ b)
∃ = Σ _

∄ : ∀ {a b} {A : Set a} → (A → Set b) → Set (a ⊔ b)
∄ P = ¬ ∃ P

∃₂ : ∀ {a b c} {A : Set a} {B : A → Set b}
     (C : (x : A) → B x → Set c) → Set (a ⊔ b ⊔ c)
∃₂ C = ∃ λ a → ∃ λ b → C a b

_×_ : ∀ {a b} (A : Set a) (B : Set b) → Set (a ⊔ b)
A × B = Σ[ x ∶ A ] B

_,′_ : ∀ {a b} {A : Set a} {B : Set b} → A → B → A × B
_,′_ = _,_

------------------------------------------------------------------------
-- Unique existence

-- Parametrised on the underlying equality.

∃! : ∀ {a b ℓ} {A : Set a} →
     (A → A → Set ℓ) → (A → Set b) → Set (a ⊔ b ⊔ ℓ)
∃! _≈_ B = ∃ λ x → B x × (∀ {y} → B y → x ≈ y)

------------------------------------------------------------------------
-- Functions

-- Sometimes the first component can be inferred.

,_ : ∀ {a b} {A : Set a} {B : A → Set b} {x} → B x → ∃ B
, y = _ , y

<_,_> : ∀ {a b c} {A : Set a} {B : A → Set b} {C : ∀ {x} → B x → Set c}
        (f : (x : A) → B x) → ((x : A) → C (f x)) →
        ((x : A) → Σ (B x) C)
< f , g > x = (f x , g x)

map : ∀ {a b p q}
        {A : Set a} {B : Set b} {P : A → Set p} {Q : B → Set q} →
      (f : A → B) → (∀ {x} → P x → Q (f x)) →
      Σ A P → Σ B Q
map f g (x , y) = (f x , g y)

zip : ∀ {a b c p q r}
        {A : Set a} {B : Set b} {C : Set c}
        {P : A → Set p} {Q : B → Set q} {R : C → Set r} →
      (_∙_ : A → B → C) →
      (∀ {x y} → P x → Q y → R (x ∙ y)) →
      Σ A P → Σ B Q → Σ C R
zip _∙_ _∘_ (a , p) (b , q) = (a ∙ b , p ∘ q)

swap : ∀ {a b} {A : Set a} {B : Set b} → A × B → B × A
swap (x , y) = (y , x)

_-×-_ : ∀ {a b i j} {A : Set a} {B : Set b} →
        (A → B → Set i) → (A → B → Set j) → (A → B → Set _)
f -×- g = f -[ _×_ ]- g

_-,-_ : ∀ {a b c d} {A : Set a} {B : Set b} {C : Set c} {D : Set d} →
        (A → B → C) → (A → B → D) → (A → B → C × D)
f -,- g = f -[ _,_ ]- g

curry : ∀ {a b c} {A : Set a} {B : A → Set b} {C : Σ A B → Set c} →
        ((p : Σ A B) → C p) →
        ((x : A) → (y : B x) → C (x , y))
curry f x y = f (x , y)

uncurry : ∀ {a b c} {A : Set a} {B : A → Set b} {C : Σ A B → Set c} →
          ((x : A) → (y : B x) → C (x , y)) →
          ((p : Σ A B) → C p)
uncurry f (x , y) = f x y

uncurry′ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
           (A → B → C) → (A × B → C)
uncurry′ = uncurry


==> anc/accompanying-code/lib/src/Data/Rational.agda <==
------------------------------------------------------------------------
-- Rational numbers
------------------------------------------------------------------------

module Data.Rational where

import Data.Bool.Properties as Bool
open import Function
open import Data.Integer hiding (suc) renaming (_*_ to _ℤ*_)
open import Data.Integer.Divisibility as ℤDiv using (Coprime)
import Data.Integer.Properties as ℤ
open import Data.Nat.Divisibility as ℕDiv using (_∣_)
import Data.Nat.Coprimality as C
open import Data.Nat as ℕ renaming (_*_ to _ℕ*_)
open import Level
open import Relation.Nullary.Decidable
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as PropEq
open ≡-Reasoning

------------------------------------------------------------------------
-- The definition

-- Rational numbers in reduced form. Note that there is exactly one
-- representative for every rational number. (This is the reason for
-- using "True" below. If Agda had proof irrelevance, then it would
-- suffice to use "isCoprime : Coprime numerator denominator".)

record ℚ : Set where
  field
    numerator     : ℤ
    denominator-1 : ℕ
    isCoprime     : True (C.coprime? ∣ numerator ∣ (suc denominator-1))

  denominator : ℤ
  denominator = + suc denominator-1

  coprime : Coprime numerator denominator
  coprime = toWitness isCoprime

-- Constructs rational numbers. The arguments have to be in reduced
-- form.

infixl 7 _÷_

_÷_ : (numerator : ℤ) (denominator : ℕ)
      {coprime : True (C.coprime? ∣ numerator ∣ denominator)}
      {≢0 : False (ℕ._≟_ denominator 0)} →
      ℚ
(n ÷ zero) {≢0 = ()}
(n ÷ suc d) {c} =
  record { numerator = n; denominator-1 = d; isCoprime = c }

private

  -- Note that the implicit arguments do not need to be given for
  -- concrete inputs:

  0/1 : ℚ
  0/1 = + 0 ÷ 1

  -½ : ℚ
  -½ = - + 1 ÷ 2

------------------------------------------------------------------------
-- Equality

-- Equality of rational numbers.

infix 4 _≃_

_≃_ : Rel ℚ zero
p ≃ q = P.numerator ℤ* Q.denominator ≡
        Q.numerator ℤ* P.denominator
  where module P = ℚ p; module Q = ℚ q

-- _≃_ coincides with propositional equality.

≡⇒≃ : _≡_ ⇒ _≃_
≡⇒≃ refl = refl

≃⇒≡ : _≃_ ⇒ _≡_
≃⇒≡ {p} {q} = helper P.numerator P.denominator-1 P.isCoprime
                     Q.numerator Q.denominator-1 Q.isCoprime
  where
  module P = ℚ p; module Q = ℚ q

  helper : ∀ n₁ d₁ c₁ n₂ d₂ c₂ →
           n₁ ℤ* + suc d₂ ≡ n₂ ℤ* + suc d₁ →
           (n₁ ÷ suc d₁) {c₁} ≡ (n₂ ÷ suc d₂) {c₂}
  helper n₁ d₁ c₁ n₂ d₂ c₂ eq
    with Poset.antisym ℕDiv.poset 1+d₁∣1+d₂ 1+d₂∣1+d₁
    where
    1+d₁∣1+d₂ : suc d₁ ∣ suc d₂
    1+d₁∣1+d₂ = ℤDiv.coprime-divisor (+ suc d₁) n₁ (+ suc d₂)
                  (C.sym $ toWitness c₁) $
                  ℕDiv.divides ∣ n₂ ∣ (begin
                    ∣ n₁ ℤ* + suc d₂ ∣  ≡⟨ cong ∣_∣ eq ⟩
                    ∣ n₂ ℤ* + suc d₁ ∣  ≡⟨ ℤ.abs-*-commute n₂ (+ suc d₁) ⟩
                    ∣ n₂ ∣ ℕ* suc d₁    ∎)

    1+d₂∣1+d₁ : suc d₂ ∣ suc d₁
    1+d₂∣1+d₁ = ℤDiv.coprime-divisor (+ suc d₂) n₂ (+ suc d₁)
                  (C.sym $ toWitness c₂) $
                  ℕDiv.divides ∣ n₁ ∣ (begin
                    ∣ n₂ ℤ* + suc d₁ ∣  ≡⟨ cong ∣_∣ (PropEq.sym eq) ⟩
                    ∣ n₁ ℤ* + suc d₂ ∣  ≡⟨ ℤ.abs-*-commute n₁ (+ suc d₂) ⟩
                    ∣ n₁ ∣ ℕ* suc d₂    ∎)

  helper n₁ d c₁ n₂ .d c₂ eq | refl with ℤ.cancel-*-right
                                           n₁ n₂ (+ suc d) (λ ()) eq
  helper n  d c₁ .n .d c₂ eq | refl | refl with Bool.proof-irrelevance c₁ c₂
  helper n  d c  .n .d .c eq | refl | refl | refl = refl


==> anc/accompanying-code/lib/src/Data/Sign.agda <==
------------------------------------------------------------------------
-- Signs
------------------------------------------------------------------------

module Data.Sign where

open import Relation.Nullary
open import Relation.Binary
open import Relation.Binary.PropositionalEquality

-- Signs.

data Sign : Set where
  - : Sign
  + : Sign

-- Decidable equality.

_≟_ : Decidable {A = Sign} _≡_
- ≟ - = yes refl
- ≟ + = no λ()
+ ≟ - = no λ()
+ ≟ + = yes refl

-- The opposite sign.

opposite : Sign → Sign
opposite - = +
opposite + = -

-- "Multiplication".

infixl 7 _*_

_*_ : Sign → Sign → Sign
+ * s₂ = s₂
- * s₂ = opposite s₂


==> anc/accompanying-code/lib/src/Data/Sign/Properties.agda <==
------------------------------------------------------------------------
-- Some properties about signs
------------------------------------------------------------------------

module Data.Sign.Properties where

open import Data.Empty
open import Function
open import Data.Sign
open import Relation.Binary.PropositionalEquality

-- The opposite of a sign is not equal to the sign.

opposite-not-equal : ∀ s → s ≢ opposite s
opposite-not-equal - ()
opposite-not-equal + ()

-- Sign multiplication is right cancellative.

cancel-*-right : ∀ s₁ s₂ {s} → s₁ * s ≡ s₂ * s → s₁ ≡ s₂
cancel-*-right - - _  = refl
cancel-*-right - + eq = ⊥-elim (opposite-not-equal _ $ sym eq)
cancel-*-right + - eq = ⊥-elim (opposite-not-equal _ eq)
cancel-*-right + + _  = refl


==> anc/accompanying-code/lib/src/Data/Star.agda <==
------------------------------------------------------------------------
-- The reflexive transitive closures of McBride, Norell and Jansson
------------------------------------------------------------------------

-- This module could be placed under Relation.Binary. However, since
-- its primary purpose is to be used for _data_ it has been placed
-- under Data instead.

module Data.Star where

open import Relation.Binary
open import Function
open import Level

infixr 5 _◅_

-- Reflexive transitive closure.

data Star {I : Set} (T : Rel I zero) : Rel I zero where
  ε   : Reflexive (Star T)
  _◅_ : ∀ {i j k} (x : T i j) (xs : Star T j k) → Star T i k
        -- The type of _◅_ is Trans T (Star T) (Star T); I expanded
        -- the definition in order to be able to name the arguments (x
        -- and xs).

-- Append/transitivity.

infixr 5 _◅◅_

_◅◅_ : ∀ {I} {T : Rel I zero} → Transitive (Star T)
ε        ◅◅ ys = ys
(x ◅ xs) ◅◅ ys = x ◅ (xs ◅◅ ys)

-- Sometimes you want to view cons-lists as snoc-lists. Then the
-- following "constructor" is handy. Note that this is _not_ snoc for
-- cons-lists, it is just a synonym for cons (with a different
-- argument order).

infixl 5 _▻_

_▻_ : ∀ {I} {T : Rel I zero} {i j k} →
      Star T j k → T i j → Star T i k
_▻_ = flip _◅_

-- A corresponding variant of append.

infixr 5 _▻▻_

_▻▻_ : ∀ {I} {T : Rel I zero} {i j k} →
       Star T j k → Star T i j → Star T i k
_▻▻_ = flip _◅◅_

-- A generalised variant of map which allows the index type to change.

gmap : ∀ {I} {T : Rel I zero} {J} {U : Rel J zero} →
       (f : I → J) → T =[ f ]⇒ U → Star T =[ f ]⇒ Star U
gmap f g ε        = ε
gmap f g (x ◅ xs) = g x ◅ gmap f g xs

map : ∀ {I} {T U : Rel I zero} → T ⇒ U → Star T ⇒ Star U
map = gmap id

-- A generalised variant of fold.

gfold : ∀ {I J T} (f : I → J) P →
        Trans     T        (P on f) (P on f) →
        TransFlip (Star T) (P on f) (P on f)
gfold f P _⊕_ ∅ ε        = ∅
gfold f P _⊕_ ∅ (x ◅ xs) = x ⊕ gfold f P _⊕_ ∅ xs

fold : ∀ {I T} (P : Rel I zero) →
       Trans T P P → Reflexive P → Star T ⇒ P
fold P _⊕_ ∅ = gfold id P _⊕_ ∅

gfoldl : ∀ {I J T} (f : I → J) P →
         Trans (P on f) T        (P on f) →
         Trans (P on f) (Star T) (P on f)
gfoldl f P _⊕_ ∅ ε        = ∅
gfoldl f P _⊕_ ∅ (x ◅ xs) = gfoldl f P _⊕_ (∅ ⊕ x) xs

foldl : ∀ {I T} (P : Rel I zero) →
        Trans P T P → Reflexive P → Star T ⇒ P
foldl P _⊕_ ∅ = gfoldl id P _⊕_ ∅

concat : ∀ {I} {T : Rel I zero} → Star (Star T) ⇒ Star T
concat {T = T} = fold (Star T) _◅◅_ ε

-- If the underlying relation is symmetric, then the reflexive
-- transitive closure is also symmetric.

revApp : ∀ {I} {T U : Rel I zero} → Sym T U →
         ∀ {i j k} → Star T j i → Star U j k → Star U i k
revApp rev ε        ys = ys
revApp rev (x ◅ xs) ys = revApp rev xs (rev x ◅ ys)

reverse : ∀ {I} {T U : Rel I zero} → Sym T U → Sym (Star T) (Star U)
reverse rev xs = revApp rev xs ε

-- Reflexive transitive closures form a (generalised) monad.

-- return could also be called singleton.

return : ∀ {I} {T : Rel I zero} → T ⇒ Star T
return x = x ◅ ε

-- A generalised variant of the Kleisli star (flip bind, or
-- concatMap).

kleisliStar : ∀ {I J} {T : Rel I zero} {U : Rel J zero} (f : I → J) →
              T =[ f ]⇒ Star U → Star T =[ f ]⇒ Star U
kleisliStar f g = concat ∘ gmap f g

_⋆ : ∀ {I} {T U : Rel I zero} →
     T ⇒ Star U → Star T ⇒ Star U
_⋆ = kleisliStar id

infixl 1 _>>=_

_>>=_ : ∀ {I} {T U : Rel I zero} {i j} →
        Star T i j → T ⇒ Star U → Star U i j
m >>= f = (f ⋆) m

-- Note that the monad-like structure above is not an indexed monad
-- (as defined in Category.Monad.Indexed). If it were, then _>>=_
-- would have a type similar to
--
--   ∀ {I} {T U : Rel I zero} {i j k} →
--   Star T i j → (T i j → Star U j k) → Star U i k.
--                  ^^^^^
-- Note, however, that there is no scope for applying T to any indices
-- in the definition used in Category.Monad.Indexed.


==> anc/accompanying-code/lib/src/Data/Star/BoundedVec.agda <==
------------------------------------------------------------------------
-- Bounded vectors (inefficient implementation)
------------------------------------------------------------------------

-- Vectors of a specified maximum length.

module Data.Star.BoundedVec where

open import Data.Star
open import Data.Star.Nat
open import Data.Star.Decoration
open import Data.Star.Pointer
open import Data.Star.List using (List)
open import Data.Unit
open import Function
import Data.Maybe as Maybe
open import Relation.Binary
open import Relation.Binary.Consequences
open import Category.Monad

------------------------------------------------------------------------
-- The type

-- Finite sets decorated with elements (note the use of suc).

BoundedVec : Set → ℕ → Set
BoundedVec a n = Any (λ _ → a) (λ _ → ⊤) (suc n)

[] : ∀ {a n} → BoundedVec a n
[] = this tt

infixr 5 _∷_

_∷_ : ∀ {a n} → a → BoundedVec a n → BoundedVec a (suc n)
_∷_ = that

------------------------------------------------------------------------
-- Increasing the bound

-- Note that this operation is linear in the length of the list.

↑ : ∀ {a n} → BoundedVec a n → BoundedVec a (suc n)
↑ {a} = gmap inc lift
  where
  open RawMonad Maybe.monad

  inc = _<$>_ (map-NonEmpty suc)

  lift : Pointer (λ _ → a) (λ _ → ⊤) =[ inc ]⇒
         Pointer (λ _ → a) (λ _ → ⊤)
  lift (step x) = step x
  lift (done _) = done _

------------------------------------------------------------------------
-- Conversions

fromList : ∀ {a} → (xs : List a) → BoundedVec a (length xs)
fromList ε        = []
fromList (x ◅ xs) = x ∷ fromList xs

toList : ∀ {a n} → BoundedVec a n → List a
toList xs = gmap (const tt) decoration (init xs)


==> anc/accompanying-code/lib/src/Data/Star/Decoration.agda <==
------------------------------------------------------------------------
-- Decorated star-lists
------------------------------------------------------------------------

module Data.Star.Decoration where

open import Data.Star
open import Relation.Binary
open import Function
open import Data.Unit
open import Level

-- A predicate on relation "edges" (think of the relation as a graph).

EdgePred : ∀ {I} → Rel I zero → Set₁
EdgePred T = ∀ {i j} → T i j → Set

data NonEmptyEdgePred {I : Set}
                      (T : Rel I zero) (P : EdgePred T) : Set where
  nonEmptyEdgePred : ∀ {i j} {x : T i j}
                     (p : P x) → NonEmptyEdgePred T P

-- Decorating an edge with more information.

data DecoratedWith {I : Set} {T : Rel I zero} (P : EdgePred T)
       : Rel (NonEmpty (Star T)) zero where
  ↦ : ∀ {i j k} {x : T i j} {xs : Star T j k}
      (p : P x) → DecoratedWith P (nonEmpty (x ◅ xs)) (nonEmpty xs)

edge : ∀ {I} {T : Rel I zero} {P : EdgePred T} {i j} →
       DecoratedWith {T = T} P i j → NonEmpty T
edge (↦ {x = x} p) = nonEmpty x

decoration : ∀ {I} {T : Rel I zero} {P : EdgePred T} {i j} →
             (d : DecoratedWith {T = T} P i j) →
             P (NonEmpty.proof (edge d))
decoration (↦ p) = p

-- Star-lists decorated with extra information. All P xs means that
-- all edges in xs satisfy P.

All : ∀ {I} {T : Rel I zero} → EdgePred T → EdgePred (Star T)
All P {j = j} xs =
  Star (DecoratedWith P) (nonEmpty xs) (nonEmpty {y = j} ε)

-- We can map over decorated vectors.

gmapAll : ∀ {I} {T : Rel I zero} {P : EdgePred T}
                {J} {U : Rel J zero} {Q : EdgePred U}
                {i j} {xs : Star T i j}
          (f : I → J) (g : T =[ f ]⇒ U) →
          (∀ {i j} {x : T i j} → P x → Q (g x)) →
          All P xs → All {T = U} Q (gmap f g xs)
gmapAll f g h ε          = ε
gmapAll f g h (↦ x ◅ xs) = ↦ (h x) ◅ gmapAll f g h xs

-- Since we don't automatically have gmap id id xs ≡ xs it is easier
-- to implement mapAll in terms of map than in terms of gmapAll.

mapAll : ∀ {I} {T : Rel I zero} {P Q : EdgePred T} {i j} {xs : Star T i j} →
         (∀ {i j} {x : T i j} → P x → Q x) →
         All P xs → All Q xs
mapAll {P = P} {Q} f ps = map F ps
  where
  F : DecoratedWith P ⇒ DecoratedWith Q
  F (↦ x) = ↦ (f x)

-- We can decorate star-lists with universally true predicates.

decorate : ∀ {I} {T : Rel I zero} {P : EdgePred T} {i j} →
           (∀ {i j} (x : T i j) → P x) →
           (xs : Star T i j) → All P xs
decorate f ε        = ε
decorate f (x ◅ xs) = ↦ (f x) ◅ decorate f xs

-- We can append Alls. Unfortunately _◅◅_ does not quite work.

infixr 5 _◅◅◅_ _▻▻▻_

_◅◅◅_ : ∀ {I} {T : Rel I zero} {P : EdgePred T}
              {i j k} {xs : Star T i j} {ys : Star T j k} →
        All P xs → All P ys → All P (xs ◅◅ ys)
ε          ◅◅◅ ys = ys
(↦ x ◅ xs) ◅◅◅ ys = ↦ x ◅ xs ◅◅◅ ys

_▻▻▻_ : ∀ {I} {T : Rel I zero} {P : EdgePred T}
              {i j k} {xs : Star T j k} {ys : Star T i j} →
        All P xs → All P ys → All P (xs ▻▻ ys)
_▻▻▻_ = flip _◅◅◅_


==> anc/accompanying-code/lib/src/Data/Star/Environment.agda <==
------------------------------------------------------------------------
-- Environments (heterogeneous collections)
------------------------------------------------------------------------

module Data.Star.Environment (Ty : Set) where

open import Data.Star
open import Data.Star.List
open import Data.Star.Decoration
open import Data.Star.Pointer as Pointer hiding (lookup)
open import Data.Unit
open import Relation.Binary.PropositionalEquality

-- Contexts, listing the types of all the elements in an environment.

Ctxt : Set
Ctxt = List Ty

-- Variables (de Bruijn indices); pointers into environments.

infix 4 _∋_

_∋_ : Ctxt → Ty → Set
Γ ∋ σ = Any (λ _ → ⊤) (_≡_ σ) Γ

vz : ∀ {Γ σ} → Γ ▻ σ ∋ σ
vz = this refl

vs : ∀ {Γ σ τ} → Γ ∋ τ → Γ ▻ σ ∋ τ
vs = that tt

-- Environments. The T function maps types to element types.

Env : (Ty → Set) → Ctxt → Set
Env T Γ = All T Γ

-- A safe lookup function for environments.

lookup : ∀ {Γ σ} {T : Ty → Set} → Γ ∋ σ → Env T Γ → T σ
lookup i ρ with Pointer.lookup i ρ
... | result refl x = x


==> anc/accompanying-code/lib/src/Data/Star/Fin.agda <==
------------------------------------------------------------------------
-- Finite sets defined in terms of Data.Star
------------------------------------------------------------------------

module Data.Star.Fin where

open import Data.Star
open import Data.Star.Nat as ℕ using (ℕ)
open import Data.Star.Pointer
open import Data.Unit

-- Finite sets are undecorated pointers into natural numbers.

Fin : ℕ → Set
Fin = Any (λ _ → ⊤) (λ _ → ⊤)

-- "Constructors".

zero : ∀ {n} → Fin (ℕ.suc n)
zero = this tt

suc : ∀ {n} → Fin n → Fin (ℕ.suc n)
suc = that tt


==> anc/accompanying-code/lib/src/Data/Star/List.agda <==
------------------------------------------------------------------------
-- Lists defined in terms of Data.Star
------------------------------------------------------------------------

module Data.Star.List where

open import Data.Star
open import Data.Unit
open import Relation.Binary.Simple
open import Data.Star.Nat

-- Lists.

List : Set → Set
List a = Star (Const a) tt tt

-- Nil and cons.

[] : ∀ {a} → List a
[] = ε

infixr 5 _∷_

_∷_ : ∀ {a} → a → List a → List a
_∷_ = _◅_

-- The sum of the elements in a list containing natural numbers.

sum : List ℕ → ℕ
sum = fold (Star Always) _+_ zero


==> anc/accompanying-code/lib/src/Data/Star/Nat.agda <==
------------------------------------------------------------------------
-- Natural numbers defined in terms of Data.Star
------------------------------------------------------------------------

module Data.Star.Nat where

open import Data.Star
open import Data.Unit
open import Relation.Binary
open import Relation.Binary.Simple
open import Function
import Level as L

-- Natural numbers.

ℕ : Set
ℕ = Star Always tt tt

-- Zero and successor.

zero : ℕ
zero = ε

suc : ℕ → ℕ
suc = _◅_ tt

-- The length of a star-list.

length : ∀ {I} {T : Rel I L.zero} {i j} → Star T i j → ℕ
length = gmap (const tt) (const tt)

-- Arithmetic.

infixl 7 _*_
infixl 6 _+_ _∸_

_+_ : ℕ → ℕ → ℕ
_+_ = _◅◅_

_*_ : ℕ → ℕ → ℕ
_*_ m = const m ⋆

_∸_ : ℕ → ℕ → ℕ
m       ∸ ε       = m
ε       ∸ (_ ◅ n) = zero
(_ ◅ m) ∸ (_ ◅ n) = m ∸ n

-- Some constants.

0# = zero
1# = suc 0#
2# = suc 1#
3# = suc 2#
4# = suc 3#
5# = suc 4#


==> anc/accompanying-code/lib/src/Data/Star/Pointer.agda <==
------------------------------------------------------------------------
-- Pointers into star-lists
------------------------------------------------------------------------

module Data.Star.Pointer where

open import Data.Star
open import Data.Star.Decoration
open import Relation.Binary
open import Data.Maybe using (Maybe; nothing; just)
open import Data.Unit
open import Function
open import Level

-- Pointers into star-lists. The edge pointed to is decorated with Q,
-- while other edges are decorated with P.

data Pointer {I : Set} {T : Rel I zero} (P Q : EdgePred T)
       : Rel (Maybe (NonEmpty (Star T))) zero where
  step : ∀ {i j k} {x : T i j} {xs : Star T j k}
         (p : P x) → Pointer P Q (just (nonEmpty (x ◅ xs)))
                                 (just (nonEmpty xs))
  done : ∀ {i j k} {x : T i j} {xs : Star T j k}
         (q : Q x) → Pointer P Q (just (nonEmpty (x ◅ xs))) nothing

-- Any P Q xs means that some edge in xs satisfies Q, while all
-- preceding edges satisfy P. A star-list of type Any Always Always xs
-- is basically a prefix of xs; the existence of such a prefix
-- guarantees that xs is non-empty.

Any : ∀ {I} {T : Rel I zero} (P Q : EdgePred T) → EdgePred (Star T)
Any P Q xs = Star (Pointer P Q) (just (nonEmpty xs)) nothing

this : ∀ {I} {T : Rel I zero} {P Q : EdgePred T}
             {i j k} {x : T i j} {xs : Star T j k} →
       Q x → Any P Q (x ◅ xs)
this q = done q ◅ ε

that : ∀ {I} {T : Rel I zero} {P Q : EdgePred T}
       {i j k} {x : T i j} {xs : Star T j k} →
       P x → Any P Q xs → Any P Q (x ◅ xs)
that p = _◅_ (step p)

-- Safe lookup.

data Result {I : Set} (T : Rel I zero) (P Q : EdgePred T) : Set where
  result : ∀ {i j} {x : T i j}
           (p : P x) (q : Q x) → Result T P Q

-- The first argument points out which edge to extract. The edge is
-- returned, together with proofs that it satisfies Q and R.

lookup : ∀ {I} {T : Rel I zero} {P Q R : EdgePred T}
               {i j} {xs : Star T i j} →
         Any P Q xs → All R xs → Result T Q R
lookup (done q ◅ ε)      (↦ r ◅ _)  = result q r
lookup (step p ◅ ps)     (↦ r ◅ rs) = lookup ps rs
lookup (done _ ◅ () ◅ _) _

-- We can define something resembling init.

prefixIndex : ∀ {I} {T : Rel I zero} {P Q : EdgePred T}
                    {i j} {xs : Star T i j} →
              Any P Q xs → I
prefixIndex (done {i = i} q ◅ _)  = i
prefixIndex (step p         ◅ ps) = prefixIndex ps

prefix : ∀ {I} {T : Rel I zero} {P Q : EdgePred T} {i j} {xs : Star T i j} →
         (ps : Any P Q xs) → Star T i (prefixIndex ps)
prefix (done q         ◅ _)  = ε
prefix (step {x = x} p ◅ ps) = x ◅ prefix ps

-- Here we are taking the initial segment of ps (all elements but the
-- last, i.e. all edges satisfying P).

init : ∀ {I} {T : Rel I zero} {P Q : EdgePred T} {i j} {xs : Star T i j} →
       (ps : Any P Q xs) → All P (prefix ps)
init (done q ◅ _)  = ε
init (step p ◅ ps) = ↦ p ◅ init ps

-- One can simplify the implementation by not carrying around the
-- indices in the type:

last : ∀ {I} {T : Rel I zero} {P Q : EdgePred T}
             {i j} {xs : Star T i j} →
       Any P Q xs → NonEmptyEdgePred T Q
last ps with lookup ps (decorate (const tt) _)
... | result q _ = nonEmptyEdgePred q


==> anc/accompanying-code/lib/src/Data/Star/Properties.agda <==
------------------------------------------------------------------------
-- Some properties related to Data.Star
------------------------------------------------------------------------

module Data.Star.Properties where

open import Data.Star
open import Function
open import Level
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl; sym; cong; cong₂)
import Relation.Binary.PreorderReasoning as PreR

◅◅-assoc : ∀ {I} {T : Rel I zero} {i j k l}
                  (xs : Star T i j) (ys : Star T j k)
                  (zs : Star T k l) →
           (xs ◅◅ ys) ◅◅ zs ≡ xs ◅◅ (ys ◅◅ zs)
◅◅-assoc ε        ys zs = refl
◅◅-assoc (x ◅ xs) ys zs = cong (_◅_ x) (◅◅-assoc xs ys zs)

gmap-id : ∀ {I} {T : Rel I zero} {i j} (xs : Star T i j) →
          gmap id id xs ≡ xs
gmap-id ε        = refl
gmap-id (x ◅ xs) = cong (_◅_ x) (gmap-id xs)

gmap-∘ : ∀ {I} {T : Rel I zero}
           {J} {U : Rel J zero}
           {K} {V : Rel K zero}
         (f  : J → K) (g  : U =[ f  ]⇒ V)
         (f′ : I → J) (g′ : T =[ f′ ]⇒ U)
         {i j} (xs : Star T i j) →
         (gmap {U = V} f g ∘ gmap f′ g′) xs ≡ gmap (f ∘ f′) (g ∘ g′) xs
gmap-∘ f g f′ g′ ε        = refl
gmap-∘ f g f′ g′ (x ◅ xs) = cong (_◅_ (g (g′ x))) (gmap-∘ f g f′ g′ xs)

gmap-◅◅ : ∀ {I} {T : Rel I zero} {J} {U : Rel J zero}
          (f : I → J) (g : T =[ f ]⇒ U)
          {i j k} (xs : Star T i j) (ys : Star T j k) →
          gmap {U = U} f g (xs ◅◅ ys) ≡ gmap f g xs ◅◅ gmap f g ys
gmap-◅◅ f g ε        ys = refl
gmap-◅◅ f g (x ◅ xs) ys = cong (_◅_ (g x)) (gmap-◅◅ f g xs ys)

gmap-cong : ∀ {I} {T : Rel I zero} {J} {U : Rel J zero}
            (f : I → J) (g : T =[ f ]⇒ U) (g′ : T =[ f ]⇒ U) →
            (∀ {i j} (x : T i j) → g x ≡ g′ x) →
            ∀ {i j} (xs : Star T i j) →
            gmap {U = U} f g xs ≡ gmap f g′ xs
gmap-cong f g g′ eq ε        = refl
gmap-cong f g g′ eq (x ◅ xs) = cong₂ _◅_ (eq x) (gmap-cong f g g′ eq xs)

fold-◅◅ : ∀ {I} (P : Rel I zero) (_⊕_ : Transitive P) (∅ : Reflexive P) →
          (∀ {i j} (x : P i j) → ∅ ⊕ x ≡ x) →
          (∀ {i j k l} (x : P i j) (y : P j k) (z : P k l) →
             (x ⊕ y) ⊕ z ≡ x ⊕ (y ⊕ z)) →
          ∀ {i j k} (xs : Star P i j) (ys : Star P j k) →
          fold P _⊕_ ∅ (xs ◅◅ ys) ≡ fold P _⊕_ ∅ xs ⊕ fold P _⊕_ ∅ ys
fold-◅◅ P _⊕_ ∅ left-unit assoc ε        ys = sym (left-unit _)
fold-◅◅ P _⊕_ ∅ left-unit assoc (x ◅ xs) ys = begin
  x ⊕  fold P _⊕_ ∅ (xs ◅◅ ys)              ≡⟨ cong (_⊕_ x) $
                                                 fold-◅◅ P _⊕_ ∅ left-unit assoc xs ys ⟩
  x ⊕ (fold P _⊕_ ∅ xs  ⊕ fold P _⊕_ ∅ ys)  ≡⟨ sym (assoc x _ _) ⟩
  (x ⊕ fold P _⊕_ ∅ xs) ⊕ fold P _⊕_ ∅ ys   ∎
  where open PropEq.≡-Reasoning

-- Reflexive transitive closures are preorders.

preorder : ∀ {I} (T : Rel I zero) → Preorder _ _ _
preorder T = record
  { _≈_        = _≡_
  ; _∼_        = Star T
  ; isPreorder = record
    { isEquivalence = PropEq.isEquivalence
    ; reflexive     = reflexive
    ; trans         = _◅◅_
    }
  }
  where
  reflexive : _≡_ ⇒ Star T
  reflexive refl = ε

-- Preorder reasoning for Star.

module StarReasoning {I : Set} (T : Rel I zero) where
  open PreR (preorder T) public
    renaming (_∼⟨_⟩_ to _⟶⋆⟨_⟩_; _≈⟨_⟩_ to _≡⟨_⟩_)

  infixr 2 _⟶⟨_⟩_

  _⟶⟨_⟩_ : ∀ x {y z} → T x y → y IsRelatedTo z → x IsRelatedTo z
  x ⟶⟨ x⟶y ⟩ y⟶⋆z = x ⟶⋆⟨ x⟶y ◅ ε ⟩ y⟶⋆z


==> anc/accompanying-code/lib/src/Data/Star/Vec.agda <==
------------------------------------------------------------------------
-- Vectors defined in terms of Data.Star
------------------------------------------------------------------------

module Data.Star.Vec where

open import Data.Star
open import Data.Star.Nat
open import Data.Star.Fin using (Fin)
open import Data.Star.Decoration
open import Data.Star.Pointer as Pointer hiding (lookup)
open import Data.Star.List using (List)
open import Relation.Binary
open import Relation.Binary.Consequences
open import Function
open import Data.Unit

-- The vector type. Vectors are natural numbers decorated with extra
-- information (i.e. elements).

Vec : Set → ℕ → Set
Vec a = All (λ _ → a)

-- Nil and cons.

[] : ∀ {a} → Vec a zero
[] = ε

infixr 5 _∷_

_∷_ : ∀ {a n} → a → Vec a n → Vec a (suc n)
x ∷ xs = ↦ x ◅ xs

-- Projections.

head : ∀ {a n} → Vec a (1# + n) → a
head (↦ x ◅ _) = x

tail : ∀ {a n} → Vec a (1# + n) → Vec a n
tail (↦ _ ◅ xs) = xs

-- Append.

infixr 5 _++_

_++_ : ∀ {a m n} → Vec a m → Vec a n → Vec a (m + n)
_++_ = _◅◅◅_

-- Safe lookup.

lookup : ∀ {a n} → Fin n → Vec a n → a
lookup i xs with Pointer.lookup i xs
... | result _ x = x

------------------------------------------------------------------------
-- Conversions

fromList : ∀ {a} → (xs : List a) → Vec a (length xs)
fromList ε        = []
fromList (x ◅ xs) = x ∷ fromList xs

toList : ∀ {a n} → Vec a n → List a
toList = gmap (const tt) decoration


==> anc/accompanying-code/lib/src/Data/Stream.agda <==
------------------------------------------------------------------------
-- Streams
------------------------------------------------------------------------

module Data.Stream where

open import Coinduction
open import Data.Colist using (Colist; []; _∷_)
open import Data.Vec    using (Vec;    []; _∷_)
open import Data.Nat using (ℕ; zero; suc)
open import Relation.Binary

------------------------------------------------------------------------
-- The type

infixr 5 _∷_

data Stream (A : Set) : Set where
  _∷_ : (x : A) (xs : ∞ (Stream A)) → Stream A

------------------------------------------------------------------------
-- Some operations

head : forall {A} → Stream A → A
head (x ∷ xs) = x

tail : forall {A} → Stream A → Stream A
tail (x ∷ xs) = ♭ xs

map : ∀ {A B} → (A → B) → Stream A → Stream B
map f (x ∷ xs) = f x ∷ ♯ map f (♭ xs)

zipWith : forall {A B C} →
          (A → B → C) → Stream A → Stream B → Stream C
zipWith _∙_ (x ∷ xs) (y ∷ ys) = (x ∙ y) ∷ ♯ zipWith _∙_ (♭ xs) (♭ ys)

take : ∀ {A} (n : ℕ) → Stream A → Vec A n
take zero    xs       = []
take (suc n) (x ∷ xs) = x ∷ take n (♭ xs)

drop : ∀ {A} → ℕ → Stream A → Stream A
drop zero    xs       = xs
drop (suc n) (x ∷ xs) = drop n (♭ xs)

repeat : forall {A} → A → Stream A
repeat x = x ∷ ♯ repeat x

iterate : ∀ {A} → (A → A) → A → Stream A
iterate f x = x ∷ ♯ iterate f (f x)

-- Interleaves the two streams.

infixr 5 _⋎_

_⋎_ : ∀ {A} → Stream A → Stream A → Stream A
(x ∷ xs) ⋎ ys = x ∷ ♯ (ys ⋎ ♭ xs)

mutual

  -- Takes every other element from the stream, starting with the
  -- first one.

  evens : {A : Set} → Stream A → Stream A
  evens (x ∷ xs) = x ∷ ♯ odds (♭ xs)

  -- Takes every other element from the stream, starting with the
  -- second one.

  odds : {A : Set} → Stream A → Stream A
  odds (x ∷ xs) = evens (♭ xs)

toColist : ∀ {A} → Stream A → Colist A
toColist (x ∷ xs) = x ∷ ♯ toColist (♭ xs)

lookup : ∀ {A} → ℕ → Stream A → A
lookup zero    (x ∷ xs) = x
lookup (suc n) (x ∷ xs) = lookup n (♭ xs)

infixr 5 _++_

_++_ : ∀ {A} → Colist A → Stream A → Stream A
[]       ++ ys = ys
(x ∷ xs) ++ ys = x ∷ ♯ (♭ xs ++ ys)

------------------------------------------------------------------------
-- Equality and other relations

-- xs ≈ ys means that xs and ys are equal.

infix 4 _≈_

data _≈_ {A} : (xs ys : Stream A) → Set where
  _∷_ : ∀ x {xs ys} (xs≈ : ∞ (♭ xs ≈ ♭ ys)) → x ∷ xs ≈ x ∷ ys

-- x ∈ xs means that x is a member of xs.

infix 4 _∈_

data _∈_ {A : Set} : A → Stream A → Set where
  here  : ∀ {x   xs}                   → x ∈ x ∷ xs
  there : ∀ {x y xs} (x∈xs : x ∈ ♭ xs) → x ∈ y ∷ xs

-- xs ⊑ ys means that xs is a prefix of ys.

infix 4 _⊑_

data _⊑_ {A : Set} : Colist A → Stream A → Set where
  []  : ∀ {ys}                            → []     ⊑ ys
  _∷_ : ∀ x {xs ys} (p : ∞ (♭ xs ⊑ ♭ ys)) → x ∷ xs ⊑ x ∷ ys

------------------------------------------------------------------------
-- Some proofs

setoid : Set → Setoid _ _
setoid A = record
  { Carrier       = Stream A
  ; _≈_           = _≈_ {A}
  ; isEquivalence = record
    { refl  = refl
    ; sym   = sym
    ; trans = trans
    }
  }
  where
  refl : Reflexive _≈_
  refl {x ∷ xs} = x ∷ ♯ refl

  sym : Symmetric _≈_
  sym (x ∷ xs≈) = x ∷ ♯ sym (♭ xs≈)

  trans : Transitive _≈_
  trans (x ∷ xs≈) (.x ∷ ys≈) = x ∷ ♯ trans (♭ xs≈) (♭ ys≈)

map-cong : ∀ {A B} (f : A → B) {xs ys : Stream A} →
           xs ≈ ys → map f xs ≈ map f ys
map-cong f (x ∷ xs≈) = f x ∷ ♯ map-cong f (♭ xs≈)

zipWith-cong : ∀ {A B C} (_∙_ : A → B → C) {xs xs′ ys ys′} →
               xs ≈ xs′ → ys ≈ ys′ →
               zipWith _∙_ xs ys ≈ zipWith _∙_ xs′ ys′
zipWith-cong _∙_ (x ∷ xs≈) (y ∷ ys≈) =
  (x ∙ y) ∷ ♯ zipWith-cong _∙_ (♭ xs≈) (♭ ys≈)

infixr 5 _⋎-cong_

_⋎-cong_ : ∀ {A} {xs xs′ ys ys′ : Stream A} →
           xs ≈ xs′ → ys ≈ ys′ → xs ⋎ ys ≈ xs′ ⋎ ys′
(x ∷ xs≈) ⋎-cong ys≈ = x ∷ ♯ (ys≈ ⋎-cong ♭ xs≈)


==> anc/accompanying-code/lib/src/Data/String.agda <==
------------------------------------------------------------------------
-- Strings
------------------------------------------------------------------------

module Data.String where

open import Data.List as List using (_∷_; []; List)
open import Data.Vec as Vec using (Vec)
open import Data.Colist as Colist using (Colist)
open import Data.Char using (Char)
open import Data.Bool using (Bool; true; false)
open import Function
open import Relation.Nullary
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as PropEq using (_≡_)
open import Relation.Binary.PropositionalEquality.TrustMe

------------------------------------------------------------------------
-- Types

-- Finite strings.

postulate
  String : Set

{-# BUILTIN STRING String #-}
{-# COMPILED_TYPE String String #-}

-- Possibly infinite strings.

Costring : Set
Costring = Colist Char

------------------------------------------------------------------------
-- Operations

private
 primitive
  primStringAppend   : String → String → String
  primStringToList   : String → List Char
  primStringFromList : List Char → String
  primStringEquality : String → String → Bool

infixr 5 _++_

_++_ : String → String → String
_++_ = primStringAppend

toList : String → List Char
toList = primStringToList

fromList : List Char → String
fromList = primStringFromList

toVec : (s : String) → Vec Char (List.length (toList s))
toVec s = Vec.fromList (toList s)

toCostring : String → Costring
toCostring = Colist.fromList ∘ toList

unlines : List String → String
unlines []       = ""
unlines (x ∷ xs) = x ++ "\n" ++ unlines xs

infix 4 _==_

_==_ : String → String → Bool
_==_ = primStringEquality

_≟_ : Decidable {A = String} _≡_
s₁ ≟ s₂ with s₁ == s₂
... | true  = yes trustMe
... | false = no whatever
  where postulate whatever : _

setoid : Setoid _ _
setoid = PropEq.setoid String

decSetoid : DecSetoid _ _
decSetoid = PropEq.decSetoid _≟_


==> anc/accompanying-code/lib/src/Data/Sum.agda <==
------------------------------------------------------------------------
-- Sums (disjoint unions)
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Sum where

open import Function
open import Data.Maybe.Core
open import Level

------------------------------------------------------------------------
-- Definition

infixr 1 _⊎_

data _⊎_ {a b} (A : Set a) (B : Set b) : Set (a ⊔ b) where
  inj₁ : (x : A) → A ⊎ B
  inj₂ : (y : B) → A ⊎ B

------------------------------------------------------------------------
-- Functions

[_,_] : ∀ {a b c} {A : Set a} {B : Set b} {C : A ⊎ B → Set c} →
        ((x : A) → C (inj₁ x)) → ((x : B) → C (inj₂ x)) →
        ((x : A ⊎ B) → C x)
[ f , g ] (inj₁ x) = f x
[ f , g ] (inj₂ y) = g y

[_,_]′ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
         (A → C) → (B → C) → (A ⊎ B → C)
[_,_]′ = [_,_]

map : ∀ {a b c d} {A : Set a} {B : Set b} {C : Set c} {D : Set d} →
      (A → C) → (B → D) → (A ⊎ B → C ⊎ D)
map f g = [ inj₁ ∘ f , inj₂ ∘ g ]

infixr 1 _-⊎-_

_-⊎-_ : ∀ {a b c d} {A : Set a} {B : Set b} →
        (A → B → Set c) → (A → B → Set d) → (A → B → Set (c ⊔ d))
f -⊎- g = f -[ _⊎_ ]- g

isInj₁ : {A B : Set} → A ⊎ B → Maybe A
isInj₁ (inj₁ x) = just x
isInj₁ (inj₂ y) = nothing

isInj₂ : {A B : Set} → A ⊎ B → Maybe B
isInj₂ (inj₁ x) = nothing
isInj₂ (inj₂ y) = just y


==> anc/accompanying-code/lib/src/Data/Unit.agda <==
------------------------------------------------------------------------
-- The unit type
------------------------------------------------------------------------

module Data.Unit where

open import Data.Sum
open import Relation.Nullary
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl)

------------------------------------------------------------------------
-- Types

-- Note that the name of this type is "\top", not T.

record ⊤ : Set where
  constructor tt

record _≤_ (x y : ⊤) : Set where

------------------------------------------------------------------------
-- Operations

_≟_ : Decidable {A = ⊤} _≡_
_ ≟ _ = yes refl

_≤?_ : Decidable _≤_
_ ≤? _ = yes _

total : Total _≤_
total _ _ = inj₁ _

------------------------------------------------------------------------
-- Properties

preorder : Preorder _ _ _
preorder = PropEq.preorder ⊤

setoid : Setoid _ _
setoid = PropEq.setoid ⊤

decTotalOrder : DecTotalOrder _ _ _
decTotalOrder = record
  { Carrier         = ⊤
  ; _≈_             = _≡_
  ; _≤_             = _≤_
  ; isDecTotalOrder = record
      { isTotalOrder = record
          { isPartialOrder = record
              { isPreorder = record
                  { isEquivalence = PropEq.isEquivalence
                  ; reflexive     = λ _ → _
                  ; trans         = λ _ _ → _
                  }
              ; antisym  = antisym
              }
          ; total = total
          }
      ; _≟_  = _≟_
      ; _≤?_ = _≤?_
      }
  }
  where
  antisym : Antisymmetric _≡_ _≤_
  antisym _ _ = refl

decSetoid : DecSetoid _ _
decSetoid = DecTotalOrder.Eq.decSetoid decTotalOrder

poset : Poset _ _ _
poset = DecTotalOrder.poset decTotalOrder


==> anc/accompanying-code/lib/src/Data/Vec.agda <==
------------------------------------------------------------------------
-- Vectors
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Vec where

open import Data.Nat
open import Data.Fin using (Fin; zero; suc)
open import Data.List as List using (List)
open import Data.Product using (∃; ∃₂; _×_; _,_)
open import Level
open import Relation.Binary.PropositionalEquality

------------------------------------------------------------------------
-- Types

infixr 5 _∷_

data Vec {a} (A : Set a) : ℕ → Set a where
  []  : Vec A zero
  _∷_ : ∀ {n} (x : A) (xs : Vec A n) → Vec A (suc n)

infix 4 _∈_

data _∈_ {a} {A : Set a} : A → {n : ℕ} → Vec A n → Set a where
  here  : ∀ {n} {x}   {xs : Vec A n} → x ∈ x ∷ xs
  there : ∀ {n} {x y} {xs : Vec A n} (x∈xs : x ∈ xs) → x ∈ y ∷ xs

infix 4 _[_]=_

data _[_]=_ {a} {A : Set a} :
            {n : ℕ} → Vec A n → Fin n → A → Set a where
  here  : ∀ {n}     {x}   {xs : Vec A n} → x ∷ xs [ zero ]= x
  there : ∀ {n} {i} {x y} {xs : Vec A n}
          (xs[i]=x : xs [ i ]= x) → y ∷ xs [ suc i ]= x

------------------------------------------------------------------------
-- Some operations

head : ∀ {a n} {A : Set a} → Vec A (1 + n) → A
head (x ∷ xs) = x

tail : ∀ {a n} {A : Set a} → Vec A (1 + n) → Vec A n
tail (x ∷ xs) = xs

[_] : ∀ {a} {A : Set a} → A → Vec A 1
[ x ] = x ∷ []

infixr 5 _++_

_++_ : ∀ {a m n} {A : Set a} → Vec A m → Vec A n → Vec A (m + n)
[]       ++ ys = ys
(x ∷ xs) ++ ys = x ∷ (xs ++ ys)

map : ∀ {a b n} {A : Set a} {B : Set b} →
      (A → B) → Vec A n → Vec B n
map f []       = []
map f (x ∷ xs) = f x ∷ map f xs

zipWith : ∀ {a b c n} {A : Set a} {B : Set b} {C : Set c} →
          (A → B → C) → Vec A n → Vec B n → Vec C n
zipWith _⊕_ []       []       = []
zipWith _⊕_ (x ∷ xs) (y ∷ ys) = (x ⊕ y) ∷ zipWith _⊕_ xs ys

zip : ∀ {a b n} {A : Set a} {B : Set b} →
      Vec A n → Vec B n → Vec (A × B) n
zip = zipWith _,_

replicate : ∀ {a n} {A : Set a} → A → Vec A n
replicate {n = zero}  x = []
replicate {n = suc n} x = x ∷ replicate x

foldr : ∀ {a b} {A : Set a} (B : ℕ → Set b) {m} →
        (∀ {n} → A → B n → B (suc n)) →
        B zero →
        Vec A m → B m
foldr b _⊕_ n []       = n
foldr b _⊕_ n (x ∷ xs) = x ⊕ foldr b _⊕_ n xs

foldr₁ : ∀ {a} {A : Set a} {m} →
         (A → A → A) → Vec A (suc m) → A
foldr₁ _⊕_ (x ∷ [])     = x
foldr₁ _⊕_ (x ∷ y ∷ ys) = x ⊕ foldr₁ _⊕_ (y ∷ ys)

foldl : ∀ {a b} {A : Set a} (B : ℕ → Set b) {m} →
        (∀ {n} → B n → A → B (suc n)) →
        B zero →
        Vec A m → B m
foldl b _⊕_ n []       = n
foldl b _⊕_ n (x ∷ xs) = foldl (λ n → b (suc n)) _⊕_ (n ⊕ x) xs

foldl₁ : ∀ {a} {A : Set a} {m} →
         (A → A → A) → Vec A (suc m) → A
foldl₁ _⊕_ (x ∷ xs) = foldl _ _⊕_ x xs

concat : ∀ {a m n} {A : Set a} →
         Vec (Vec A m) n → Vec A (n * m)
concat []         = []
concat (xs ∷ xss) = xs ++ concat xss

splitAt : ∀ {a} {A : Set a} m {n} (xs : Vec A (m + n)) →
          ∃₂ λ (ys : Vec A m) (zs : Vec A n) → xs ≡ ys ++ zs
splitAt zero    xs                = ([] , xs , refl)
splitAt (suc m) (x ∷ xs)          with splitAt m xs
splitAt (suc m) (x ∷ .(ys ++ zs)) | (ys , zs , refl) =
  ((x ∷ ys) , zs , refl)

take : ∀ {a} {A : Set a} m {n} → Vec A (m + n) → Vec A m
take m xs          with splitAt m xs
take m .(ys ++ zs) | (ys , zs , refl) = ys

drop : ∀ {a} {A : Set a} m {n} → Vec A (m + n) → Vec A n
drop m xs          with splitAt m xs
drop m .(ys ++ zs) | (ys , zs , refl) = zs

group : ∀ {a} {A : Set a} n k (xs : Vec A (n * k)) →
        ∃ λ (xss : Vec (Vec A k) n) → xs ≡ concat xss
group zero    k []                  = ([] , refl)
group (suc n) k xs                  with splitAt k xs
group (suc n) k .(ys ++ zs)         | (ys , zs , refl) with group n k zs
group (suc n) k .(ys ++ concat zss) | (ys , ._ , refl) | (zss , refl) =
  ((ys ∷ zss) , refl)

reverse : ∀ {a n} {A : Set a} → Vec A n → Vec A n
reverse {A = A} = foldl (Vec A) (λ rev x → x ∷ rev) []

sum : ∀ {n} → Vec ℕ n → ℕ
sum = foldr _ _+_ 0

toList : ∀ {a n} {A : Set a} → Vec A n → List A
toList []       = List.[]
toList (x ∷ xs) = List._∷_ x (toList xs)

fromList : ∀ {a} {A : Set a} → (xs : List A) → Vec A (List.length xs)
fromList List.[]         = []
fromList (List._∷_ x xs) = x ∷ fromList xs

-- Snoc.

infixl 5 _∷ʳ_

_∷ʳ_ : ∀ {a n} {A : Set a} → Vec A n → A → Vec A (1 + n)
[]       ∷ʳ y = [ y ]
(x ∷ xs) ∷ʳ y = x ∷ (xs ∷ʳ y)

initLast : ∀ {a n} {A : Set a} (xs : Vec A (1 + n)) →
           ∃₂ λ (ys : Vec A n) (y : A) → xs ≡ ys ∷ʳ y
initLast {n = zero}  (x ∷ [])         = ([] , x , refl)
initLast {n = suc n} (x ∷ xs)         with initLast xs
initLast {n = suc n} (x ∷ .(ys ∷ʳ y)) | (ys , y , refl) =
  ((x ∷ ys) , y , refl)

init : ∀ {a n} {A : Set a} → Vec A (1 + n) → Vec A n
init xs         with initLast xs
init .(ys ∷ʳ y) | (ys , y , refl) = ys

last : ∀ {a n} {A : Set a} → Vec A (1 + n) → A
last xs         with initLast xs
last .(ys ∷ʳ y) | (ys , y , refl) = y

infixl 1 _>>=_

_>>=_ : ∀ {a b m n} {A : Set a} {B : Set b} →
        Vec A m → (A → Vec B n) → Vec B (m * n)
xs >>= f = concat (map f xs)

infixl 4 _⊛_

_⊛_ : ∀ {a b m n} {A : Set a} {B : Set b} →
      Vec (A → B) m → Vec A n → Vec B (m * n)
fs ⊛ xs = fs >>= λ f → map f xs

-- Interleaves the two vectors.

infixr 5 _⋎_

_⋎_ : ∀ {a m n} {A : Set a} →
      Vec A m → Vec A n → Vec A (m +⋎ n)
[]       ⋎ ys = ys
(x ∷ xs) ⋎ ys = x ∷ (ys ⋎ xs)

lookup : ∀ {a n} {A : Set a} → Fin n → Vec A n → A
lookup zero    (x ∷ xs) = x
lookup (suc i) (x ∷ xs) = lookup i xs

-- Update.

infixl 6 _[_]≔_

_[_]≔_ : ∀ {a n} {A : Set a} → Vec A n → Fin n → A → Vec A n
[]       [ ()    ]≔ y
(x ∷ xs) [ zero  ]≔ y = y ∷ xs
(x ∷ xs) [ suc i ]≔ y = x ∷ xs [ i ]≔ y

-- Generates a vector containing all elements in Fin n. This function
-- is not placed in Data.Fin since Data.Vec depends on Data.Fin.

allFin : ∀ n → Vec (Fin n) n
allFin zero    = []
allFin (suc n) = zero ∷ map suc (allFin n)


==> anc/accompanying-code/lib/src/Data/Vec/Equality.agda <==
------------------------------------------------------------------------
-- Semi-heterogeneous vector equality
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Vec.Equality where

open import Data.Vec
open import Data.Nat using (suc)
open import Function
open import Level
open import Relation.Binary
open import Relation.Binary.PropositionalEquality as PropEq using (_≡_)

module Equality {s₁ s₂} (S : Setoid s₁ s₂) where

  private
    open module SS = Setoid S
      using () renaming (_≈_ to _≊_; Carrier to A)

  infix 4 _≈_

  data _≈_ : ∀ {n¹} → Vec A n¹ →
             ∀ {n²} → Vec A n² → Set (s₁ ⊔ s₂) where
    []-cong  : [] ≈ []
    _∷-cong_ : ∀ {x¹ n¹} {xs¹ : Vec A n¹}
                 {x² n²} {xs² : Vec A n²}
                 (x¹≈x² : x¹ ≊ x²) (xs¹≈xs² : xs¹ ≈ xs²) →
                 x¹ ∷ xs¹ ≈ x² ∷ xs²

  length-equal : ∀ {n¹} {xs¹ : Vec A n¹}
                   {n²} {xs² : Vec A n²} →
                 xs¹ ≈ xs² → n¹ ≡ n²
  length-equal []-cong        = PropEq.refl
  length-equal (_ ∷-cong eq₂) = PropEq.cong suc $ length-equal eq₂

  refl : ∀ {n} (xs : Vec A n) → xs ≈ xs
  refl []       = []-cong
  refl (x ∷ xs) = SS.refl ∷-cong refl xs

  sym : ∀ {n m} {xs : Vec A n} {ys : Vec A m} →
        xs ≈ ys → ys ≈ xs
  sym []-cong                = []-cong
  sym (x¹≡x² ∷-cong xs¹≈xs²) = SS.sym x¹≡x² ∷-cong sym xs¹≈xs²

  trans : ∀ {n m l} {xs : Vec A n} {ys : Vec A m} {zs : Vec A l} →
          xs ≈ ys → ys ≈ zs → xs ≈ zs
  trans []-cong            []-cong            = []-cong
  trans (x≈y ∷-cong xs≈ys) (y≈z ∷-cong ys≈zs) =
    SS.trans x≈y y≈z ∷-cong trans xs≈ys ys≈zs

  _++-cong_ : ∀ {n₁¹ n₂¹} {xs₁¹ : Vec A n₁¹} {xs₂¹ : Vec A n₂¹}
                {n₁² n₂²} {xs₁² : Vec A n₁²} {xs₂² : Vec A n₂²} →
              xs₁¹ ≈ xs₁² → xs₂¹ ≈ xs₂² →
              xs₁¹ ++ xs₂¹ ≈ xs₁² ++ xs₂²
  []-cong          ++-cong eq₃ = eq₃
  (eq₁ ∷-cong eq₂) ++-cong eq₃ = eq₁ ∷-cong (eq₂ ++-cong eq₃)

module DecidableEquality {d₁ d₂} (D : DecSetoid d₁ d₂) where

  private module DS = DecSetoid D
  open DS using () renaming (_≟_ to _≟′_ ; Carrier to A)
  open Equality DS.setoid
  open import Relation.Nullary

  _≟_ : ∀ {n m} (xs : Vec A n) (ys : Vec A m) → Dec (xs ≈ ys)
  _≟_ []       []       = yes []-cong
  _≟_ []       (y ∷ ys) = no (λ())
  _≟_ (x ∷ xs) []       = no (λ())
  _≟_ (x ∷ xs) (y ∷ ys) with xs ≟ ys | x ≟′ y
  ... | yes xs≈ys | yes x≊y = yes (x≊y ∷-cong xs≈ys)
  ... | no ¬xs≈ys | _       = no helper
    where
    helper : ¬ (x ∷ xs ≈ y ∷ ys)
    helper (_ ∷-cong xs≈ys) = ¬xs≈ys xs≈ys
  ... | _         | no ¬x≊y = no helper
    where
    helper : ¬ (x ∷ xs ≈ y ∷ ys)
    helper (x≊y ∷-cong _) = ¬x≊y x≊y

module HeterogeneousEquality {a} {A : Set a} where

  open import Relation.Binary.HeterogeneousEquality as HetEq
    using (_≅_)
  open Equality (PropEq.setoid A)

  to-≅ : ∀ {n m} {xs : Vec A n} {ys : Vec A m} →
         xs ≈ ys → xs ≅ ys
  to-≅ []-cong                      = HetEq.refl
  to-≅ (PropEq.refl ∷-cong xs¹≈xs²) with length-equal xs¹≈xs²
  ... | PropEq.refl = HetEq.cong (_∷_ _) $ to-≅ xs¹≈xs²

  from-≅ : ∀ {n m} {xs : Vec A n} {ys : Vec A m} →
           xs ≅ ys → xs ≈ ys
  from-≅ {xs = []}     {ys = []}       _          = refl _
  from-≅ {xs = x ∷ xs} {ys = .x ∷ .xs} HetEq.refl = refl _
  from-≅ {xs = _ ∷ _}  {ys = []}       ()
  from-≅ {xs = []}     {ys = _ ∷ _}    ()


==> anc/accompanying-code/lib/src/Data/Vec/N-ary.agda <==
------------------------------------------------------------------------
-- Code for converting Vec A n → B to and from n-ary functions
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Vec.N-ary where

open import Function
open import Data.Nat
open import Data.Vec
open import Level
open import Relation.Binary
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary.Decidable

------------------------------------------------------------------------
-- N-ary functions

N-ary : ∀ {ℓ} → ℕ → Set ℓ → Set ℓ → Set ℓ
N-ary zero    A B = B
N-ary (suc n) A B = A → N-ary n A B

------------------------------------------------------------------------
-- Conversion

curryⁿ : ∀ {n ℓ} {A B : Set ℓ} → (Vec A n → B) → N-ary n A B
curryⁿ {zero}  f = f []
curryⁿ {suc n} f = λ x → curryⁿ (f ∘ _∷_ x)

_$ⁿ_ : ∀ {n ℓ} {A B : Set ℓ} → N-ary n A B → (Vec A n → B)
f $ⁿ []       = f
f $ⁿ (x ∷ xs) = f x $ⁿ xs

------------------------------------------------------------------------
-- N-ary function equality

Eq-level : Level → Level → ℕ → Level
Eq-level _ _ zero    = _
Eq-level _ _ (suc n) = _

Eq : ∀ {ℓ₁ ℓ₂} {A B C : Set ℓ₁} n →
     REL B C ℓ₂ → REL (N-ary n A B) (N-ary n A C) (Eq-level ℓ₁ ℓ₂ n)
Eq zero    _∼_ f g = f ∼ g
Eq (suc n) _∼_ f g = ∀ x → Eq n _∼_ (f x) (g x)

-- A variant where all the arguments are implicit (hidden).

Eqʰ : ∀ {ℓ₁ ℓ₂} {A B C : Set ℓ₁} n →
      REL B C ℓ₂ → REL (N-ary n A B) (N-ary n A C) (Eq-level ℓ₁ ℓ₂ n)
Eqʰ zero    _∼_ f g = f ∼ g
Eqʰ (suc n) _∼_ f g = ∀ {x} → Eqʰ n _∼_ (f x) (g x)

------------------------------------------------------------------------
-- Some lemmas

-- The functions curryⁿ and _$ⁿ_ are inverses.

left-inverse : ∀ {n ℓ} {A B : Set ℓ} (f : Vec A n → B) →
               ∀ xs → curryⁿ f $ⁿ xs ≡ f xs
left-inverse f []       = refl
left-inverse f (x ∷ xs) = left-inverse (f ∘ _∷_ x) xs

right-inverse : ∀ {ℓ} {A B : Set ℓ} n (f : N-ary n A B) →
                Eq n _≡_ (curryⁿ (_$ⁿ_ {n} f)) f
right-inverse zero    f = refl
right-inverse (suc n) f = λ x → right-inverse n (f x)

-- Conversion preserves equality.

curryⁿ-cong : ∀ {n ℓ₁ ℓ₂} {A B C : Set ℓ₁} {_∼_ : REL B C ℓ₂}
              (f : Vec A n → B) (g : Vec A n → C) →
              (∀ xs → f xs ∼ g xs) →
              Eq n _∼_ (curryⁿ f) (curryⁿ g)
curryⁿ-cong {zero}  f g hyp = hyp []
curryⁿ-cong {suc n} f g hyp = λ x →
  curryⁿ-cong (f ∘ _∷_ x) (g ∘ _∷_ x) (λ xs → hyp (x ∷ xs))

curryⁿ-cong⁻¹ : ∀ {n ℓ₁ ℓ₂} {A B C : Set ℓ₁} {_∼_ : REL B C ℓ₂}
                (f : Vec A n → B) (g : Vec A n → C) →
                Eq n _∼_ (curryⁿ f) (curryⁿ g) →
                ∀ xs → f xs ∼ g xs
curryⁿ-cong⁻¹ f g hyp []       = hyp
curryⁿ-cong⁻¹ f g hyp (x ∷ xs) =
  curryⁿ-cong⁻¹ (f ∘ _∷_ x) (g ∘ _∷_ x) (hyp x) xs

appⁿ-cong : ∀ {n ℓ₁ ℓ₂} {A B C : Set ℓ₁} {_∼_ : REL B C ℓ₂}
            (f : N-ary n A B) (g : N-ary n A C) →
            Eq n _∼_ f g →
            (xs : Vec A n) → (f $ⁿ xs) ∼ (g $ⁿ xs)
appⁿ-cong f g hyp []       = hyp
appⁿ-cong f g hyp (x ∷ xs) = appⁿ-cong (f x) (g x) (hyp x) xs

appⁿ-cong⁻¹ : ∀ {n ℓ₁ ℓ₂} {A B C : Set ℓ₁} {_∼_ : REL B C ℓ₂}
              (f : N-ary n A B) (g : N-ary n A C) →
              ((xs : Vec A n) → (f $ⁿ xs) ∼ (g $ⁿ xs)) →
              Eq n _∼_ f g
appⁿ-cong⁻¹ {zero}  f g hyp = hyp []
appⁿ-cong⁻¹ {suc n} f g hyp = λ x →
  appⁿ-cong⁻¹ (f x) (g x) (λ xs → hyp (x ∷ xs))

-- Eq and Eqʰ are equivalent.

Eq-to-Eqʰ : ∀ {ℓ₁ ℓ₂} {A B C : Set ℓ₁} n {_∼_ : REL B C ℓ₂}
              {f : N-ary n A B} {g : N-ary n A C} →
            Eq n _∼_ f g → Eqʰ n _∼_ f g
Eq-to-Eqʰ zero    eq = eq
Eq-to-Eqʰ (suc n) eq = Eq-to-Eqʰ n (eq _)

Eqʰ-to-Eq : ∀ {ℓ₁ ℓ₂} {A B C : Set ℓ₁} n {_∼_ : REL B C ℓ₂}
              {f : N-ary n A B} {g : N-ary n A C} →
            Eqʰ n _∼_ f g → Eq n _∼_ f g
Eqʰ-to-Eq zero    eq = eq
Eqʰ-to-Eq (suc n) eq = λ _ → Eqʰ-to-Eq n eq


==> anc/accompanying-code/lib/src/Data/Vec/Properties.agda <==
------------------------------------------------------------------------
-- Some Vec-related properties
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Data.Vec.Properties where

open import Algebra
open import Data.Vec
open import Data.Nat
import Data.Nat.Properties as Nat
open import Data.Fin using (Fin; zero; suc)
open import Function
open import Level
open import Relation.Binary

module UsingVectorEquality {s₁ s₂} (S : Setoid s₁ s₂) where

  private module SS = Setoid S
  open SS using () renaming (Carrier to A)
  import Data.Vec.Equality as VecEq
  open VecEq.Equality S

  replicate-lemma : ∀ {m} n x (xs : Vec A m) →
                    replicate {n = n}     x ++ (x ∷ xs) ≈
                    replicate {n = 1 + n} x ++      xs
  replicate-lemma zero    x xs = refl (x ∷ xs)
  replicate-lemma (suc n) x xs = SS.refl ∷-cong replicate-lemma n x xs

  xs++[]=xs : ∀ {n} (xs : Vec A n) → xs ++ [] ≈ xs
  xs++[]=xs []       = []-cong
  xs++[]=xs (x ∷ xs) = SS.refl ∷-cong xs++[]=xs xs

  map-++-commute : ∀ {b m n} {B : Set b}
                   (f : B → A) (xs : Vec B m) {ys : Vec B n} →
                   map f (xs ++ ys) ≈ map f xs ++ map f ys
  map-++-commute f []       = refl _
  map-++-commute f (x ∷ xs) = SS.refl ∷-cong map-++-commute f xs

open import Relation.Binary.PropositionalEquality as PropEq
open import Relation.Binary.HeterogeneousEquality as HetEq

-- lookup is natural.

lookup-natural : ∀ {a b n} {A : Set a} {B : Set b}
                 (f : A → B) (i : Fin n) →
                 lookup i ∘ map f ≗ f ∘ lookup i
lookup-natural f zero    (x ∷ xs) = refl
lookup-natural f (suc i) (x ∷ xs) = lookup-natural f i xs

-- map is a congruence.

map-cong : ∀ {a b n} {A : Set a} {B : Set b} {f g : A → B} →
           f ≗ g → _≗_ {A = Vec A n} (map f) (map g)
map-cong f≗g []       = refl
map-cong f≗g (x ∷ xs) = PropEq.cong₂ _∷_ (f≗g x) (map-cong f≗g xs)

-- map is functorial.

map-id : ∀ {a n} {A : Set a} → _≗_ {A = Vec A n} (map id) id
map-id []       = refl
map-id (x ∷ xs) = PropEq.cong (_∷_ x) (map-id xs)

map-∘ : ∀ {a b c n} {A : Set a} {B : Set b} {C : Set c}
        (f : B → C) (g : A → B) →
        _≗_ {A = Vec A n} (map (f ∘ g)) (map f ∘ map g)
map-∘ f g []       = refl
map-∘ f g (x ∷ xs) = PropEq.cong (_∷_ (f (g x))) (map-∘ f g xs)

-- sum commutes with _++_.

sum-++-commute : ∀ {m n} (xs : Vec ℕ m) {ys : Vec ℕ n} →
                 sum (xs ++ ys) ≡ sum xs + sum ys
sum-++-commute []            = refl
sum-++-commute (x ∷ xs) {ys} = begin
  x + sum (xs ++ ys)
    ≡⟨ PropEq.cong (λ p → x + p) (sum-++-commute xs) ⟩
  x + (sum xs + sum ys)
    ≡⟨ PropEq.sym (+-assoc x (sum xs) (sum ys)) ⟩
  sum (x ∷ xs) + sum ys
    ∎
  where
  open ≡-Reasoning
  open CommutativeSemiring Nat.commutativeSemiring hiding (_+_; sym)

-- foldr is a congruence.

foldr-cong : ∀ {a} {A : Set a}
               {b₁} {B₁ : ℕ → Set b₁}
               {f₁ : ∀ {n} → A → B₁ n → B₁ (suc n)} {e₁}
               {b₂} {B₂ : ℕ → Set b₂}
               {f₂ : ∀ {n} → A → B₂ n → B₂ (suc n)} {e₂} →
             (∀ {n x} {y₁ : B₁ n} {y₂ : B₂ n} →
                y₁ ≅ y₂ → f₁ x y₁ ≅ f₂ x y₂) →
             e₁ ≅ e₂ →
             ∀ {n} (xs : Vec A n) →
             foldr B₁ f₁ e₁ xs ≅ foldr B₂ f₂ e₂ xs
foldr-cong           _     e₁=e₂ []       = e₁=e₂
foldr-cong {B₁ = B₁} f₁=f₂ e₁=e₂ (x ∷ xs) =
  f₁=f₂ (foldr-cong {B₁ = B₁} f₁=f₂ e₁=e₂ xs)

-- foldl is a congruence.

foldl-cong : ∀ {a} {A : Set a}
               {b₁} {B₁ : ℕ → Set b₁}
               {f₁ : ∀ {n} → B₁ n → A → B₁ (suc n)} {e₁}
               {b₂} {B₂ : ℕ → Set b₂}
               {f₂ : ∀ {n} → B₂ n → A → B₂ (suc n)} {e₂} →
             (∀ {n x} {y₁ : B₁ n} {y₂ : B₂ n} →
                y₁ ≅ y₂ → f₁ y₁ x ≅ f₂ y₂ x) →
             e₁ ≅ e₂ →
             ∀ {n} (xs : Vec A n) →
             foldl B₁ f₁ e₁ xs ≅ foldl B₂ f₂ e₂ xs
foldl-cong           _     e₁=e₂ []       = e₁=e₂
foldl-cong {B₁ = B₁} f₁=f₂ e₁=e₂ (x ∷ xs) =
  foldl-cong {B₁ = B₁ ∘ suc} f₁=f₂ (f₁=f₂ e₁=e₂) xs

-- The (uniqueness part of the) universality property for foldr.

foldr-universal : ∀ {a b} {A : Set a} (B : ℕ → Set b)
                  (f : ∀ {n} → A → B n → B (suc n)) {e}
                  (h : ∀ {n} → Vec A n → B n) →
                  h [] ≡ e →
                  (∀ {n} x → h ∘ _∷_ x ≗ f {n} x ∘ h) →
                  ∀ {n} → h ≗ foldr B {n} f e
foldr-universal B f     h base step []       = base
foldr-universal B f {e} h base step (x ∷ xs) = begin
  h (x ∷ xs)
    ≡⟨ step x xs ⟩
  f x (h xs)
    ≡⟨ PropEq.cong (f x) (foldr-universal B f h base step xs) ⟩
  f x (foldr B f e xs)
    ∎
  where open ≡-Reasoning

-- A fusion law for foldr.

foldr-fusion : ∀ {a b c} {A : Set a}
                 {B : ℕ → Set b} {f : ∀ {n} → A → B n → B (suc n)} e
                 {C : ℕ → Set c} {g : ∀ {n} → A → C n → C (suc n)}
               (h : ∀ {n} → B n → C n) →
               (∀ {n} x → h ∘ f {n} x ≗ g x ∘ h) →
               ∀ {n} → h ∘ foldr B {n} f e ≗ foldr C g (h e)
foldr-fusion {B = B} {f} e {C} h fuse =
  foldr-universal C _ _ refl (λ x xs → fuse x (foldr B f e xs))

-- The identity function is a fold.

idIsFold : ∀ {a n} {A : Set a} → id ≗ foldr (Vec A) {n} _∷_ []
idIsFold = foldr-universal _ _ id refl (λ _ _ → refl)


==> anc/accompanying-code/lib/src/Foreign/Haskell.agda <==
------------------------------------------------------------------------
-- Types used (only) when calling out to Haskell via the FFI
------------------------------------------------------------------------

module Foreign.Haskell where

open import Coinduction
open import Data.Char using (Char)
open import Data.Colist as C using ([]; _∷_)
open import Function using (_∘_)
open import Data.String as String using (String)

------------------------------------------------------------------------
-- Simple types

-- A unit type.

data Unit : Set where
  unit : Unit

{-# COMPILED_DATA Unit () () #-}

-- Potentially infinite lists.

infixr 5 _∷_

data Colist (A : Set) : Set where
  []  : Colist A
  _∷_ : (x : A) (xs : ∞ (Colist A)) → Colist A

{-# COMPILED_DATA Colist [] [] (:) #-}

fromColist : ∀ {A} → C.Colist A → Colist A
fromColist []       = []
fromColist (x ∷ xs) = x ∷ ♯ fromColist (♭ xs)

toColist : ∀ {A} → Colist A → C.Colist A
toColist []       = []
toColist (x ∷ xs) = x ∷ ♯ toColist (♭ xs)

fromString : String → Colist Char
fromString = fromColist ∘ String.toCostring


==> anc/accompanying-code/lib/src/Function.agda <==
------------------------------------------------------------------------
-- Simple combinators working solely on and with functions
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Function where

open import Level

infixr 9 _∘_ _∘′_
infixl 1 _on_
infixl 1 _⟨_⟩_
infixr 0 _-[_]-_ _$_
infix  0 type-signature

------------------------------------------------------------------------
-- Types

-- Unary functions on a given set.

Fun₁ : ∀ {i} → Set i → Set i
Fun₁ A = A → A

-- Binary functions on a given set.

Fun₂ : ∀ {i} → Set i → Set i
Fun₂ A = A → A → A

------------------------------------------------------------------------
-- Functions

_∘_ : ∀ {a b c}
        {A : Set a} {B : A → Set b} {C : {x : A} → B x → Set c} →
      (∀ {x} (y : B x) → C y) → (g : (x : A) → B x) →
      ((x : A) → C (g x))
f ∘ g = λ x → f (g x)

_∘′_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
       (B → C) → (A → B) → (A → C)
f ∘′ g = _∘_ f g

id : ∀ {a} {A : Set a} → A → A
id x = x

const : ∀ {a b} {A : Set a} {B : Set b} → A → B → A
const x = λ _ → x

flip : ∀ {a b c} {A : Set a} {B : Set b} {C : A → B → Set c} →
       ((x : A) (y : B) → C x y) → ((y : B) (x : A) → C x y)
flip f = λ x y → f y x

-- Note that _$_ is right associative, like in Haskell. If you want a
-- left associative infix application operator, use
-- Category.Functor._<$>_, available from
-- Category.Monad.Identity.IdentityMonad.

_$_ : ∀ {a b} {A : Set a} {B : A → Set b} →
      ((x : A) → B x) → ((x : A) → B x)
f $ x = f x

_⟨_⟩_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
        A → (A → B → C) → B → C
x ⟨ f ⟩ y = f x y

_on_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
       (B → B → C) → (A → B) → (A → A → C)
_*_ on f = λ x y → f x * f y

_-[_]-_ : ∀ {a b c d e} {A : Set a} {B : Set b} {C : Set c}
            {D : Set d} {E : Set e} →
          (A → B → C) → (C → D → E) → (A → B → D) → (A → B → E)
f -[ _*_ ]- g = λ x y → f x y * g x y

-- In Agda you cannot annotate every subexpression with a type
-- signature. This function can be used instead.

type-signature : ∀ {a} (A : Set a) → A → A
type-signature A x = x

syntax type-signature A x = x ∶ A


==> anc/accompanying-code/lib/src/Function/Bijection.agda <==
------------------------------------------------------------------------
-- Bijections
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Function.Bijection where

open import Data.Product
open import Level
open import Relation.Binary
open import Function.Equality as F
  using (_⟶_; _⟨$⟩_) renaming (_∘_ to _⟪∘⟫_)
open import Function.Injection   as Inj  hiding (id; _∘_)
open import Function.Surjection  as Surj hiding (id; _∘_)
open import Function.LeftInverse as Left hiding (id; _∘_)

-- Bijective functions.

record Bijective {f₁ f₂ t₁ t₂}
                 {From : Setoid f₁ f₂} {To : Setoid t₁ t₂}
                 (to : From ⟶ To) :
                 Set (f₁ ⊔ f₂ ⊔ t₁ ⊔ t₂) where
  field
    injective  : Injective  to
    surjective : Surjective to

  open Surjective surjective public

  left-inverse-of : from LeftInverseOf to
  left-inverse-of x = injective (right-inverse-of (to ⟨$⟩ x))

-- The set of all bijections between two setoids.

record Bijection {f₁ f₂ t₁ t₂}
                 (From : Setoid f₁ f₂) (To : Setoid t₁ t₂) :
                 Set (f₁ ⊔ f₂ ⊔ t₁ ⊔ t₂) where
  field
    to        : From ⟶ To
    bijective : Bijective to

  open Bijective bijective public

  injection : Injection From To
  injection = record
    { to        = to
    ; injective = injective
    }

  surjection : Surjection From To
  surjection = record
    { to         = to
    ; surjective = surjective
    }

  open Surjection surjection public using (equivalent; right-inverse)

  left-inverse : LeftInverse From To
  left-inverse = record
    { to              = to
    ; from            = from
    ; left-inverse-of = left-inverse-of
    }

-- Identity and composition. (Note that these proofs are superfluous,
-- given that Bijection is equivalent to Function.Inverse.Inverse.)

id : ∀ {s₁ s₂} {S : Setoid s₁ s₂} → Bijection S S
id {S = S} = record
  { to        = F.id
  ; bijective = record
    { injective  =  Injection.injective   (Inj.id {S = S})
    ; surjective = Surjection.surjective (Surj.id {S = S})
    }
  }

infixr 9 _∘_

_∘_ : ∀ {f₁ f₂ m₁ m₂ t₁ t₂}
        {F : Setoid f₁ f₂} {M : Setoid m₁ m₂} {T : Setoid t₁ t₂} →
      Bijection M T → Bijection F M → Bijection F T
f ∘ g = record
  { to        = to f ⟪∘⟫ to g
  ; bijective = record
    { injective  =  Injection.injective   (Inj._∘_  (injection f)  (injection g))
    ; surjective = Surjection.surjective (Surj._∘_ (surjection f) (surjection g))
    }
  } where open Bijection


==> anc/accompanying-code/lib/src/Function/Equality.agda <==
------------------------------------------------------------------------
-- Function setoids and related constructions
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Function.Equality where

open import Function as Fun using (_on_)
open import Level
import Relation.Binary as B
import Relation.Binary.Indexed as I

------------------------------------------------------------------------
-- Functions which preserve equality

record Π {f₁ f₂ t₁ t₂}
         (From : B.Setoid f₁ f₂)
         (To : I.Setoid (B.Setoid.Carrier From) t₁ t₂) :
         Set (f₁ ⊔ f₂ ⊔ t₁ ⊔ t₂) where
  open I using (_=[_]⇒_)
  infixl 5 _⟨$⟩_
  field
    _⟨$⟩_ : (x : B.Setoid.Carrier From) → I.Setoid.Carrier To x
    cong  : B.Setoid._≈_ From =[ _⟨$⟩_ ]⇒ I.Setoid._≈_ To

open Π public

infixr 0 _⟶_

_⟶_ : ∀ {f₁ f₂ t₁ t₂} → B.Setoid f₁ f₂ → B.Setoid t₁ t₂ → Set _
From ⟶ To = Π From (B.Setoid.indexedSetoid To)

-- Identity and composition.

id : ∀ {a₁ a₂} {A : B.Setoid a₁ a₂} → A ⟶ A
id = record { _⟨$⟩_ = Fun.id; cong = Fun.id }

infixr 9 _∘_

_∘_ : ∀ {a₁ a₂} {A : B.Setoid a₁ a₂}
        {b₁ b₂} {B : B.Setoid b₁ b₂}
        {c₁ c₂} {C : B.Setoid c₁ c₂} →
      B ⟶ C → A ⟶ B → A ⟶ C
f ∘ g = record
  { _⟨$⟩_ = Fun._∘_ (_⟨$⟩_ f) (_⟨$⟩_ g)
  ; cong  = Fun._∘_ (cong  f) (cong  g)
  }

-- Constant equality-preserving function.

const : ∀ {a₁ a₂} {A : B.Setoid a₁ a₂}
          {b₁ b₂} {B : B.Setoid b₁ b₂} →
        B.Setoid.Carrier B → A ⟶ B
const {B = B} b = record
  { _⟨$⟩_ = Fun.const b
  ; cong  = Fun.const (B.Setoid.refl B)
  }

------------------------------------------------------------------------
-- Function setoids

-- Dependent.

setoid : ∀ {f₁ f₂ t₁ t₂}
         (From : B.Setoid f₁ f₂) →
         I.Setoid (B.Setoid.Carrier From) t₁ t₂ →
         B.Setoid _ _
setoid From To = record
  { Carrier       = Π From To
  ; _≈_           = λ f g → ∀ {x y} → x ≈₁ y → f ⟨$⟩ x ≈₂ g ⟨$⟩ y
  ; isEquivalence = record
    { refl  = λ {f} → cong f
    ; sym   = λ f∼g x∼y → To.sym (f∼g (From.sym x∼y))
    ; trans = λ f∼g g∼h x∼y → To.trans (f∼g From.refl) (g∼h x∼y)
    }
  }
  where
  open module From = B.Setoid From using () renaming (_≈_ to _≈₁_)
  open module To = I.Setoid To   using () renaming (_≈_ to _≈₂_)

-- Non-dependent.

infixr 0 _⇨_

_⇨_ : ∀ {f₁ f₂ t₁ t₂} → B.Setoid f₁ f₂ → B.Setoid t₁ t₂ → B.Setoid _ _
From ⇨ To = setoid From (B.Setoid.indexedSetoid To)

-- A variant of setoid which uses the propositional equality setoid
-- for the domain, and a more convenient definition of _≈_.

≡-setoid : ∀ {f t₁ t₂} (From : Set f) → I.Setoid From t₁ t₂ → B.Setoid _ _
≡-setoid From To = record
  { Carrier       = (x : From) → Carrier x
  ; _≈_           = λ f g → ∀ x → f x ≈ g x
  ; isEquivalence = record
    { refl  = λ {f} x → refl
    ; sym   = λ f∼g x → sym (f∼g x)
    ; trans = λ f∼g g∼h x → trans (f∼g x) (g∼h x)
    }
  } where open I.Setoid To


==> anc/accompanying-code/lib/src/Function/Equivalence.agda <==
------------------------------------------------------------------------
-- Equivalence (coinhabitance)
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Function.Equivalence where

open import Function using (flip)
open import Function.Equality as F
  using (_⟶_; _⟨$⟩_) renaming (_∘_ to _⟪∘⟫_)
open import Level
open import Relation.Binary
import Relation.Binary.PropositionalEquality as P

-- Setoid equivalence.

record Equivalent {f₁ f₂ t₁ t₂}
                  (From : Setoid f₁ f₂) (To : Setoid t₁ t₂) :
                  Set (f₁ ⊔ f₂ ⊔ t₁ ⊔ t₂) where
  field
    to   : From ⟶ To
    from : To ⟶ From

-- Set equivalence.

infix 3 _⇔_

_⇔_ : ∀ {f t} → Set f → Set t → Set _
From ⇔ To = Equivalent (P.setoid From) (P.setoid To)

equivalent : ∀ {f t} {From : Set f} {To : Set t} →
             (From → To) → (To → From) → From ⇔ To
equivalent to from = record { to = P.→-to-⟶ to; from = P.→-to-⟶ from }

------------------------------------------------------------------------
-- Map and zip

map : ∀ {f₁ f₂ t₁ t₂} {From : Setoid f₁ f₂} {To : Setoid t₁ t₂}
        {f₁′ f₂′ t₁′ t₂′}
        {From′ : Setoid f₁′ f₂′} {To′ : Setoid t₁′ t₂′} →
      ((From ⟶ To) → (From′ ⟶ To′)) →
      ((To ⟶ From) → (To′ ⟶ From′)) →
      Equivalent From To → Equivalent From′ To′
map t f eq = record { to = t to; from = f from }
  where open Equivalent eq

zip : ∀ {f₁₁ f₂₁ t₁₁ t₂₁}
        {From₁ : Setoid f₁₁ f₂₁} {To₁ : Setoid t₁₁ t₂₁}
        {f₁₂ f₂₂ t₁₂ t₂₂}
        {From₂ : Setoid f₁₂ f₂₂} {To₂ : Setoid t₁₂ t₂₂}
        {f₁ f₂ t₁ t₂} {From : Setoid f₁ f₂} {To : Setoid t₁ t₂} →
      ((From₁ ⟶ To₁) → (From₂ ⟶ To₂) → (From ⟶ To)) →
      ((To₁ ⟶ From₁) → (To₂ ⟶ From₂) → (To ⟶ From)) →
      Equivalent From₁ To₁ → Equivalent From₂ To₂ → Equivalent From To
zip t f eq₁ eq₂ =
  record { to = t (to eq₁) (to eq₂); from = f (from eq₁) (from eq₂) }
  where open Equivalent

------------------------------------------------------------------------
-- Equivalent is an equivalence relation

-- Identity and composition (reflexivity and transitivity).

id : ∀ {s₁ s₂} → Reflexive (Equivalent {s₁} {s₂})
id {x = S} = record
  { to   = F.id
  ; from = F.id
  }

infixr 9 _∘_

_∘_ : ∀ {f₁ f₂ m₁ m₂ t₁ t₂} →
      TransFlip (Equivalent {f₁} {f₂} {m₁} {m₂})
                (Equivalent {m₁} {m₂} {t₁} {t₂})
                (Equivalent {f₁} {f₂} {t₁} {t₂})
f ∘ g = record
  { to   = to   f ⟪∘⟫ to   g
  ; from = from g ⟪∘⟫ from f
  } where open Equivalent

-- Symmetry.

sym : ∀ {f₁ f₂ t₁ t₂} →
      Sym (Equivalent {f₁} {f₂} {t₁} {t₂}) (Equivalent {t₁} {t₂} {f₁} {f₂})
sym eq = record
  { from       = to
  ; to         = from
  } where open Equivalent eq

-- For fixed universe levels we can construct setoids.

setoid : (s₁ s₂ : Level) → Setoid (suc (s₁ ⊔ s₂)) (s₁ ⊔ s₂)
setoid s₁ s₂ = record
  { Carrier       = Setoid s₁ s₂
  ; _≈_           = Equivalent
  ; isEquivalence = record {refl = id; sym = sym; trans = flip _∘_}
  }

⇔-setoid : (ℓ : Level) → Setoid (suc ℓ) ℓ
⇔-setoid ℓ = record
  { Carrier       = Set ℓ
  ; _≈_           = _⇔_
  ; isEquivalence = record {refl = id; sym = sym; trans = flip _∘_}
  }


==> anc/accompanying-code/lib/src/Function/Injection.agda <==
------------------------------------------------------------------------
-- Injections
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Function.Injection where

open import Function as Fun using () renaming (_∘_ to _⟨∘⟩_)
open import Level
open import Relation.Binary
open import Function.Equality as F
  using (_⟶_; _⟨$⟩_) renaming (_∘_ to _⟪∘⟫_)

-- Injective functions.

Injective : ∀ {a₁ a₂ b₁ b₂} {A : Setoid a₁ a₂} {B : Setoid b₁ b₂} →
            A ⟶ B → Set _
Injective {A = A} {B} f = ∀ {x y} → f ⟨$⟩ x ≈₂ f ⟨$⟩ y → x ≈₁ y
  where
  open Setoid A renaming (_≈_ to _≈₁_)
  open Setoid B renaming (_≈_ to _≈₂_)

-- The set of all injections between two setoids.

record Injection {f₁ f₂ t₁ t₂}
                 (From : Setoid f₁ f₂) (To : Setoid t₁ t₂) :
                 Set (f₁ ⊔ f₂ ⊔ t₁ ⊔ t₂) where
  field
    to        : From ⟶ To
    injective : Injective to

-- Identity and composition.

infixr 9 _∘_

id : ∀ {s₁ s₂} {S : Setoid s₁ s₂} → Injection S S
id = record { to = F.id; injective = Fun.id }

_∘_ : ∀ {f₁ f₂ m₁ m₂ t₁ t₂}
        {F : Setoid f₁ f₂} {M : Setoid m₁ m₂} {T : Setoid t₁ t₂} →
      Injection M T → Injection F M → Injection F T
f ∘ g = record
  { to        =          to        f  ⟪∘⟫ to        g
  ; injective = (λ {_} → injective g) ⟨∘⟩ injective f
  } where open Injection


==> anc/accompanying-code/lib/src/Function/Inverse.agda <==
------------------------------------------------------------------------
-- Inverses
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Function.Inverse where

open import Level
open import Function as Fun using (flip)
open import Function.Bijection hiding (id; _∘_)
open import Function.Equality as F
  using (_⟶_) renaming (_∘_ to _⟪∘⟫_)
open import Function.Equivalence as Eq using (Equivalent; ⇔-setoid)
open import Function.LeftInverse as Left hiding (id; _∘_)
open import Function.Surjection  as Surj hiding (id; _∘_)
open import Relation.Binary
import Relation.Binary.PropositionalEquality as P

-- Inverses.

record _InverseOf_ {f₁ f₂ t₁ t₂}
                   {From : Setoid f₁ f₂} {To : Setoid t₁ t₂}
                   (from : To ⟶ From) (to : From ⟶ To) :
                   Set (f₁ ⊔ f₂ ⊔ t₁ ⊔ t₂) where
  field
    left-inverse-of  : from LeftInverseOf  to
    right-inverse-of : from RightInverseOf to

-- The set of all inverses between two setoids.

record Inverse {f₁ f₂ t₁ t₂}
               (From : Setoid f₁ f₂) (To : Setoid t₁ t₂) :
               Set (f₁ ⊔ f₂ ⊔ t₁ ⊔ t₂) where
  field
    to         : From ⟶ To
    from       : To ⟶ From
    inverse-of : from InverseOf to

  open _InverseOf_ inverse-of public

  left-inverse : LeftInverse From To
  left-inverse = record
    { to              = to
    ; from            = from
    ; left-inverse-of = left-inverse-of
    }

  open LeftInverse left-inverse public
    using (injective; injection)

  bijection : Bijection From To
  bijection = record
    { to        = to
    ; bijective = record
      { injective  = injective
      ; surjective = record
        { from             = from
        ; right-inverse-of = right-inverse-of
        }
      }
    }

  open Bijection bijection public
    using (equivalent; surjective; surjection; right-inverse)

-- The set of all inverses between two sets.

infix 3 _⇿_

_⇿_ : ∀ {f t} → Set f → Set t → Set _
From ⇿ To = Inverse (P.setoid From) (P.setoid To)

-- If two setoids are in bijective correspondence, then there is an
-- inverse between them.

fromBijection :
  ∀ {f₁ f₂ t₁ t₂} {From : Setoid f₁ f₂} {To : Setoid t₁ t₂} →
  Bijection From To → Inverse From To
fromBijection b = record
  { to         = Bijection.to b
  ; from       = Bijection.from b
  ; inverse-of = record
    { left-inverse-of  = Bijection.left-inverse-of b
    ; right-inverse-of = Bijection.right-inverse-of b
    }
  }

------------------------------------------------------------------------
-- Map and zip

map : ∀ {f₁ f₂ t₁ t₂} {From : Setoid f₁ f₂} {To : Setoid t₁ t₂}
        {f₁′ f₂′ t₁′ t₂′}
        {From′ : Setoid f₁′ f₂′} {To′ : Setoid t₁′ t₂′} →
      (t : (From ⟶ To) → (From′ ⟶ To′)) →
      (f : (To ⟶ From) → (To′ ⟶ From′)) →
      (∀ {to from} → from InverseOf to → f from InverseOf t to) →
      Inverse From To → Inverse From′ To′
map t f pres eq = record
  { to         = t to
  ; from       = f from
  ; inverse-of = pres inverse-of
  } where open Inverse eq

zip : ∀ {f₁₁ f₂₁ t₁₁ t₂₁}
        {From₁ : Setoid f₁₁ f₂₁} {To₁ : Setoid t₁₁ t₂₁}
        {f₁₂ f₂₂ t₁₂ t₂₂}
        {From₂ : Setoid f₁₂ f₂₂} {To₂ : Setoid t₁₂ t₂₂}
        {f₁ f₂ t₁ t₂} {From : Setoid f₁ f₂} {To : Setoid t₁ t₂} →
      (t : (From₁ ⟶ To₁) → (From₂ ⟶ To₂) → (From ⟶ To)) →
      (f : (To₁ ⟶ From₁) → (To₂ ⟶ From₂) → (To ⟶ From)) →
      (∀ {to₁ from₁ to₂ from₂} →
         from₁ InverseOf to₁ → from₂ InverseOf to₂ →
         f from₁ from₂ InverseOf t to₁ to₂) →
      Inverse From₁ To₁ → Inverse From₂ To₂ → Inverse From To
zip t f pres eq₁ eq₂ = record
  { to         = t (to   eq₁) (to   eq₂)
  ; from       = f (from eq₁) (from eq₂)
  ; inverse-of = pres (inverse-of eq₁) (inverse-of eq₂)
  } where open Inverse

------------------------------------------------------------------------
-- Inverse is an equivalence relation

-- Identity and composition (reflexivity and transitivity).

id : ∀ {s₁ s₂} → Reflexive (Inverse {s₁} {s₂})
id {x = S} = record
  { to         = F.id
  ; from       = F.id
  ; inverse-of = record
    { left-inverse-of  = LeftInverse.left-inverse-of id′
    ; right-inverse-of = LeftInverse.left-inverse-of id′
    }
  } where id′ = Left.id {S = S}

infixr 9 _∘_

_∘_ : ∀ {f₁ f₂ m₁ m₂ t₁ t₂} →
      TransFlip (Inverse {f₁} {f₂} {m₁} {m₂})
                (Inverse {m₁} {m₂} {t₁} {t₂})
                (Inverse {f₁} {f₂} {t₁} {t₂})
f ∘ g = record
  { to         = to   f ⟪∘⟫ to   g
  ; from       = from g ⟪∘⟫ from f
  ; inverse-of = record
    { left-inverse-of  = LeftInverse.left-inverse-of (Left._∘_ (left-inverse  f) (left-inverse  g))
    ; right-inverse-of = LeftInverse.left-inverse-of (Left._∘_ (right-inverse g) (right-inverse f))
    }
  } where open Inverse

-- Symmetry.

private
 module Dummy where

  sym : ∀ {f₁ f₂ t₁ t₂} →
        Sym (Inverse {f₁} {f₂} {t₁} {t₂}) (Inverse {t₁} {t₂} {f₁} {f₂})
  sym inv = record
    { from       = to
    ; to         = from
    ; inverse-of = record
      { left-inverse-of  = right-inverse-of
      ; right-inverse-of = left-inverse-of
      }
    } where open Inverse inv

-- For fixed universe levels we can construct a setoid.

setoid : (s₁ s₂ : Level) → Setoid (suc (s₁ ⊔ s₂)) (s₁ ⊔ s₂)
setoid s₁ s₂ = record
  { Carrier       = Setoid s₁ s₂
  ; _≈_           = Inverse
  ; isEquivalence =
      record {refl = id; sym = Dummy.sym; trans = flip _∘_}
  }

------------------------------------------------------------------------
-- A generalisation which includes both _⇔_ and _⇿_

-- There are two kinds of "isomorphisms": equivalences and inverses.

data Kind : Set where
  equivalent inverse : Kind

Isomorphism : Kind → ∀ {ℓ₁ ℓ₂} → Set ℓ₁ → Set ℓ₂ → Set _
Isomorphism inverse    A B = Inverse    (P.setoid A) (P.setoid B)
Isomorphism equivalent A B = Equivalent (P.setoid A) (P.setoid B)

-- Inverses are stronger, equivalences weaker.

⇿⇒ : ∀ {k x y} {X : Set x} {Y : Set y} →
     Isomorphism inverse X Y → Isomorphism k X Y
⇿⇒ {inverse}    = Fun.id
⇿⇒ {equivalent} = Inverse.equivalent

⇒⇔ : ∀ {k x y} {X : Set x} {Y : Set y} →
     Isomorphism k X Y → Isomorphism equivalent X Y
⇒⇔ {inverse}    = Inverse.equivalent
⇒⇔ {equivalent} = Fun.id

-- Equational reasoning for isomorphisms.

module EquationalReasoning where

  private

    refl : ∀ {k ℓ} → Reflexive (Isomorphism k {ℓ})
    refl {inverse}    = id
    refl {equivalent} = Eq.id

    trans : ∀ {k ℓ₁ ℓ₂ ℓ₃} →
            Trans (Isomorphism k {ℓ₁} {ℓ₂})
                  (Isomorphism k {ℓ₂} {ℓ₃})
                  (Isomorphism k {ℓ₁} {ℓ₃})
    trans {inverse}    = flip _∘_
    trans {equivalent} = flip Eq._∘_

  sym : ∀ {k ℓ₁ ℓ₂} →
        Sym (Isomorphism k {ℓ₁} {ℓ₂})
            (Isomorphism k {ℓ₂} {ℓ₁})
  sym {inverse}    = Dummy.sym
  sym {equivalent} = Eq.sym

  infix  2 _∎
  infixr 2 _≈⟨_⟩_ _⇿⟨_⟩_

  _≈⟨_⟩_ : ∀ {k x y z} (X : Set x) {Y : Set y} {Z : Set z} →
           Isomorphism k X Y → Isomorphism k Y Z → Isomorphism k X Z
  _ ≈⟨ X≈Y ⟩ Y≈Z = trans X≈Y Y≈Z

  _⇿⟨_⟩_ : ∀ {k x y z} (X : Set x) {Y : Set y} {Z : Set z} →
           X ⇿ Y → Isomorphism k Y Z → Isomorphism k X Z
  X ⇿⟨ X⇿Y ⟩ Y⇔Z = X ≈⟨ ⇿⇒ X⇿Y ⟩ Y⇔Z

  _∎ : ∀ {k x} (X : Set x) → Isomorphism k X X
  X ∎ = refl

-- For fixed universe levels we can construct a setoid.

Isomorphism-setoid : Kind → (ℓ : Level) → Setoid _ _
Isomorphism-setoid k ℓ = record
  { Carrier       = Set ℓ
  ; _≈_           = Isomorphism k
  ; isEquivalence =
      record {refl = _ ∎; sym = sym; trans = _≈⟨_⟩_ _}
  } where open EquationalReasoning

-- Every unary relation induces an equivalence relation. (No claim is
-- made that this relation is unique.)

InducedEquivalence₁ : Kind → ∀ {a s} {A : Set a}
                      (S : A → Set s) → Setoid _ _
InducedEquivalence₁ k S = record
  { _≈_           = λ x y → Isomorphism k (S x) (S y)
  ; isEquivalence = record {refl = refl; sym = sym; trans = trans}
  } where open Setoid (Isomorphism-setoid _ _)

-- Every binary relation induces an equivalence relation. (No claim is
-- made that this relation is unique.)

InducedEquivalence₂ : Kind → ∀ {a b s} {A : Set a} {B : Set b}
                      (_S_ : A → B → Set s) → Setoid _ _
InducedEquivalence₂ k _S_ = record
  { _≈_           = λ x y → ∀ {z} → Isomorphism k (z S x) (z S y)
  ; isEquivalence = record
    { refl  = refl
    ; sym   = λ i≈j → sym i≈j
    ; trans = λ i≈j j≈k → trans i≈j j≈k
    }
  } where open Setoid (Isomorphism-setoid _ _)

open Dummy public


==> anc/accompanying-code/lib/src/Function/Inverse/TypeIsomorphisms.agda <==
------------------------------------------------------------------------
-- Various basic type isomorphisms
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Function.Inverse.TypeIsomorphisms where

open import Algebra
import Algebra.FunctionProperties as FP
open import Data.Empty
open import Data.Product as Prod hiding (swap)
open import Data.Sum as Sum
open import Data.Unit
open import Level
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Equivalence using (_⇔_; module Equivalent)
open import Function.Inverse as Inv
  using (Kind; Isomorphism; _⇿_; module Inverse)
open import Relation.Binary
open import Relation.Binary.Product.Pointwise
open import Relation.Binary.PropositionalEquality as P using (_≡_; _≗_)
open import Relation.Binary.Sum
open import Relation.Nullary

------------------------------------------------------------------------
-- ⊥, ⊤, _×_ and _⊎_ form a commutative semiring

×-CommutativeMonoid : Kind → (ℓ : Level) → CommutativeMonoid _ _
×-CommutativeMonoid k ℓ = record
  { Carrier             = Set ℓ
  ; _≈_                 = Isomorphism k
  ; _∙_                 = _×_
  ; ε                   = Lift ⊤
  ; isCommutativeMonoid = record
    { isSemigroup   = record
      { isEquivalence = Setoid.isEquivalence $
                          Inv.Isomorphism-setoid k ℓ
      ; assoc         = λ A B C → Inv.⇿⇒ $ assoc A B C
      ; ∙-cong        = ×-cong k
      }
    ; identityˡ = λ A → Inv.⇿⇒ $ left-identity A
    ; comm      = λ A B → Inv.⇿⇒ $ comm A B
    }
  }
  where
  open FP _⇿_

  ×-cong : ∀ k {A B C D : Set ℓ} →
           Isomorphism k A B → Isomorphism k C D →
           Isomorphism k (A × C) (B × D)
  ×-cong Inv.equivalent = _×-⇔_
  ×-cong Inv.inverse    = _×-⇿_

  left-identity : LeftIdentity (Lift {ℓ = ℓ} ⊤) _×_
  left-identity _ = record
    { to         = P.→-to-⟶ $ proj₂ {a = ℓ} {b = ℓ}
    ; from       = P.→-to-⟶ {b₁ = ℓ} λ y → _ , y
    ; inverse-of = record
      { left-inverse-of  = λ _ → P.refl
      ; right-inverse-of = λ _ → P.refl
      }
    }

  assoc : Associative _×_
  assoc _ _ _ = record
    { to         = P.→-to-⟶ {a = ℓ} {b₁ = ℓ} λ t → (proj₁ (proj₁ t) , (proj₂ (proj₁ t) , proj₂ t))
    ; from       = P.→-to-⟶ {a = ℓ} {b₁ = ℓ} λ t → ((proj₁ t , proj₁ (proj₂ t)) , proj₂ (proj₂ t))
    ; inverse-of = record
      { left-inverse-of  = λ _ → P.refl
      ; right-inverse-of = λ _ → P.refl
      }
    }

  comm : Commutative _×_
  comm _ _ = record
    { to         = P.→-to-⟶ $ Prod.swap {a = ℓ} {b = ℓ}
    ; from       = P.→-to-⟶ $ Prod.swap {a = ℓ} {b = ℓ}
    ; inverse-of = record
      { left-inverse-of  = λ _ → P.refl
      ; right-inverse-of = λ _ → P.refl
      }
    }

⊎-CommutativeMonoid : Kind → (ℓ : Level) → CommutativeMonoid _ _
⊎-CommutativeMonoid k ℓ = record
  { Carrier             = Set ℓ
  ; _≈_                 = Isomorphism k
  ; _∙_                 = _⊎_
  ; ε                   = Lift ⊥
  ; isCommutativeMonoid = record
    { isSemigroup   = record
      { isEquivalence = Setoid.isEquivalence $
                          Inv.Isomorphism-setoid k ℓ
      ; assoc         = λ A B C → Inv.⇿⇒ $ assoc A B C
      ; ∙-cong        = ⊎-cong k
      }
    ; identityˡ = λ A → Inv.⇿⇒ $ left-identity A
    ; comm      = λ A B → Inv.⇿⇒ $ comm A B
    }
  }
  where
  open FP _⇿_

  ⊎-cong : ∀ k {A B C D : Set ℓ} →
           Isomorphism k A B → Isomorphism k C D →
           Isomorphism k (A ⊎ C) (B ⊎ D)
  ⊎-cong Inv.equivalent = _⊎-⇔_
  ⊎-cong Inv.inverse    = _⊎-⇿_

  left-identity : LeftIdentity (Lift ⊥) (_⊎_ {a = ℓ} {b = ℓ})
  left-identity A = record
    { to         = P.→-to-⟶ to
    ; from       = P.→-to-⟶ from
    ; inverse-of = record
      { right-inverse-of = λ _ → P.refl
      ; left-inverse-of  =
          [ ⊥-elim {Whatever = _ ≡ _} ∘ lower , (λ _ → P.refl) ]
      }
    }
    where
    to : Lift {ℓ = ℓ} ⊥ ⊎ A → A
    to = [ (λ ()) ∘′ lower , id ]

    from : A → Lift {ℓ = ℓ} ⊥ ⊎ A
    from = inj₂

  assoc : Associative _⊎_
  assoc A B C = record
    { to         = P.→-to-⟶ to
    ; from       = P.→-to-⟶ from
    ; inverse-of = record
      { left-inverse-of  = [ [ (λ _ → P.refl) , (λ _ → P.refl) ] , (λ _ → P.refl) ]
      ; right-inverse-of = [ (λ _ → P.refl) , [ (λ _ → P.refl) , (λ _ → P.refl) ] ]
      }
    }
    where
    to : (A ⊎ B) ⊎ C → A ⊎ (B ⊎ C)
    to = [ [ inj₁ , inj₂ ∘ inj₁ ] , inj₂ ∘ inj₂ ]

    from : A ⊎ (B ⊎ C) → (A ⊎ B) ⊎ C
    from = [ inj₁ ∘ inj₁ , [ inj₁ ∘ inj₂ , inj₂ ] ]

  comm : Commutative _⊎_
  comm _ _ = record
    { to         = P.→-to-⟶ swap
    ; from       = P.→-to-⟶ swap
    ; inverse-of = record
      { left-inverse-of  = inv
      ; right-inverse-of = inv
      }
    }
    where
    swap : {A B : Set ℓ} → A ⊎ B → B ⊎ A
    swap = [ inj₂ , inj₁ ]

    inv : ∀ {A B} → swap ∘ swap {A} {B} ≗ id
    inv = [ (λ _ → P.refl) , (λ _ → P.refl) ]

×⊎-CommutativeSemiring : Kind → (ℓ : Level) → CommutativeSemiring _ _
×⊎-CommutativeSemiring k ℓ = record
  { Carrier               = Set ℓ
  ; _≈_                   = Isomorphism k
  ; _+_                   = _⊎_
  ; _*_                   = _×_
  ; 0#                    = Lift ⊥
  ; 1#                    = Lift ⊤
  ; isCommutativeSemiring = record
    { +-isCommutativeMonoid = isCommutativeMonoid $
                                ⊎-CommutativeMonoid k ℓ
    ; *-isCommutativeMonoid = isCommutativeMonoid $
                                ×-CommutativeMonoid k ℓ
    ; distribʳ              = λ A B C → Inv.⇿⇒ $ right-distrib A B C
    ; zeroˡ                 = λ A → Inv.⇿⇒ $ left-zero A
    }
  }
  where
  open CommutativeMonoid
  open FP _⇿_

  left-zero : LeftZero (Lift ⊥) (_×_ {a = ℓ} {b = ℓ})
  left-zero A = record
    { to         = P.→-to-⟶ $ proj₁ {a = ℓ} {b = ℓ}
    ; from       = P.→-to-⟶ (⊥-elim ∘′ lower)
    ; inverse-of = record
      { left-inverse-of  = λ p → ⊥-elim (lower $ proj₁ p)
      ; right-inverse-of = λ x → ⊥-elim (lower x)
      }
    }

  right-distrib : _×_ DistributesOverʳ _⊎_
  right-distrib A B C = record
    { to         = P.→-to-⟶ to
    ; from       = P.→-to-⟶ from
    ; inverse-of = record
      { right-inverse-of = [ (λ _ → P.refl) , (λ _ → P.refl) ]
      ; left-inverse-of  =
          uncurry [ (λ _ _ → P.refl) , (λ _ _ → P.refl) ]
      }
    }
    where
    to : (B ⊎ C) × A → B × A ⊎ C × A
    to = uncurry [ curry inj₁ , curry inj₂ ]

    from : B × A ⊎ C × A → (B ⊎ C) × A
    from = [ Prod.map inj₁ id , Prod.map inj₂ id ]

------------------------------------------------------------------------
-- Some reordering lemmas

ΠΠ⇿ΠΠ : ∀ {a b p} {A : Set a} {B : Set b} (P : A → B → Set p) →
        ((x : A) (y : B) → P x y) ⇿ ((y : B) (x : A) → P x y)
ΠΠ⇿ΠΠ _ = record
  { to         = P.→-to-⟶ λ f x y → f y x
  ; from       = P.→-to-⟶ λ f y x → f x y
  ; inverse-of = record
    { left-inverse-of  = λ _ → P.refl
    ; right-inverse-of = λ _ → P.refl
    }
  }

∃∃⇿∃∃ : ∀ {a b p} {A : Set a} {B : Set b} (P : A → B → Set p) →
        (∃₂ λ x y → P x y) ⇿ (∃₂ λ y x → P x y)
∃∃⇿∃∃ {a} {b} {p} _ = record
  { to         = P.→-to-⟶ {a = ℓ} λ p → (proj₁ (proj₂ p) , proj₁ p , proj₂ (proj₂ p))
  ; from       = P.→-to-⟶ {a = ℓ} λ p → (proj₁ (proj₂ p) , proj₁ p , proj₂ (proj₂ p))
  ; inverse-of = record
    { left-inverse-of  = λ _ → P.refl
    ; right-inverse-of = λ _ → P.refl
    }
  } where ℓ = p ⊔ (b ⊔ a)

------------------------------------------------------------------------
-- Implicit and explicit function spaces are isomorphic

Π⇿Π : ∀ {a b} {A : Set a} {B : A → Set b} →
      ((x : A) → B x) ⇿ ({x : A} → B x)
Π⇿Π = record
  { to         = P.→-to-⟶ λ f {x} → f x
  ; from       = P.→-to-⟶ λ f x → f {x}
  ; inverse-of = record
    { left-inverse-of  = λ _ → P.refl
    ; right-inverse-of = λ _ → P.refl
    }
  }

------------------------------------------------------------------------
-- ¬_ preserves isomorphisms

¬-cong-⇔ : ∀ {a b} {A : Set a} {B : Set b} →
           A ⇔ B → (¬ A) ⇔ (¬ B)
¬-cong-⇔ A⇔B = record
  { to   = P.→-to-⟶ (λ ¬a b → ¬a (Equivalent.from A⇔B ⟨$⟩ b))
  ; from = P.→-to-⟶ (λ ¬b a → ¬b (Equivalent.to   A⇔B ⟨$⟩ a))
  }

¬-cong : ∀ {a b} →
         P.Extensionality a zero → P.Extensionality b zero →
         ∀ {k} {A : Set a} {B : Set b} →
         Isomorphism k A B → Isomorphism k (¬ A) (¬ B)
¬-cong _    _    {k = Inv.equivalent}          A⇔B = ¬-cong-⇔ A⇔B
¬-cong extA extB {k = Inv.inverse} {A = A} {B} A⇿B = record
  { to         = Equivalent.to   ¬A⇔¬B
  ; from       = Equivalent.from ¬A⇔¬B
  ; inverse-of = record
    { left-inverse-of  = λ ¬a → extA (λ a → P.cong ¬a (Inverse.left-inverse-of  A⇿B a))
    ; right-inverse-of = λ ¬b → extB (λ b → P.cong ¬b (Inverse.right-inverse-of A⇿B b))
    }
  } where ¬A⇔¬B = ¬-cong-⇔ (Inv.⇿⇒ A⇿B)


==> anc/accompanying-code/lib/src/Function/LeftInverse.agda <==
------------------------------------------------------------------------
-- Left inverses
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Function.LeftInverse where

open import Data.Product
open import Level
import Relation.Binary.EqReasoning as EqReasoning
open import Relation.Binary
open import Function.Equality as F
  using (_⟶_; _⟨$⟩_) renaming (_∘_ to _⟪∘⟫_)
open import Function.Equivalence using (Equivalent)
open import Function.Injection using (Injective; Injection)

-- Left and right inverses.

_LeftInverseOf_ :
  ∀ {f₁ f₂ t₁ t₂} {From : Setoid f₁ f₂} {To : Setoid t₁ t₂} →
  To ⟶ From → From ⟶ To → Set _
_LeftInverseOf_ {From = From} f g = ∀ x → f ⟨$⟩ (g ⟨$⟩ x) ≈ x
  where open Setoid From

_RightInverseOf_ :
  ∀ {f₁ f₂ t₁ t₂} {From : Setoid f₁ f₂} {To : Setoid t₁ t₂} →
  To ⟶ From → From ⟶ To → Set _
f RightInverseOf g = g LeftInverseOf f

-- The set of all left inverses between two setoids.

record LeftInverse {f₁ f₂ t₁ t₂}
                   (From : Setoid f₁ f₂) (To : Setoid t₁ t₂) :
                   Set (f₁ ⊔ f₂ ⊔ t₁ ⊔ t₂) where
  field
    to              : From ⟶ To
    from            : To ⟶ From
    left-inverse-of : from LeftInverseOf to

  open Setoid      From
  open EqReasoning From

  injective : Injective to
  injective {x} {y} eq = begin
    x                    ≈⟨ sym (left-inverse-of x) ⟩
    from ⟨$⟩ (to ⟨$⟩ x)  ≈⟨ F.cong from eq ⟩
    from ⟨$⟩ (to ⟨$⟩ y)  ≈⟨ left-inverse-of y ⟩
    y                    ∎

  injection : Injection From To
  injection = record { to = to; injective = injective }

  equivalent : Equivalent From To
  equivalent = record
    { to   = to
    ; from = from
    }

-- The set of all right inverses between two setoids.

RightInverse : ∀ {f₁ f₂ t₁ t₂}
               (From : Setoid f₁ f₂) (To : Setoid t₁ t₂) → Set _
RightInverse From To = LeftInverse To From

-- Identity and composition.

id : ∀ {s₁ s₂} {S : Setoid s₁ s₂} → LeftInverse S S
id {S = S} = record
  { to              = F.id
  ; from            = F.id
  ; left-inverse-of = λ _ → Setoid.refl S
  }

infixr 9 _∘_

_∘_ : ∀ {f₁ f₂ m₁ m₂ t₁ t₂}
        {F : Setoid f₁ f₂} {M : Setoid m₁ m₂} {T : Setoid t₁ t₂} →
      LeftInverse M T → LeftInverse F M → LeftInverse F T
_∘_ {F = F} f g = record
  { to              = to   f ⟪∘⟫ to   g
  ; from            = from g ⟪∘⟫ from f
  ; left-inverse-of = λ x → begin
      from g ⟨$⟩ (from f ⟨$⟩ (to f ⟨$⟩ (to g ⟨$⟩ x)))  ≈⟨ F.cong (from g) (left-inverse-of f (to g ⟨$⟩ x)) ⟩
      from g ⟨$⟩ (to g ⟨$⟩ x)                          ≈⟨ left-inverse-of g x ⟩
      x                                                ∎
  }
  where
  open LeftInverse
  open EqReasoning F


==> anc/accompanying-code/lib/src/Function/Surjection.agda <==
------------------------------------------------------------------------
-- Surjections
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Function.Surjection where

open import Level
open import Function.Equality as F
  using (_⟶_) renaming (_∘_ to _⟪∘⟫_)
open import Function.Equivalence using (Equivalent)
open import Function.Injection           hiding (id; _∘_)
open import Function.LeftInverse as Left hiding (id; _∘_)
open import Data.Product
open import Relation.Binary

-- Surjective functions.

record Surjective {f₁ f₂ t₁ t₂}
                  {From : Setoid f₁ f₂} {To : Setoid t₁ t₂}
                  (to : From ⟶ To) :
                  Set (f₁ ⊔ f₂ ⊔ t₁ ⊔ t₂) where
  field
    from             : To ⟶ From
    right-inverse-of : from RightInverseOf to

-- The set of all surjections between two setoids.

record Surjection {f₁ f₂ t₁ t₂}
                  (From : Setoid f₁ f₂) (To : Setoid t₁ t₂) :
                  Set (f₁ ⊔ f₂ ⊔ t₁ ⊔ t₂) where
  field
    to         : From ⟶ To
    surjective : Surjective to

  open Surjective surjective public

  right-inverse : RightInverse From To
  right-inverse = record
    { to              = from
    ; from            = to
    ; left-inverse-of = right-inverse-of
    }

  injective : Injective from
  injective = LeftInverse.injective right-inverse

  injection : Injection To From
  injection = LeftInverse.injection right-inverse

  equivalent : Equivalent From To
  equivalent = record
    { to   = to
    ; from = from
    }

-- Identity and composition.

id : ∀ {s₁ s₂} {S : Setoid s₁ s₂} → Surjection S S
id {S = S} = record
  { to         = F.id
  ; surjective = record
    { from             = LeftInverse.to              id′
    ; right-inverse-of = LeftInverse.left-inverse-of id′
    }
  } where id′ = Left.id {S = S}

infixr 9 _∘_

_∘_ : ∀ {f₁ f₂ m₁ m₂ t₁ t₂}
        {F : Setoid f₁ f₂} {M : Setoid m₁ m₂} {T : Setoid t₁ t₂} →
      Surjection M T → Surjection F M → Surjection F T
f ∘ g = record
  { to         = to f ⟪∘⟫ to g
  ; surjective = record
    { from             = LeftInverse.to              g∘f
    ; right-inverse-of = LeftInverse.left-inverse-of g∘f
    }
  }
  where
  open Surjection
  g∘f = Left._∘_ (right-inverse g) (right-inverse f)


==> anc/accompanying-code/lib/src/IO.agda <==
------------------------------------------------------------------------
-- IO
------------------------------------------------------------------------

{-# OPTIONS --no-termination-check #-}

module IO where

open import Coinduction
open import Data.Unit
open import Data.String
open import Data.Colist
import Foreign.Haskell as Haskell
import IO.Primitive as Prim

------------------------------------------------------------------------
-- The IO monad

-- One cannot write "infinitely large" computations with the
-- postulated IO monad in IO.Primitive without turning off the
-- termination checker (or going via the FFI, or perhaps abusing
-- something else). The following coinductive deep embedding is
-- introduced to avoid this problem. Possible non-termination is
-- isolated to the run function below.

infixl 1 _>>=_ _>>_

data IO : Set → Set₁ where
  lift   : ∀ {A} (m : Prim.IO A) → IO A
  return : ∀ {A} (x : A) → IO A
  _>>=_  : ∀ {A B} (m : ∞ (IO A)) (f : (x : A) → ∞ (IO B)) → IO B
  _>>_   : ∀ {A B} (m₁ : ∞ (IO A)) (m₂ : ∞ (IO B)) → IO B

-- The use of abstract ensures that the run function will not be
-- unfolded infinitely by the type checker.

abstract

  run : ∀ {A} → IO A → Prim.IO A
  run (lift m)   = m
  run (return x) = Prim.return x
  run (m  >>= f) = Prim._>>=_ (run (♭ m )) λ x → run (♭ (f x))
  run (m₁ >> m₂) = Prim._>>=_ (run (♭ m₁)) λ _ → run (♭ m₂)

------------------------------------------------------------------------
-- Utilities

-- Because IO A lives in Set₁ I hesitate to define sequence, which
-- would require defining a Set₁ variant of Colist.

mapM : ∀ {A B} → (A → IO B) → Colist A → IO (Colist B)
mapM f []       = return []
mapM f (x ∷ xs) = ♯ f x              >>= λ y  →
                  ♯ (♯ mapM f (♭ xs) >>= λ ys →
                  ♯ return (y ∷ ♯ ys))

-- The reason for not defining mapM′ in terms of mapM is efficiency
-- (the unused results could cause unnecessary memory use).

mapM′ : ∀ {A B} → (A → IO B) → Colist A → IO ⊤
mapM′ f []       = return _
mapM′ f (x ∷ xs) = ♯ f x >> ♯ mapM′ f (♭ xs)

------------------------------------------------------------------------
-- Simple lazy IO

-- Note that the semantics of these functions depends on the version
-- of the Haskell base library. If the version is 4.2.0.0 (or later?),
-- then the functions use the character encoding specified by the
-- locale. For older versions of the library (going back to at least
-- version 3) the functions use ISO-8859-1.

getContents : IO Costring
getContents =
  ♯ lift Prim.getContents >>= λ s →
  ♯ return (Haskell.toColist s)

readFile : String → IO Costring
readFile f =
  ♯ lift (Prim.readFile f) >>= λ s →
  ♯ return (Haskell.toColist s)

writeFile∞ : String → Costring → IO ⊤
writeFile∞ f s =
  ♯ lift (Prim.writeFile f (Haskell.fromColist s)) >>
  ♯ return _

writeFile : String → String → IO ⊤
writeFile f s = writeFile∞ f (toCostring s)

appendFile∞ : String → Costring → IO ⊤
appendFile∞ f s =
  ♯ lift (Prim.appendFile f (Haskell.fromColist s)) >>
  ♯ return _

appendFile : String → String → IO ⊤
appendFile f s = appendFile∞ f (toCostring s)

putStr∞ : Costring → IO ⊤
putStr∞ s =
  ♯ lift (Prim.putStr (Haskell.fromColist s)) >>
  ♯ return _

putStr : String → IO ⊤
putStr s = putStr∞ (toCostring s)

putStrLn∞ : Costring → IO ⊤
putStrLn∞ s =
  ♯ lift (Prim.putStrLn (Haskell.fromColist s)) >>
  ♯ return _

putStrLn : String → IO ⊤
putStrLn s = putStrLn∞ (toCostring s)


==> anc/accompanying-code/lib/src/IO/Primitive.agda <==
------------------------------------------------------------------------
-- Primitive IO: simple bindings to Haskell types and functions
------------------------------------------------------------------------

module IO.Primitive where

open import Data.String hiding (Costring)
open import Data.Char
open import Foreign.Haskell

------------------------------------------------------------------------
-- The IO monad

postulate
  IO : Set → Set

{-# COMPILED_TYPE IO IO #-}

infixl 1 _>>=_

postulate
  return : ∀ {A} → A → IO A
  _>>=_  : ∀ {A B} → IO A → (A → IO B) → IO B

{-# COMPILED return (\_ -> return :: a -> IO a) #-}
{-# COMPILED _>>=_  (\_ _ -> (>>=) :: IO a -> (a -> IO b) -> IO b) #-}

------------------------------------------------------------------------
-- Simple lazy IO

-- Note that the semantics of these functions depends on the version
-- of the Haskell base library. If the version is 4.2.0.0 (or later?),
-- then the functions use the character encoding specified by the
-- locale. For older versions of the library (going back to at least
-- version 3) the functions use ISO-8859-1.

private
  Costring = Colist Char

postulate
  getContents : IO Costring
  readFile    : String → IO Costring
  writeFile   : String → Costring → IO Unit
  appendFile  : String → Costring → IO Unit
  putStr      : Costring → IO Unit
  putStrLn    : Costring → IO Unit

{-# COMPILED getContents getContents #-}
{-# COMPILED readFile    readFile    #-}
{-# COMPILED writeFile   writeFile   #-}
{-# COMPILED appendFile  appendFile  #-}
{-# COMPILED putStr      putStr      #-}
{-# COMPILED putStrLn    putStrLn    #-}


==> anc/accompanying-code/lib/src/Induction.agda <==
------------------------------------------------------------------------
-- An abstraction of various forms of recursion/induction
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- The idea underlying Induction.* comes from Epigram 1, see Section 4
-- of "The view from the left" by McBride and McKinna.

-- Note: The types in this module can perhaps be easier to understand
-- if they are normalised. Note also that Agda can do the
-- normalisation for you.

module Induction where

open import Level
open import Relation.Unary

-- A RecStruct describes the allowed structure of recursion. The
-- examples in Induction.Nat should explain what this is all about.

RecStruct : ∀ {a} → Set a → Set (suc a)
RecStruct {a} A = Pred A a → Pred A a

-- A recursor builder constructs an instance of a recursion structure
-- for a given input.

RecursorBuilder : ∀ {a} {A : Set a} → RecStruct A → Set _
RecursorBuilder Rec = ∀ P → Rec P ⊆′ P → Universal (Rec P)

-- A recursor can be used to actually compute/prove something useful.

Recursor : ∀ {a} {A : Set a} → RecStruct A → Set _
Recursor Rec = ∀ P → Rec P ⊆′ P → Universal P

-- And recursors can be constructed from recursor builders.

build : ∀ {a} {A : Set a} {Rec : RecStruct A} →
        RecursorBuilder Rec →
        Recursor Rec
build builder P f x = f x (builder P f x)

-- We can repeat the exercise above for subsets of the type we are
-- recursing over.

SubsetRecursorBuilder : ∀ {a ℓ} {A : Set a} →
                        Pred A ℓ → RecStruct A → Set _
SubsetRecursorBuilder Q Rec = ∀ P → Rec P ⊆′ P → Q ⊆′ Rec P

SubsetRecursor : ∀ {a ℓ} {A : Set a} →
                 Pred A ℓ → RecStruct A → Set _
SubsetRecursor Q Rec = ∀ P → Rec P ⊆′ P → Q ⊆′ P

subsetBuild : ∀ {a ℓ} {A : Set a} {Q : Pred A ℓ} {Rec : RecStruct A} →
              SubsetRecursorBuilder Q Rec →
              SubsetRecursor Q Rec
subsetBuild builder P f x q = f x (builder P f x q)


==> anc/accompanying-code/lib/src/Induction/Lexicographic.agda <==
------------------------------------------------------------------------
-- Lexicographic induction
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Induction.Lexicographic where

open import Induction
open import Data.Product

-- The structure of lexicographic induction.

Σ-Rec : ∀ {ℓ} {A : Set ℓ} {B : A → Set ℓ} →
        RecStruct A → (∀ x → RecStruct (B x)) → RecStruct (Σ A B)
Σ-Rec RecA RecB P (x , y) =
  -- Either x is constant and y is "smaller", ...
  RecB x (λ y' → P (x , y')) y
    ×
  -- ...or x is "smaller" and y is arbitrary.
  RecA (λ x' → ∀ y' → P (x' , y')) x

_⊗_ : ∀ {ℓ} {A B : Set ℓ} →
      RecStruct A → RecStruct B → RecStruct (A × B)
RecA ⊗ RecB = Σ-Rec RecA (λ _ → RecB)

-- Constructs a recursor builder for lexicographic induction.

Σ-rec-builder :
  ∀ {ℓ} {A : Set ℓ} {B : A → Set ℓ}
    {RecA : RecStruct A}
    {RecB : ∀ x → RecStruct (B x)} →
  RecursorBuilder RecA → (∀ x → RecursorBuilder (RecB x)) →
  RecursorBuilder (Σ-Rec RecA RecB)
Σ-rec-builder {RecA = RecA} {RecB = RecB} recA recB P f (x , y) =
  (p₁ x y p₂x , p₂x)
  where
  p₁ : ∀ x y →
       RecA (λ x' → ∀ y' → P (x' , y')) x →
       RecB x (λ y' → P (x , y')) y
  p₁ x y x-rec = recB x
                      (λ y' → P (x , y'))
                      (λ y y-rec → f (x , y) (y-rec , x-rec))
                      y

  p₂ : ∀ x → RecA (λ x' → ∀ y' → P (x' , y')) x
  p₂ = recA (λ x → ∀ y → P (x , y))
            (λ x x-rec y → f (x , y) (p₁ x y x-rec , x-rec))

  p₂x = p₂ x

[_⊗_] : ∀ {ℓ} {A B : Set ℓ} {RecA : RecStruct A} {RecB : RecStruct B} →
        RecursorBuilder RecA → RecursorBuilder RecB →
        RecursorBuilder (RecA ⊗ RecB)
[ recA ⊗ recB ] = Σ-rec-builder recA (λ _ → recB)

------------------------------------------------------------------------
-- Example

private

  open import Data.Nat
  open import Induction.Nat as N

  -- The Ackermann function à la Rózsa Péter.

  ackermann : ℕ → ℕ → ℕ
  ackermann m n = build [ N.rec-builder ⊗ N.rec-builder ]
                        AckPred ack (m , n)
    where
    AckPred : ℕ × ℕ → Set
    AckPred _ = ℕ

    ack : ∀ p → (N.Rec ⊗ N.Rec) AckPred p → AckPred p
    ack (zero  , n)     _                   = 1 + n
    ack (suc m , zero)  (_         , ackm•) = ackm• 1
    ack (suc m , suc n) (ack[1+m]n , ackm•) = ackm• ack[1+m]n


==> anc/accompanying-code/lib/src/Induction/Nat.agda <==
------------------------------------------------------------------------
-- Various forms of induction for natural numbers
------------------------------------------------------------------------

module Induction.Nat where

open import Function
open import Data.Nat
open import Data.Fin
open import Data.Fin.Props
open import Data.Product
open import Data.Unit
open import Induction
open import Induction.WellFounded as WF
open import Relation.Binary.PropositionalEquality
open import Relation.Unary

------------------------------------------------------------------------
-- Ordinary induction

Rec : RecStruct ℕ
Rec P zero    = ⊤
Rec P (suc n) = P n

rec-builder : RecursorBuilder Rec
rec-builder P f zero    = tt
rec-builder P f (suc n) = f n (rec-builder P f n)

rec : Recursor Rec
rec = build rec-builder

------------------------------------------------------------------------
-- Complete induction

CRec : RecStruct ℕ
CRec P zero    = ⊤
CRec P (suc n) = P n × CRec P n

cRec-builder : RecursorBuilder CRec
cRec-builder P f zero    = tt
cRec-builder P f (suc n) = f n ih , ih
  where ih = cRec-builder P f n

cRec : Recursor CRec
cRec = build cRec-builder

------------------------------------------------------------------------
-- Complete induction based on _<′_

<-Rec : RecStruct ℕ
<-Rec = WfRec _<′_

mutual

  <-well-founded : Well-founded _<′_
  <-well-founded n = acc (<-well-founded′ n)

  <-well-founded′ : ∀ n → <-Rec (Acc _<′_) n
  <-well-founded′ zero     _ ()
  <-well-founded′ (suc n) .n ≤′-refl       = <-well-founded n
  <-well-founded′ (suc n)  m (≤′-step m<n) = <-well-founded′ n m m<n

open WF.All <-well-founded public
  renaming ( wfRec-builder to <-rec-builder
           ; wfRec to <-rec
           )

------------------------------------------------------------------------
-- Complete induction based on _≺_

≺-Rec : RecStruct ℕ
≺-Rec = WfRec _≺_

≺-well-founded : Well-founded _≺_
≺-well-founded = Subrelation.well-founded ≺⇒<′ <-well-founded

open WF.All ≺-well-founded public
  renaming ( wfRec-builder to ≺-rec-builder
           ; wfRec to ≺-rec
           )

------------------------------------------------------------------------
-- Examples

private

 module Examples where

  -- The half function.

  HalfPred : ℕ → Set
  HalfPred _ = ℕ

  half₁ : ℕ → ℕ
  half₁ = cRec HalfPred half₁'
    where
    half₁' : ∀ n → CRec HalfPred n → HalfPred n
    half₁' zero          _                = zero
    half₁' (suc zero)    _                = zero
    half₁' (suc (suc n)) (_ , half₁n , _) = suc half₁n

  half₂ : ℕ → ℕ
  half₂ = <-rec HalfPred half₂'
    where
    half₂' : ∀ n → <-Rec HalfPred n → HalfPred n
    half₂' zero          _   = zero
    half₂' (suc zero)    _   = zero
    half₂' (suc (suc n)) rec = suc (rec n (≤′-step ≤′-refl))


==> anc/accompanying-code/lib/src/Induction/WellFounded.agda <==
------------------------------------------------------------------------
-- Well-founded induction
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Induction.WellFounded where

open import Data.Product
open import Function
open import Induction
open import Relation.Unary

-- When using well-founded recursion you can recurse arbitrarily, as
-- long as the arguments become smaller, and "smaller" is
-- well-founded.

WfRec : ∀ {a} {A : Set a} → Rel A a → RecStruct A
WfRec _<_ P x = ∀ y → y < x → P y

-- The accessibility predicate: x is accessible if everything which is
-- smaller than x is also accessible (inductively).

data Acc {a} {A : Set a} (_<_ : Rel A a) (x : A) : Set a where
  acc : (rs : WfRec _<_ (Acc _<_) x) → Acc _<_ x

-- The accessibility predicate encodes what it means to be
-- well-founded; if all elements are accessible, then _<_ is
-- well-founded.

Well-founded : ∀ {a} {A : Set a} → Rel A a → Set a
Well-founded _<_ = ∀ x → Acc _<_ x

-- Well-founded induction for the subset of accessible elements:

module Some {a} {A : Set a} {_<_ : Rel A a} where

  wfRec-builder : SubsetRecursorBuilder (Acc _<_) (WfRec _<_)
  wfRec-builder P f x (acc rs) = λ y y<x →
    f y (wfRec-builder P f y (rs y y<x))

  wfRec : SubsetRecursor (Acc _<_) (WfRec _<_)
  wfRec = subsetBuild wfRec-builder

-- Well-founded induction for all elements, assuming they are all
-- accessible:

module All {a} {A : Set a} {_<_ : Rel A a}
           (wf : Well-founded _<_) where

  wfRec-builder : RecursorBuilder (WfRec _<_)
  wfRec-builder P f x = Some.wfRec-builder P f x (wf x)

  wfRec : Recursor (WfRec _<_)
  wfRec = build wfRec-builder

-- It might be useful to establish proofs of Acc or Well-founded using
-- combinators such as the ones below (see, for instance,
-- "Constructing Recursion Operators in Intuitionistic Type Theory" by
-- Lawrence C Paulson).

module Subrelation {a} {A : Set a} {_<₁_ _<₂_ : Rel A a}
                   (<₁⇒<₂ : ∀ {x y} → x <₁ y → x <₂ y) where

  accessible : Acc _<₂_ ⊆ Acc _<₁_
  accessible (acc rs) = acc (λ y y<x → accessible (rs y (<₁⇒<₂ y<x)))

  well-founded : Well-founded _<₂_ → Well-founded _<₁_
  well-founded wf = λ x → accessible (wf x)

module Inverse-image {ℓ} {A B : Set ℓ} {_<_ : Rel B ℓ}
                     (f : A → B) where

  accessible : ∀ {x} → Acc _<_ (f x) → Acc (_<_ on f) x
  accessible (acc rs) = acc (λ y fy<fx → accessible (rs (f y) fy<fx))

  well-founded : Well-founded _<_ → Well-founded (_<_ on f)
  well-founded wf = λ x → accessible (wf (f x))

module Transitive-closure {a} {A : Set a} (_<_ : Rel A a) where

  infix 4 _<⁺_

  data _<⁺_ : Rel A a where
    [_]   : ∀ {x y} (x<y : x < y) → x <⁺ y
    trans : ∀ {x y z} (x<y : x <⁺ y) (y<z : y <⁺ z) → x <⁺ z

  downwards-closed : ∀ {x y} → Acc _<⁺_ y → x <⁺ y → Acc _<⁺_ x
  downwards-closed (acc rs) x<y = acc (λ z z<x → rs z (trans z<x x<y))

  mutual

    accessible : ∀ {x} → Acc _<_ x → Acc _<⁺_ x
    accessible acc-x = acc (accessible′ acc-x)

    accessible′ : ∀ {x} → Acc _<_ x → WfRec _<⁺_ (Acc _<⁺_) x
    accessible′ (acc rs) y [ y<x ]         = accessible (rs y y<x)
    accessible′ acc-x    y (trans y<z z<x) =
      downwards-closed (accessible′ acc-x _ z<x) y<z

  well-founded : Well-founded _<_ → Well-founded _<⁺_
  well-founded wf = λ x → accessible (wf x)

module Lexicographic {ℓ} {A : Set ℓ} {B : A → Set ℓ}
                     (RelA : Rel A ℓ)
                     (RelB : ∀ x → Rel (B x) ℓ) where

  data _<_ : Rel (Σ A B) ℓ where
    left  : ∀ {x₁ y₁ x₂ y₂} (x₁<x₂ : RelA   x₁ x₂) → (x₁ , y₁) < (x₂ , y₂)
    right : ∀ {x y₁ y₂}     (y₁<y₂ : RelB x y₁ y₂) → (x  , y₁) < (x  , y₂)

  mutual

    accessible : ∀ {x y} →
                 Acc RelA x → (∀ {x} → Well-founded (RelB x)) →
                 Acc _<_ (x , y)
    accessible accA wfB = acc (accessible′ accA (wfB _) wfB)

    accessible′ :
      ∀ {x y} →
      Acc RelA x → Acc (RelB x) y → (∀ {x} → Well-founded (RelB x)) →
      WfRec _<_ (Acc _<_) (x , y)
    accessible′ (acc rsA) _    wfB ._ (left  x′<x) = accessible (rsA _ x′<x) wfB
    accessible′ accA (acc rsB) wfB ._ (right y′<y) =
      acc (accessible′ accA (rsB _ y′<y) wfB)

  well-founded : Well-founded RelA → (∀ {x} → Well-founded (RelB x)) →
                 Well-founded _<_
  well-founded wfA wfB p = accessible (wfA (proj₁ p)) wfB


==> anc/accompanying-code/lib/src/Level.agda <==
------------------------------------------------------------------------
-- Universe levels
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Level where

-- Levels.

data Level : Set where
  zero : Level
  suc  : (i : Level) → Level

{-# BUILTIN LEVEL     Level #-}
{-# BUILTIN LEVELZERO zero  #-}
{-# BUILTIN LEVELSUC  suc   #-}

-- Maximum.

infixl 6 _⊔_

_⊔_ : Level → Level → Level
zero  ⊔ j     = j
suc i ⊔ zero  = suc i
suc i ⊔ suc j = suc (i ⊔ j)

{-# BUILTIN LEVELMAX _⊔_ #-}

-- Lifting.

record Lift {a ℓ} (A : Set a) : Set (a ⊔ ℓ) where
  constructor lift
  field lower : A

open Lift public


==> anc/accompanying-code/lib/src/Reflection.agda <==
------------------------------------------------------------------------
-- Support for reflection
------------------------------------------------------------------------

module Reflection where

open import Data.Bool using (Bool); open Data.Bool.Bool
open import Data.List using (List)
open import Data.Nat using (ℕ)
open import Relation.Binary
open import Relation.Binary.PropositionalEquality
open import Relation.Binary.PropositionalEquality.TrustMe
open import Relation.Nullary

------------------------------------------------------------------------
-- Names

-- Names.

postulate Name : Set

{-# BUILTIN QNAME Name #-}

private
  primitive
    primQNameEquality : Name → Name → Bool

-- Equality of names is decidable.

infix 4 _==_ _≟_

_==_ : Name → Name → Bool
_==_ = primQNameEquality

_≟_ : Decidable {A = Name} _≡_
s₁ ≟ s₂ with s₁ == s₂
... | true  = yes trustMe
... | false = no whatever
  where postulate whatever : _

------------------------------------------------------------------------
-- Terms

-- Is the argument explicit?

Explicit? = Bool

-- Arguments.

data Arg A : Set where
  arg : Explicit? → A → Arg A

{-# BUILTIN ARG    Arg #-}
{-# BUILTIN ARGARG arg #-}

-- Terms.

data Term : Set where
  -- Variable applied to arguments.
  var     : ℕ → List (Arg Term) → Term
  -- Constructor applied to arguments.
  con     : Name → List (Arg Term) → Term
  -- Identifier applied to arguments.
  def     : Name → List (Arg Term) → Term
  -- Explicit or implicit λ abstraction.
  lam     : Explicit? → Term → Term
  -- Pi-type.
  pi      : Arg Term → Term → Term
  -- An arbitrary sort (Set, for instance).
  sort    : Term
  -- Anything.
  unknown : Term

{-# BUILTIN AGDATERM            Term    #-}
{-# BUILTIN AGDATERMVAR         var     #-}
{-# BUILTIN AGDATERMCON         con     #-}
{-# BUILTIN AGDATERMDEF         def     #-}
{-# BUILTIN AGDATERMLAM         lam     #-}
{-# BUILTIN AGDATERMPI          pi      #-}
{-# BUILTIN AGDATERMSORT        sort    #-}
{-# BUILTIN AGDATERMUNSUPPORTED unknown #-}


==> anc/accompanying-code/lib/src/Relation/Binary.agda <==
------------------------------------------------------------------------
-- Properties of homogeneous binary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Binary where

open import Data.Product
open import Data.Sum
open import Function
open import Level
import Relation.Binary.PropositionalEquality.Core as PropEq
open import Relation.Binary.Consequences
open import Relation.Binary.Core as Core using (_≡_)
import Relation.Binary.Indexed.Core as I

------------------------------------------------------------------------
-- Simple properties and equivalence relations

open Core public hiding (_≡_; refl; _≢_)

------------------------------------------------------------------------
-- Preorders

record IsPreorder {a ℓ₁ ℓ₂} {A : Set a}
                  (_≈_ : Rel A ℓ₁) -- The underlying equality.
                  (_∼_ : Rel A ℓ₂) -- The relation.
                  : Set (a ⊔ ℓ₁ ⊔ ℓ₂) where
  field
    isEquivalence : IsEquivalence _≈_
    -- Reflexivity is expressed in terms of an underlying equality:
    reflexive     : _≈_ ⇒ _∼_
    trans         : Transitive _∼_

  module Eq = IsEquivalence isEquivalence

  refl : Reflexive _∼_
  refl = reflexive Eq.refl

  ∼-resp-≈ : _∼_ Respects₂ _≈_
  ∼-resp-≈ = (λ x≈y z∼x → trans z∼x (reflexive x≈y))
           , (λ x≈y x∼z → trans (reflexive $ Eq.sym x≈y) x∼z)

record Preorder c ℓ₁ ℓ₂ : Set (suc (c ⊔ ℓ₁ ⊔ ℓ₂)) where
  infix 4 _≈_ _∼_
  field
    Carrier    : Set c
    _≈_        : Rel Carrier ℓ₁  -- The underlying equality.
    _∼_        : Rel Carrier ℓ₂  -- The relation.
    isPreorder : IsPreorder _≈_ _∼_

  open IsPreorder isPreorder public

------------------------------------------------------------------------
-- Setoids

-- Equivalence relations are defined in Relation.Binary.Core.

record Setoid c ℓ : Set (suc (c ⊔ ℓ)) where
  infix 4 _≈_
  field
    Carrier       : Set c
    _≈_           : Rel Carrier ℓ
    isEquivalence : IsEquivalence _≈_

  open IsEquivalence isEquivalence public

  isPreorder : IsPreorder _≡_ _≈_
  isPreorder = record
    { isEquivalence = PropEq.isEquivalence
    ; reflexive     = reflexive
    ; trans         = trans
    }

  preorder : Preorder c c ℓ
  preorder = record { isPreorder = isPreorder }

  -- A trivially indexed setoid.

  indexedSetoid : ∀ {i} {I : Set i} → I.Setoid I c _
  indexedSetoid = record
    { Carrier = λ _ → Carrier
    ; _≈_     = _≈_
    ; isEquivalence = record
      { refl  = refl
      ; sym   = sym
      ; trans = trans
      }
    }

------------------------------------------------------------------------
-- Decidable equivalence relations

record IsDecEquivalence {a ℓ} {A : Set a}
                        (_≈_ : Rel A ℓ) : Set (a ⊔ ℓ) where
  infix 4 _≟_
  field
    isEquivalence : IsEquivalence _≈_
    _≟_           : Decidable _≈_

  open IsEquivalence isEquivalence public

record DecSetoid c ℓ : Set (suc (c ⊔ ℓ)) where
  infix 4 _≈_
  field
    Carrier          : Set c
    _≈_              : Rel Carrier ℓ
    isDecEquivalence : IsDecEquivalence _≈_

  open IsDecEquivalence isDecEquivalence public

  setoid : Setoid c ℓ
  setoid = record { isEquivalence = isEquivalence }

  open Setoid setoid public using (preorder)

------------------------------------------------------------------------
-- Partial orders

record IsPartialOrder {a ℓ₁ ℓ₂} {A : Set a}
                      (_≈_ : Rel A ℓ₁) (_≤_ : Rel A ℓ₂) :
                      Set (a ⊔ ℓ₁ ⊔ ℓ₂) where
  field
    isPreorder : IsPreorder _≈_ _≤_
    antisym    : Antisymmetric _≈_ _≤_

  open IsPreorder isPreorder public
         renaming (∼-resp-≈ to ≤-resp-≈)

record Poset c ℓ₁ ℓ₂ : Set (suc (c ⊔ ℓ₁ ⊔ ℓ₂)) where
  infix 4 _≈_ _≤_
  field
    Carrier        : Set c
    _≈_            : Rel Carrier ℓ₁
    _≤_            : Rel Carrier ℓ₂
    isPartialOrder : IsPartialOrder _≈_ _≤_

  open IsPartialOrder isPartialOrder public

  preorder : Preorder c ℓ₁ ℓ₂
  preorder = record { isPreorder = isPreorder }

------------------------------------------------------------------------
-- Decidable partial orders

record IsDecPartialOrder {a ℓ₁ ℓ₂} {A : Set a}
                         (_≈_ : Rel A ℓ₁) (_≤_ : Rel A ℓ₂) :
                         Set (a ⊔ ℓ₁ ⊔ ℓ₂) where
  infix 4 _≟_ _≤?_
  field
    isPartialOrder : IsPartialOrder _≈_ _≤_
    _≟_            : Decidable _≈_
    _≤?_           : Decidable _≤_

  private
    module PO = IsPartialOrder isPartialOrder
  open PO public hiding (module Eq)

  module Eq where

    isDecEquivalence : IsDecEquivalence _≈_
    isDecEquivalence = record
      { isEquivalence = PO.isEquivalence
      ; _≟_           = _≟_
      }

    open IsDecEquivalence isDecEquivalence public

record DecPoset c ℓ₁ ℓ₂ : Set (suc (c ⊔ ℓ₁ ⊔ ℓ₂)) where
  infix 4 _≈_ _≤_
  field
    Carrier           : Set c
    _≈_               : Rel Carrier ℓ₁
    _≤_               : Rel Carrier ℓ₂
    isDecPartialOrder : IsDecPartialOrder _≈_ _≤_

  private
    module DPO = IsDecPartialOrder isDecPartialOrder
  open DPO public hiding (module Eq)

  poset : Poset c ℓ₁ ℓ₂
  poset = record { isPartialOrder = isPartialOrder }

  open Poset poset public using (preorder)

  module Eq where

    decSetoid : DecSetoid c ℓ₁
    decSetoid = record { isDecEquivalence = DPO.Eq.isDecEquivalence }

    open DecSetoid decSetoid public

------------------------------------------------------------------------
-- Strict partial orders

record IsStrictPartialOrder {a ℓ₁ ℓ₂} {A : Set a}
                            (_≈_ : Rel A ℓ₁) (_<_ : Rel A ℓ₂) :
                            Set (a ⊔ ℓ₁ ⊔ ℓ₂) where
  field
    isEquivalence : IsEquivalence _≈_
    irrefl        : Irreflexive _≈_ _<_
    trans         : Transitive _<_
    <-resp-≈      : _<_ Respects₂ _≈_

  module Eq = IsEquivalence isEquivalence

record StrictPartialOrder c ℓ₁ ℓ₂ : Set (suc (c ⊔ ℓ₁ ⊔ ℓ₂)) where
  infix 4 _≈_ _<_
  field
    Carrier              : Set c
    _≈_                  : Rel Carrier ℓ₁
    _<_                  : Rel Carrier ℓ₂
    isStrictPartialOrder : IsStrictPartialOrder _≈_ _<_

  open IsStrictPartialOrder isStrictPartialOrder public

------------------------------------------------------------------------
-- Total orders

record IsTotalOrder {a ℓ₁ ℓ₂} {A : Set a}
                    (_≈_ : Rel A ℓ₁) (_≤_ : Rel A ℓ₂) :
                    Set (a ⊔ ℓ₁ ⊔ ℓ₂) where
  field
    isPartialOrder : IsPartialOrder _≈_ _≤_
    total          : Total _≤_

  open IsPartialOrder isPartialOrder public

record TotalOrder c ℓ₁ ℓ₂ : Set (suc (c ⊔ ℓ₁ ⊔ ℓ₂)) where
  infix 4 _≈_ _≤_
  field
    Carrier      : Set c
    _≈_          : Rel Carrier ℓ₁
    _≤_          : Rel Carrier ℓ₂
    isTotalOrder : IsTotalOrder _≈_ _≤_

  open IsTotalOrder isTotalOrder public

  poset : Poset c ℓ₁ ℓ₂
  poset = record { isPartialOrder = isPartialOrder }

  open Poset poset public using (preorder)

------------------------------------------------------------------------
-- Decidable total orders

record IsDecTotalOrder {a ℓ₁ ℓ₂} {A : Set a}
                       (_≈_ : Rel A ℓ₁) (_≤_ : Rel A ℓ₂) :
                       Set (a ⊔ ℓ₁ ⊔ ℓ₂) where
  infix 4 _≟_ _≤?_
  field
    isTotalOrder : IsTotalOrder _≈_ _≤_
    _≟_          : Decidable _≈_
    _≤?_         : Decidable _≤_

  private
    module TO = IsTotalOrder isTotalOrder
  open TO public hiding (module Eq)

  module Eq where

    isDecEquivalence : IsDecEquivalence _≈_
    isDecEquivalence = record
      { isEquivalence = TO.isEquivalence
      ; _≟_           = _≟_
      }

    open IsDecEquivalence isDecEquivalence public

record DecTotalOrder c ℓ₁ ℓ₂ : Set (suc (c ⊔ ℓ₁ ⊔ ℓ₂)) where
  infix 4 _≈_ _≤_
  field
    Carrier         : Set c
    _≈_             : Rel Carrier ℓ₁
    _≤_             : Rel Carrier ℓ₂
    isDecTotalOrder : IsDecTotalOrder _≈_ _≤_

  private
    module DTO = IsDecTotalOrder isDecTotalOrder
  open DTO public hiding (module Eq)

  totalOrder : TotalOrder c ℓ₁ ℓ₂
  totalOrder = record { isTotalOrder = isTotalOrder }

  open TotalOrder totalOrder public using (poset; preorder)

  module Eq where

    decSetoid : DecSetoid c ℓ₁
    decSetoid = record { isDecEquivalence = DTO.Eq.isDecEquivalence }

    open DecSetoid decSetoid public

------------------------------------------------------------------------
-- Strict total orders

-- Note that these orders are decidable (see compare).

record IsStrictTotalOrder {a ℓ₁ ℓ₂} {A : Set a}
                          (_≈_ : Rel A ℓ₁) (_<_ : Rel A ℓ₂) :
                          Set (a ⊔ ℓ₁ ⊔ ℓ₂) where
  field
    isEquivalence : IsEquivalence _≈_
    trans         : Transitive _<_
    compare       : Trichotomous _≈_ _<_
    <-resp-≈      : _<_ Respects₂ _≈_

  infix 4 _≟_ _<?_

  _≟_ : Decidable _≈_
  _≟_ = tri⟶dec≈ compare

  _<?_ : Decidable _<_
  _<?_ = tri⟶dec< compare

  isDecEquivalence : IsDecEquivalence _≈_
  isDecEquivalence = record
    { isEquivalence = isEquivalence
    ; _≟_           = _≟_
    }

  module Eq = IsDecEquivalence isDecEquivalence

  isStrictPartialOrder : IsStrictPartialOrder _≈_ _<_
  isStrictPartialOrder = record
    { isEquivalence = isEquivalence
    ; irrefl        = tri⟶irr <-resp-≈ Eq.sym compare
    ; trans         = trans
    ; <-resp-≈      = <-resp-≈
    }

  open IsStrictPartialOrder isStrictPartialOrder public using (irrefl)

record StrictTotalOrder c ℓ₁ ℓ₂ : Set (suc (c ⊔ ℓ₁ ⊔ ℓ₂)) where
  infix 4 _≈_ _<_
  field
    Carrier            : Set c
    _≈_                : Rel Carrier ℓ₁
    _<_                : Rel Carrier ℓ₂
    isStrictTotalOrder : IsStrictTotalOrder _≈_ _<_

  open IsStrictTotalOrder isStrictTotalOrder public
    hiding (module Eq)

  strictPartialOrder : StrictPartialOrder c ℓ₁ ℓ₂
  strictPartialOrder =
    record { isStrictPartialOrder = isStrictPartialOrder }

  decSetoid : DecSetoid c ℓ₁
  decSetoid = record { isDecEquivalence = isDecEquivalence }

  module Eq = DecSetoid decSetoid


==> anc/accompanying-code/lib/src/Relation/Binary/Consequences.agda <==
------------------------------------------------------------------------
-- Some properties imply others
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Binary.Consequences where

open import Relation.Binary.Core hiding (refl)
open import Relation.Nullary
open import Relation.Binary.PropositionalEquality.Core
open import Function
open import Data.Sum
open import Data.Product
open import Data.Empty

-- Some of the definitions can be found in the following module:

open import Relation.Binary.Consequences.Core public

trans∧irr⟶asym :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} → {_≈_ : Rel A ℓ₁} {_<_ : Rel A ℓ₂} →
  Reflexive _≈_ →
  Transitive _<_ → Irreflexive _≈_ _<_ → Asymmetric _<_
trans∧irr⟶asym refl trans irrefl = λ x<y y<x →
  irrefl refl (trans x<y y<x)

irr∧antisym⟶asym :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {_≈_ : Rel A ℓ₁} {_<_ : Rel A ℓ₂} →
  Irreflexive _≈_ _<_ → Antisymmetric _≈_ _<_ → Asymmetric _<_
irr∧antisym⟶asym irrefl antisym = λ x<y y<x →
  irrefl (antisym x<y y<x) x<y

asym⟶antisym :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {_≈_ : Rel A ℓ₁} {_<_ : Rel A ℓ₂} →
  Asymmetric _<_ → Antisymmetric _≈_ _<_
asym⟶antisym asym x<y y<x = ⊥-elim (asym x<y y<x)

asym⟶irr :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {_≈_ : Rel A ℓ₁} {_<_ : Rel A ℓ₂} →
  _<_ Respects₂ _≈_ → Symmetric _≈_ →
  Asymmetric _<_ → Irreflexive _≈_ _<_
asym⟶irr {_<_ = _<_} resp sym asym {x} {y} x≈y x<y = asym x<y y<x
  where
  y<y : y < y
  y<y = proj₂ resp x≈y x<y
  y<x : y < x
  y<x = proj₁ resp (sym x≈y) y<y

total⟶refl :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {_≈_ : Rel A ℓ₁} {_∼_ : Rel A ℓ₂} →
  _∼_ Respects₂ _≈_ → Symmetric _≈_ →
  Total _∼_ → _≈_ ⇒ _∼_
total⟶refl {_≈_ = _≈_} {_∼_ = _∼_} resp sym total = refl
  where
  refl : _≈_ ⇒ _∼_
  refl {x} {y} x≈y with total x y
  ...              | inj₁ x∼y = x∼y
  ...              | inj₂ y∼x =
    proj₁ resp x≈y (proj₂ resp (sym x≈y) y∼x)

total+dec⟶dec :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {_≈_ : Rel A ℓ₁} {_≤_ : Rel A ℓ₂} →
  _≈_ ⇒ _≤_ → Antisymmetric _≈_ _≤_ →
  Total _≤_ → Decidable _≈_ → Decidable _≤_
total+dec⟶dec {_≈_ = _≈_} {_≤_ = _≤_} refl antisym total _≟_ = dec
  where
  dec : Decidable _≤_
  dec x y with total x y
  ... | inj₁ x≤y = yes x≤y
  ... | inj₂ y≤x with x ≟ y
  ...   | yes  x≈y = yes (refl x≈y)
  ...   | no  ¬x≈y = no (λ x≤y → ¬x≈y (antisym x≤y y≤x))

tri⟶asym :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {_≈_ : Rel A ℓ₁} {_<_ : Rel A ℓ₂} →
  Trichotomous _≈_ _<_ → Asymmetric _<_
tri⟶asym tri {x} {y} x<y x>y with tri x y
... | tri< _   _ x≯y = x≯y x>y
... | tri≈ _   _ x≯y = x≯y x>y
... | tri> x≮y _ _   = x≮y x<y

tri⟶irr :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {_≈_ : Rel A ℓ₁} {_<_ : Rel A ℓ₂} →
  _<_ Respects₂ _≈_ → Symmetric _≈_ →
  Trichotomous _≈_ _<_ → Irreflexive _≈_ _<_
tri⟶irr resp sym tri = asym⟶irr resp sym (tri⟶asym tri)

tri⟶dec≈ :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {_≈_ : Rel A ℓ₁} {_<_ : Rel A ℓ₂} →
  Trichotomous _≈_ _<_ → Decidable _≈_
tri⟶dec≈ compare x y with compare x y
... | tri< _ x≉y _ = no  x≉y
... | tri≈ _ x≈y _ = yes x≈y
... | tri> _ x≉y _ = no  x≉y

tri⟶dec< :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {_≈_ : Rel A ℓ₁} {_<_ : Rel A ℓ₂} →
  Trichotomous _≈_ _<_ → Decidable _<_
tri⟶dec< compare x y with compare x y
... | tri< x<y _ _ = yes x<y
... | tri≈ x≮y _ _ = no  x≮y
... | tri> x≮y _ _ = no  x≮y

map-NonEmpty : ∀ {a b p q} {A : Set a} {B : Set b}
                 {P : REL A B p} {Q : REL A B q} →
               P ⇒ Q → NonEmpty P → NonEmpty Q
map-NonEmpty f x = nonEmpty (f (NonEmpty.proof x))


==> anc/accompanying-code/lib/src/Relation/Binary/Consequences/Core.agda <==
------------------------------------------------------------------------
-- Some properties imply others
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- This file contains some core definitions which are reexported by
-- Relation.Binary.Consequences.

module Relation.Binary.Consequences.Core where

open import Relation.Binary.Core
open import Data.Product

subst⟶resp₂ : ∀ {a ℓ p} {A : Set a} {∼ : Rel A ℓ}
              (P : Rel A p) → Substitutive ∼ p → P Respects₂ ∼
subst⟶resp₂ {∼ = ∼} P subst =
  (λ {x _ _} y'∼y Pxy' → subst (P x)         y'∼y Pxy') ,
  (λ {y _ _} x'∼x Px'y → subst (λ x → P x y) x'∼x Px'y)


==> anc/accompanying-code/lib/src/Relation/Binary/Core.agda <==
------------------------------------------------------------------------
-- Properties of homogeneous binary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- This file contains some core definitions which are reexported by
-- Relation.Binary or Relation.Binary.PropositionalEquality.

module Relation.Binary.Core where

open import Data.Product
open import Data.Sum
open import Function
open import Level
open import Relation.Nullary

------------------------------------------------------------------------
-- Binary relations

-- Heterogeneous binary relations

REL : ∀ {a b} → Set a → Set b → (ℓ : Level) → Set (a ⊔ b ⊔ suc ℓ)
REL A B ℓ = A → B → Set ℓ

-- Homogeneous binary relations

Rel : ∀ {a} → Set a → (ℓ : Level) → Set (a ⊔ suc ℓ)
Rel A ℓ = REL A A ℓ

------------------------------------------------------------------------
-- Simple properties of binary relations

infixr 4 _⇒_ _=[_]⇒_

-- Implication/containment. Could also be written ⊆.

_⇒_ : ∀ {a b ℓ₁ ℓ₂} {A : Set a} {B : Set b} →
      REL A B ℓ₁ → REL A B ℓ₂ → Set _
P ⇒ Q = ∀ {i j} → P i j → Q i j

-- Generalised implication. If P ≡ Q it can be read as "f preserves
-- P".

_=[_]⇒_ : ∀ {a b ℓ₁ ℓ₂} {A : Set a} {B : Set b} →
          Rel A ℓ₁ → (A → B) → Rel B ℓ₂ → Set _
P =[ f ]⇒ Q = P ⇒ (Q on f)

-- A synonym, along with a binary variant.

_Preserves_⟶_ : ∀ {a b ℓ₁ ℓ₂} {A : Set a} {B : Set b} →
                (A → B) → Rel A ℓ₁ → Rel B ℓ₂ → Set _
f Preserves P ⟶ Q = P =[ f ]⇒ Q

_Preserves₂_⟶_⟶_ :
  ∀ {a b c ℓ₁ ℓ₂ ℓ₃} {A : Set a} {B : Set b} {C : Set c} →
  (A → B → C) → Rel A ℓ₁ → Rel B ℓ₂ → Rel C ℓ₃ → Set _
_+_ Preserves₂ P ⟶ Q ⟶ R =
  ∀ {x y u v} → P x y → Q u v → R (x + u) (y + v)

-- Reflexivity of _∼_ can be expressed as _≈_ ⇒ _∼_, for some
-- underlying equality _≈_. However, the following variant is often
-- easier to use.

Reflexive : ∀ {a ℓ} {A : Set a} → Rel A ℓ → Set _
Reflexive _∼_ = ∀ {x} → x ∼ x

-- Irreflexivity is defined using an underlying equality.

Irreflexive : ∀ {a b ℓ₁ ℓ₂} {A : Set a} {B : Set b} →
              REL A B ℓ₁ → REL A B ℓ₂ → Set _
Irreflexive _≈_ _<_ = ∀ {x y} → x ≈ y → ¬ (x < y)

-- Generalised symmetry.

Sym : ∀ {a b ℓ₁ ℓ₂} {A : Set a} {B : Set b} →
      REL A B ℓ₁ → REL B A ℓ₂ → Set _
Sym P Q = P ⇒ flip Q

Symmetric : ∀ {a ℓ} {A : Set a} → Rel A ℓ → Set _
Symmetric _∼_ = Sym _∼_ _∼_

-- Generalised transitivity.

Trans : ∀ {a b c ℓ₁ ℓ₂ ℓ₃} {A : Set a} {B : Set b} {C : Set c} →
        REL A B ℓ₁ → REL B C ℓ₂ → REL A C ℓ₃ → Set _
Trans P Q R = ∀ {i j k} → P i j → Q j k → R i k

-- A variant of Trans.

TransFlip : ∀ {a b c ℓ₁ ℓ₂ ℓ₃} {A : Set a} {B : Set b} {C : Set c} →
            REL A B ℓ₁ → REL B C ℓ₂ → REL A C ℓ₃ → Set _
TransFlip P Q R = ∀ {i j k} → Q j k → P i j → R i k

Transitive : ∀ {a ℓ} {A : Set a} → Rel A ℓ → Set _
Transitive _∼_ = Trans _∼_ _∼_ _∼_

Antisymmetric : ∀ {a ℓ₁ ℓ₂} {A : Set a} → Rel A ℓ₁ → Rel A ℓ₂ → Set _
Antisymmetric _≈_ _≤_ = ∀ {x y} → x ≤ y → y ≤ x → x ≈ y

Asymmetric : ∀ {a ℓ} {A : Set a} → Rel A ℓ → Set _
Asymmetric _<_ = ∀ {x y} → x < y → ¬ (y < x)

_Respects_ : ∀ {a ℓ₁ ℓ₂} {A : Set a} → (A → Set ℓ₁) → Rel A ℓ₂ → Set _
P Respects _∼_ = ∀ {x y} → x ∼ y → P x → P y

_Respects₂_ : ∀ {a ℓ₁ ℓ₂} {A : Set a} → Rel A ℓ₁ → Rel A ℓ₂ → Set _
P Respects₂ _∼_ =
  (∀ {x} → P x      Respects _∼_) ×
  (∀ {y} → flip P y Respects _∼_)

Substitutive : ∀ {a ℓ₁} {A : Set a} → Rel A ℓ₁ → (ℓ₂ : Level) → Set _
Substitutive {A = A} _∼_ p = (P : A → Set p) → P Respects _∼_

Decidable : ∀ {a b ℓ} {A : Set a} {B : Set b} → REL A B ℓ → Set _
Decidable _∼_ = ∀ x y → Dec (x ∼ y)

Total : ∀ {a ℓ} {A : Set a} → Rel A ℓ → Set _
Total _∼_ = ∀ x y → (x ∼ y) ⊎ (y ∼ x)

data Tri {a b c} (A : Set a) (B : Set b) (C : Set c) :
         Set (a ⊔ b ⊔ c) where
  tri< : ( a :   A) (¬b : ¬ B) (¬c : ¬ C) → Tri A B C
  tri≈ : (¬a : ¬ A) ( b :   B) (¬c : ¬ C) → Tri A B C
  tri> : (¬a : ¬ A) (¬b : ¬ B) ( c :   C) → Tri A B C

Trichotomous : ∀ {a ℓ₁ ℓ₂} {A : Set a} → Rel A ℓ₁ → Rel A ℓ₂ → Set _
Trichotomous _≈_ _<_ = ∀ x y → Tri (x < y) (x ≈ y) (x > y)
  where _>_ = flip _<_

record NonEmpty {a b ℓ} {A : Set a} {B : Set b}
                (T : REL A B ℓ) : Set (a ⊔ b ⊔ ℓ) where
  constructor nonEmpty
  field
    {x}   : A
    {y}   : B
    proof : T x y

------------------------------------------------------------------------
-- Propositional equality

-- This dummy module is used to avoid shadowing of the field named
-- refl defined in IsEquivalence below. The module is opened publicly
-- at the end of this file.

private
 module Dummy where

  infix 4 _≡_ _≢_

  data _≡_ {a} {A : Set a} (x : A) : A → Set a where
    refl : x ≡ x

  {-# BUILTIN EQUALITY _≡_ #-}
  {-# BUILTIN REFL refl #-}

  -- Nonequality.

  _≢_ : ∀ {a} {A : Set a} → A → A → Set a
  x ≢ y = ¬ x ≡ y

------------------------------------------------------------------------
-- Equivalence relations

-- The preorders of this library are defined in terms of an underlying
-- equivalence relation, and hence equivalence relations are not
-- defined in terms of preorders.

record IsEquivalence {a ℓ} {A : Set a}
                     (_≈_ : Rel A ℓ) : Set (a ⊔ ℓ) where
  field
    refl  : Reflexive _≈_
    sym   : Symmetric _≈_
    trans : Transitive _≈_

  reflexive : Dummy._≡_ ⇒ _≈_
  reflexive Dummy.refl = refl

open Dummy public


==> anc/accompanying-code/lib/src/Relation/Binary/EqReasoning.agda <==
------------------------------------------------------------------------
-- Convenient syntax for equational reasoning
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- Example use:

-- n*0≡0 : ∀ n → n * 0 ≡ 0
-- n*0≡0 zero    = refl
-- n*0≡0 (suc n) =
--   begin
--     suc n * 0
--   ≈⟨ refl ⟩
--     n * 0 + 0
--   ≈⟨ ... ⟩
--     n * 0
--   ≈⟨ n*0≡0 n ⟩
--     0
--   ∎

-- Note that some modules contain generalised versions of specific
-- instantiations of this module. For instance, the module ≡-Reasoning
-- in Relation.Binary.PropositionalEquality is recommended for
-- equational reasoning when the underlying equality is
-- Relation.Binary.PropositionalEquality._≡_.

open import Relation.Binary

module Relation.Binary.EqReasoning {s₁ s₂} (S : Setoid s₁ s₂) where

open Setoid S
import Relation.Binary.PreorderReasoning as PreR
open PreR preorder public
       renaming ( _∼⟨_⟩_  to _≈⟨_⟩_
                ; _≈⟨_⟩_  to _≡⟨_⟩_
                )


==> anc/accompanying-code/lib/src/Relation/Binary/Flip.agda <==
------------------------------------------------------------------------
-- Many properties which hold for _∼_ also hold for flip _∼_
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Relation.Binary.Flip where

open import Function
open import Data.Product

implies : ∀ {a b ℓ₁ ℓ₂} {A : Set a} {B : Set b}
          (≈ : REL A B ℓ₁) (∼ : REL A B ℓ₂) →
          ≈ ⇒ ∼ → flip ≈ ⇒ flip ∼
implies _ _ impl = impl

reflexive : ∀ {a ℓ} {A : Set a} (∼ : Rel A ℓ) →
            Reflexive ∼ → Reflexive (flip ∼)
reflexive _ refl = refl

irreflexive : ∀ {a b ℓ₁ ℓ₂} {A : Set a} {B : Set b}
              (≈ : REL A B ℓ₁) (∼ : REL A B ℓ₂) →
              Irreflexive ≈ ∼ → Irreflexive (flip ≈) (flip ∼)
irreflexive _ _ irrefl = irrefl

symmetric : ∀ {a ℓ} {A : Set a} (∼ : Rel A ℓ) →
            Symmetric ∼ → Symmetric (flip ∼)
symmetric _ sym = sym

transitive : ∀ {a ℓ} {A : Set a} (∼ : Rel A ℓ) →
             Transitive ∼ → Transitive (flip ∼)
transitive _ trans = flip trans

antisymmetric : ∀ {a ℓ₁ ℓ₂} {A : Set a} (≈ : Rel A ℓ₁) (≤ : Rel A ℓ₂) →
                Antisymmetric ≈ ≤ → Antisymmetric (flip ≈) (flip ≤)
antisymmetric _ _ antisym = antisym

asymmetric : ∀ {a ℓ} {A : Set a} (< : Rel A ℓ) →
             Asymmetric < → Asymmetric (flip <)
asymmetric _ asym = asym

respects : ∀ {a ℓ p} {A : Set a} (∼ : Rel A ℓ) (P : A → Set p) →
           Symmetric ∼ → P Respects ∼ → P Respects flip ∼
respects _ _ sym resp ∼ = resp (sym ∼)

respects₂ : ∀ {a ℓ₁ ℓ₂} {A : Set a} (∼₁ : Rel A ℓ₁) (∼₂ : Rel A ℓ₂) →
            Symmetric ∼₂ → ∼₁ Respects₂ ∼₂ → flip ∼₁ Respects₂ flip ∼₂
respects₂ _ _ sym (resp₁ , resp₂) =
  ((λ {_} {_} {_} ∼ → resp₂ (sym ∼)) , λ {_} {_} {_} ∼ → resp₁ (sym ∼))

decidable : ∀ {a b ℓ} {A : Set a} {B : Set b} (∼ : REL A B ℓ) →
            Decidable ∼ → Decidable (flip ∼)
decidable _ dec x y = dec y x

total : ∀ {a ℓ} {A : Set a} (∼ : Rel A ℓ) →
        Total ∼ → Total (flip ∼)
total _ tot x y = tot y x

trichotomous : ∀ {a ℓ₁ ℓ₂} {A : Set a} (≈ : Rel A ℓ₁) (< : Rel A ℓ₂) →
               Trichotomous ≈ < → Trichotomous (flip ≈) (flip <)
trichotomous _ _ compare x y = compare y x

isEquivalence : ∀ {a ℓ} {A : Set a} {≈ : Rel A ℓ} →
                IsEquivalence ≈ → IsEquivalence (flip ≈)
isEquivalence {≈ = ≈} eq = record
  { refl  = reflexive  ≈ Eq.refl
  ; sym   = symmetric  ≈ Eq.sym
  ; trans = transitive ≈ Eq.trans
  }
  where module Eq = IsEquivalence eq

setoid : ∀ {s₁ s₂} → Setoid s₁ s₂ → Setoid s₁ s₂
setoid S = record
  { _≈_           = flip S._≈_
  ; isEquivalence = isEquivalence S.isEquivalence
  } where module S = Setoid S

isPreorder : ∀ {a ℓ₁ ℓ₂} {A : Set a} {≈ : Rel A ℓ₁} {∼ : Rel A ℓ₂} →
             IsPreorder ≈ ∼ → IsPreorder (flip ≈) (flip ∼)
isPreorder {≈ = ≈} {∼} pre = record
  { isEquivalence = isEquivalence Pre.isEquivalence
  ; reflexive     = implies ≈ ∼ Pre.reflexive
  ; trans         = transitive ∼ Pre.trans
  }
  where module Pre = IsPreorder pre

preorder : ∀ {p₁ p₂ p₃} → Preorder p₁ p₂ p₃ → Preorder p₁ p₂ p₃
preorder P = record
  { _∼_        = flip P._∼_
  ; _≈_        = flip P._≈_
  ; isPreorder = isPreorder P.isPreorder
  } where module P = Preorder P

isDecEquivalence : ∀ {a ℓ} {A : Set a} {≈ : Rel A ℓ} →
                   IsDecEquivalence ≈ → IsDecEquivalence (flip ≈)
isDecEquivalence {≈ = ≈} dec = record
  { isEquivalence = isEquivalence Dec.isEquivalence
  ; _≟_           = decidable ≈ Dec._≟_
  }
  where module Dec = IsDecEquivalence dec

decSetoid : ∀ {s₁ s₂} → DecSetoid s₁ s₂ → DecSetoid s₁ s₂
decSetoid S = record
  { _≈_              = flip S._≈_
  ; isDecEquivalence = isDecEquivalence S.isDecEquivalence
  } where module S = DecSetoid S

isPartialOrder : ∀ {a ℓ₁ ℓ₂} {A : Set a} {≈ : Rel A ℓ₁} {≤ : Rel A ℓ₂} →
                 IsPartialOrder ≈ ≤ →
                 IsPartialOrder (flip ≈) (flip ≤)
isPartialOrder {≈ = ≈} {≤} po = record
  { isPreorder = isPreorder Po.isPreorder
  ; antisym    = antisymmetric ≈ ≤ Po.antisym
  }
  where module Po = IsPartialOrder po

poset : ∀ {p₁ p₂ p₃} → Poset p₁ p₂ p₃ → Poset p₁ p₂ p₃
poset O = record
  { _≈_            = flip O._≈_
  ; _≤_            = flip O._≤_
  ; isPartialOrder = isPartialOrder O.isPartialOrder
  } where module O = Poset O

isStrictPartialOrder :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {≈ : Rel A ℓ₁} {< : Rel A ℓ₂} →
  IsStrictPartialOrder ≈ < → IsStrictPartialOrder (flip ≈) (flip <)
isStrictPartialOrder {≈ = ≈} {<} spo = record
  { isEquivalence = isEquivalence Spo.isEquivalence
  ; irrefl        = irreflexive ≈ < Spo.irrefl
  ; trans         = transitive < Spo.trans
  ; <-resp-≈      = respects₂ < ≈ Spo.Eq.sym Spo.<-resp-≈
  }
  where module Spo = IsStrictPartialOrder spo

strictPartialOrder :
  ∀ {s₁ s₂ s₃} →
  StrictPartialOrder s₁ s₂ s₃ → StrictPartialOrder s₁ s₂ s₃
strictPartialOrder O = record
  { _≈_                  = flip O._≈_
  ; _<_                  = flip O._<_
  ; isStrictPartialOrder = isStrictPartialOrder O.isStrictPartialOrder
  } where module O = StrictPartialOrder O

isTotalOrder :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {≈ : Rel A ℓ₁} {≤ : Rel A ℓ₂} →
  IsTotalOrder ≈ ≤ → IsTotalOrder (flip ≈) (flip ≤)
isTotalOrder {≈ = ≈} {≤} to = record
  { isPartialOrder = isPartialOrder To.isPartialOrder
  ; total          = total ≤ To.total
  }
  where module To = IsTotalOrder to

totalOrder : ∀ {t₁ t₂ t₃} → TotalOrder t₁ t₂ t₃ → TotalOrder t₁ t₂ t₃
totalOrder O = record
  { _≈_          = flip O._≈_
  ; _≤_          = flip O._≤_
  ; isTotalOrder = isTotalOrder O.isTotalOrder
  } where module O = TotalOrder O

isDecTotalOrder :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {≈ : Rel A ℓ₁} {≤ : Rel A ℓ₂} →
  IsDecTotalOrder ≈ ≤ → IsDecTotalOrder (flip ≈) (flip ≤)
isDecTotalOrder {≈ = ≈} {≤} dec = record
  { isTotalOrder = isTotalOrder Dec.isTotalOrder
  ; _≟_          = decidable ≈ Dec._≟_
  ; _≤?_         = decidable ≤ Dec._≤?_
  }
  where module Dec = IsDecTotalOrder dec

decTotalOrder :
  ∀ {d₁ d₂ d₃} → DecTotalOrder d₁ d₂ d₃ → DecTotalOrder d₁ d₂ d₃
decTotalOrder O = record
  { _≈_             = flip O._≈_
  ; _≤_             = flip O._≤_
  ; isDecTotalOrder = isDecTotalOrder O.isDecTotalOrder
  } where module O = DecTotalOrder O

isStrictTotalOrder :
  ∀ {a ℓ₁ ℓ₂} {A : Set a} {≈ : Rel A ℓ₁} {< : Rel A ℓ₂} →
  IsStrictTotalOrder ≈ < → IsStrictTotalOrder (flip ≈) (flip <)
isStrictTotalOrder {≈ = ≈} {<} sto = record
  { isEquivalence = isEquivalence Sto.isEquivalence
  ; trans         = transitive < Sto.trans
  ; compare       = trichotomous ≈ < Sto.compare
  ; <-resp-≈      = respects₂ < ≈ Sto.Eq.sym Sto.<-resp-≈
  }
  where module Sto = IsStrictTotalOrder sto

strictTotalOrder :
  ∀ {s₁ s₂ s₃} → StrictTotalOrder s₁ s₂ s₃ → StrictTotalOrder s₁ s₂ s₃
strictTotalOrder O = record
  { _≈_                = flip O._≈_
  ; _<_                = flip O._<_
  ; isStrictTotalOrder = isStrictTotalOrder O.isStrictTotalOrder
  } where module O = StrictTotalOrder O


==> anc/accompanying-code/lib/src/Relation/Binary/HeterogeneousEquality.agda <==
------------------------------------------------------------------------
-- Heterogeneous equality
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Binary.HeterogeneousEquality where

open import Data.Product
open import Function
open import Function.Inverse using (Inverse)
open import Level
open import Relation.Nullary
open import Relation.Binary
open import Relation.Binary.Consequences
open import Relation.Binary.Indexed as I using (_at_)
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl)

------------------------------------------------------------------------
-- Heterogeneous equality

infix 4 _≅_ _≇_

data _≅_ {a} {A : Set a} (x : A) : ∀ {b} {B : Set b} → B → Set where
  refl : x ≅ x

-- Nonequality.

_≇_ : ∀ {a} {A : Set a} → A → ∀ {b} {B : Set b} → B → Set
x ≇ y = ¬ x ≅ y

------------------------------------------------------------------------
-- Conversion

≡-to-≅ : ∀ {a} {A : Set a} {x y : A} → x ≡ y → x ≅ y
≡-to-≅ refl = refl

≅-to-≡ : ∀ {a} {A : Set a} {x y : A} → x ≅ y → x ≡ y
≅-to-≡ refl = refl

------------------------------------------------------------------------
-- Some properties

reflexive : ∀ {a} {A : Set a} → _⇒_ {A = A} _≡_ (λ x y → x ≅ y)
reflexive refl = refl

sym : ∀ {a b} {A : Set a} {B : Set b} {x : A} {y : B} → x ≅ y → y ≅ x
sym refl = refl

trans : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
          {x : A} {y : B} {z : C} →
        x ≅ y → y ≅ z → x ≅ z
trans refl refl = refl

subst : ∀ {a} {A : Set a} {p} → Substitutive {A = A} (λ x y → x ≅ y) p
subst P refl p = p

subst₂ : ∀ {a b p} {A : Set a} {B : Set b} (P : A → B → Set p) →
         ∀ {x₁ x₂ y₁ y₂} → x₁ ≅ x₂ → y₁ ≅ y₂ → P x₁ y₁ → P x₂ y₂
subst₂ P refl refl p = p

subst-removable : ∀ {a p} {A : Set a}
                  (P : A → Set p) {x y} (eq : x ≅ y) z →
                  subst P eq z ≅ z
subst-removable P refl z = refl

≡-subst-removable : ∀ {a p} {A : Set a}
                    (P : A → Set p) {x y} (eq : x ≡ y) z →
                    PropEq.subst P eq z ≅ z
≡-subst-removable P refl z = refl

cong : ∀ {a b} {A : Set a} {B : A → Set b} {x y}
       (f : (x : A) → B x) → x ≅ y → f x ≅ f y
cong f refl = refl

cong₂ : ∀ {a b c} {A : Set a} {B : A → Set b} {C : ∀ x → B x → Set c}
          {x y u v}
        (f : (x : A) (y : B x) → C x y) → x ≅ y → u ≅ v → f x u ≅ f y v
cong₂ f refl refl = refl

resp₂ : ∀ {a ℓ} {A : Set a} (∼ : Rel A ℓ) → ∼ Respects₂ (λ x y → x ≅ y)
resp₂ _∼_ = subst⟶resp₂ _∼_ subst

proof-irrelevance : ∀ {a b} {A : Set a} {B : Set b} {x : A} {y : B}
                    (p q : x ≅ y) → p ≡ q
proof-irrelevance refl refl = refl

isEquivalence : ∀ {a} {A : Set a} →
                IsEquivalence {A = A} (λ x y → x ≅ y)
isEquivalence = record
  { refl  = refl
  ; sym   = sym
  ; trans = trans
  }

setoid : ∀ {a} → Set a → Setoid _ _
setoid A = record
  { Carrier       = A
  ; _≈_           = λ x y → x ≅ y
  ; isEquivalence = isEquivalence
  }

indexedSetoid : ∀ {a b} {A : Set a} → (A → Set b) → I.Setoid A _ _
indexedSetoid B = record
  { Carrier       = B
  ; _≈_           = λ x y → x ≅ y
  ; isEquivalence = record
    { refl  = refl
    ; sym   = sym
    ; trans = trans
    }
  }

≡⇿≅ : ∀ {a b} {A : Set a} (B : A → Set b) {x : A} →
      Inverse (PropEq.setoid (B x)) (indexedSetoid B at x)
≡⇿≅ B = record
  { to         = record { _⟨$⟩_ = id; cong = ≡-to-≅ }
  ; from       = record { _⟨$⟩_ = id; cong = ≅-to-≡ }
  ; inverse-of = record
    { left-inverse-of  = λ _ → refl
    ; right-inverse-of = λ _ → refl
    }
  }

decSetoid : ∀ {a} {A : Set a} →
            Decidable {A = A} {B = A} (λ x y → x ≅ y) →
            DecSetoid _ _
decSetoid dec = record
  { _≈_              = λ x y → x ≅ y
  ; isDecEquivalence = record
      { isEquivalence = isEquivalence
      ; _≟_           = dec
      }
  }

isPreorder : ∀ {a} {A : Set a} →
             IsPreorder {A = A} (λ x y → x ≅ y) (λ x y → x ≅ y)
isPreorder = record
  { isEquivalence = isEquivalence
  ; reflexive     = id
  ; trans         = trans
  }

isPreorder-≡ : ∀ {a} {A : Set a} →
               IsPreorder {A = A} _≡_ (λ x y → x ≅ y)
isPreorder-≡ = record
  { isEquivalence = PropEq.isEquivalence
  ; reflexive     = reflexive
  ; trans         = trans
  }

preorder : ∀ {a} → Set a → Preorder _ _ _
preorder A = record
  { Carrier    = A
  ; _≈_        = _≡_
  ; _∼_        = λ x y → x ≅ y
  ; isPreorder = isPreorder-≡
  }

------------------------------------------------------------------------
-- The inspect idiom

-- See Relation.Binary.PropositionalEquality.Inspect.

data Inspect {a} {A : Set a} (x : A) : Set a where
  _with-≅_ : (y : A) (eq : y ≅ x) → Inspect x

inspect : ∀ {a} {A : Set a} (x : A) → Inspect x
inspect x = x with-≅ refl

------------------------------------------------------------------------
-- Convenient syntax for equational reasoning

module ≅-Reasoning where

  -- The code in Relation.Binary.EqReasoning cannot handle
  -- heterogeneous equalities, hence the code duplication here.

  infix  4 _IsRelatedTo_
  infix  2 _∎
  infixr 2 _≅⟨_⟩_ _≡⟨_⟩_
  infix  1 begin_

  data _IsRelatedTo_ {a} {A : Set a} (x : A) {b} {B : Set b} (y : B) :
                     Set where
    relTo : (x≅y : x ≅ y) → x IsRelatedTo y

  begin_ : ∀ {a} {A : Set a} {x : A} {b} {B : Set b} {y : B} →
           x IsRelatedTo y → x ≅ y
  begin relTo x≅y = x≅y

  _≅⟨_⟩_ : ∀ {a} {A : Set a} (x : A) {b} {B : Set b} {y : B}
             {c} {C : Set c} {z : C} →
           x ≅ y → y IsRelatedTo z → x IsRelatedTo z
  _ ≅⟨ x≅y ⟩ relTo y≅z = relTo (trans x≅y y≅z)

  _≡⟨_⟩_ : ∀ {a} {A : Set a} (x : A) {y c} {C : Set c} {z : C} →
           x ≡ y → y IsRelatedTo z → x IsRelatedTo z
  _ ≡⟨ x≡y ⟩ relTo y≅z = relTo (trans (reflexive x≡y) y≅z)

  _∎ : ∀ {a} {A : Set a} (x : A) → x IsRelatedTo x
  _∎ _ = relTo refl


==> anc/accompanying-code/lib/src/Relation/Binary/Indexed.agda <==
------------------------------------------------------------------------
-- Indexed binary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Binary.Indexed where

import Relation.Binary as B

open import Relation.Binary.Indexed.Core public

-- By "instantiating" an indexed setoid one gets an ordinary setoid.

_at_ : ∀ {i s₁ s₂} {I : Set i} → Setoid I s₁ s₂ → I → B.Setoid _ _
S at i = record
  { Carrier       = S.Carrier i
  ; _≈_           = S._≈_
  ; isEquivalence = record
    { refl  = S.refl
    ; sym   = S.sym
    ; trans = S.trans
    }
  } where module S = Setoid S

------------------------------------------------------------------------
-- Simple properties of indexed binary relations

-- Generalised implication.

infixr 4 _=[_]⇒_

_=[_]⇒_ : ∀ {a b ℓ₁ ℓ₂} {A : Set a} {B : A → Set b} →
          B.Rel A ℓ₁ → ((x : A) → B x) → Rel B ℓ₂ → Set _
P =[ f ]⇒ Q = ∀ {i j} → P i j → Q (f i) (f j)


==> anc/accompanying-code/lib/src/Relation/Binary/Indexed/Core.agda <==
------------------------------------------------------------------------
-- Indexed binary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- This file contains some core definitions which are reexported by
-- Relation.Binary.Indexed.

module Relation.Binary.Indexed.Core where

open import Function
open import Level
import Relation.Binary.Core as B
import Relation.Binary.Core as P

------------------------------------------------------------------------
-- Indexed binary relations

-- Heterogeneous.

REL : ∀ {i₁ i₂ a₁ a₂} {I₁ : Set i₁} {I₂ : Set i₂} →
      (I₁ → Set a₁) → (I₂ → Set a₂) → (ℓ : Level) → Set _
REL A₁ A₂ ℓ = ∀ {i₁ i₂} → A₁ i₁ → A₂ i₂ → Set ℓ

-- Homogeneous.

Rel : ∀ {i a} {I : Set i} → (I → Set a) → (ℓ : Level) → Set _
Rel A ℓ = REL A A ℓ

------------------------------------------------------------------------
-- Simple properties of indexed binary relations

-- Reflexivity.

Reflexive : ∀ {i a ℓ} {I : Set i} (A : I → Set a) → Rel A ℓ → Set _
Reflexive _ _∼_ = ∀ {i} → B.Reflexive (_∼_ {i})

-- Symmetry.

Symmetric : ∀ {i a ℓ} {I : Set i} (A : I → Set a) → Rel A ℓ → Set _
Symmetric _ _∼_ = ∀ {i j} → B.Sym (_∼_ {i} {j}) _∼_

-- Transitivity.

Transitive : ∀ {i a ℓ} {I : Set i} (A : I → Set a) → Rel A ℓ → Set _
Transitive _ _∼_ = ∀ {i j k} → B.Trans _∼_ (_∼_ {j}) (_∼_ {i} {k})

------------------------------------------------------------------------
-- Setoids

record IsEquivalence {i a ℓ} {I : Set i} (A : I → Set a)
                     (_≈_ : Rel A ℓ) : Set (i ⊔ a ⊔ ℓ) where
  field
    refl  : Reflexive A _≈_
    sym   : Symmetric A _≈_
    trans : Transitive A _≈_

  reflexive : ∀ {i} → P._≡_ ⟨ B._⇒_ ⟩ _≈_ {i}
  reflexive P.refl = refl

record Setoid {i} (I : Set i) c ℓ : Set (suc (i ⊔ c ⊔ ℓ)) where
  infix 4 _≈_
  field
    Carrier       : I → Set c
    _≈_           : Rel Carrier ℓ
    isEquivalence : IsEquivalence Carrier _≈_

  open IsEquivalence isEquivalence public


==> anc/accompanying-code/lib/src/Relation/Binary/InducedPreorders.agda <==
------------------------------------------------------------------------
-- Induced preorders
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Relation.Binary.InducedPreorders
         {s₁ s₂}
         (S : Setoid s₁ s₂)  -- The underlying equality.
         where

open import Function
open import Data.Product

open Setoid S

-- Every respectful unary relation induces a preorder. (No claim is
-- made that this preorder is unique.)

InducedPreorder₁ : ∀ {p} (P : Carrier → Set p) →
                   P Respects _≈_ → Preorder _ _ _
InducedPreorder₁ P resp = record
  { _≈_        = _≈_
  ; _∼_        = λ c₁ c₂ → P c₁ → P c₂
  ; isPreorder = record
    { isEquivalence = isEquivalence
    ; reflexive     = resp
    ; trans         = flip _∘′_
    }
  }

-- Every respectful binary relation induces a preorder. (No claim is
-- made that this preorder is unique.)

InducedPreorder₂ : ∀ {a r} {A : Set a} →
                   (_R_ : A → Carrier → Set r) →
                   (∀ {x} → _R_ x Respects _≈_) → Preorder _ _ _
InducedPreorder₂ _R_ resp = record
  { _≈_        = _≈_
  ; _∼_        = λ c₁ c₂ → ∀ {a} → a R c₁ → a R c₂
  ; isPreorder = record
    { isEquivalence = isEquivalence
    ; reflexive     = λ c₁≈c₂ → resp c₁≈c₂
    ; trans         = λ c₁∼c₂ c₂∼c₃ → c₂∼c₃ ∘ c₁∼c₂
    }
  }


==> anc/accompanying-code/lib/src/Relation/Binary/List/NonStrictLex.agda <==
------------------------------------------------------------------------
-- Lexicographic ordering of lists
------------------------------------------------------------------------

-- The definition of lexicographic ordering used here is suitable if
-- the argument order is a (non-strict) partial order. The
-- lexicographic ordering itself can be either strict or non-strict,
-- depending on the value of a parameter.

module Relation.Binary.List.NonStrictLex where

open import Data.Empty
open import Function
open import Data.Unit using (⊤; tt)
open import Data.Product
open import Data.List
open import Level
open import Relation.Nullary
open import Relation.Binary

import Relation.Binary.NonStrictToStrict as Conv
import Relation.Binary.List.StrictLex as Strict

open import Relation.Binary.List.Pointwise as Pointwise using ([])

private
 module Dummy {A : Set} where

  Lex : (P : Set) → (_≈_ _≤_ : Rel A zero) → Rel (List A) zero
  Lex P _≈_ _≤_ = Strict.Lex P _≈_ (Conv._<_ _≈_ _≤_)

  -- Strict lexicographic ordering.

  Lex-< : (_≈_ _≤_ : Rel A zero) → Rel (List A) zero
  Lex-< = Lex ⊥

  -- Non-strict lexicographic ordering.

  Lex-≤ : (_≈_ _≤_ : Rel A zero) → Rel (List A) zero
  Lex-≤ = Lex ⊤

  ------------------------------------------------------------------------
  -- Properties

  ≤-reflexive : ∀ _≈_ _≤_ → Pointwise.Rel _≈_ ⇒ Lex-≤ _≈_ _≤_
  ≤-reflexive _≈_ _≤_ = Strict.≤-reflexive _≈_ (Conv._<_ _≈_ _≤_)

  <-irreflexive : ∀ {_≈_ _≤_} →
                  Irreflexive (Pointwise.Rel _≈_) (Lex-< _≈_ _≤_)
  <-irreflexive {_≈_} {_≤_} =
    Strict.<-irreflexive {_<_ = Conv._<_ _≈_ _≤_} (Conv.irrefl _≈_ _≤_)

  transitive : ∀ {P _≈_ _≤_} →
               IsPartialOrder _≈_ _≤_ → Transitive (Lex P _≈_ _≤_)
  transitive po =
    Strict.transitive
       isEquivalence
       (Conv.<-resp-≈ _ _ isEquivalence ≤-resp-≈)
       (Conv.trans _ _ po)
    where open IsPartialOrder po

  antisymmetric : ∀ {P _≈_ _≤_} →
                  Symmetric _≈_ → Antisymmetric _≈_ _≤_ →
                  Antisymmetric (Pointwise.Rel _≈_) (Lex P _≈_ _≤_)
  antisymmetric {_≈_ = _≈_} {_≤_} sym antisym =
    Strict.antisymmetric sym (Conv.irrefl _≈_ _≤_)
                         (Conv.antisym⟶asym _≈_ _ antisym)

  <-asymmetric : ∀ {_≈_ _≤_} →
                 IsEquivalence _≈_ → _≤_ Respects₂ _≈_ →
                 Antisymmetric _≈_ _≤_ → Asymmetric (Lex-< _≈_ _≤_)
  <-asymmetric {_≈_} eq resp antisym  =
    Strict.<-asymmetric sym (Conv.<-resp-≈ _ _ eq resp)
                        (Conv.antisym⟶asym _≈_ _ antisym)
    where open IsEquivalence eq

  respects₂ : ∀ {P _≈_ _≤_} →
              IsEquivalence _≈_ → _≤_ Respects₂ _≈_ →
              Lex P _≈_ _≤_ Respects₂ Pointwise.Rel _≈_
  respects₂ eq resp = Strict.respects₂ eq (Conv.<-resp-≈ _ _ eq resp)

  decidable : ∀ {P _≈_ _≤_} →
              Dec P → Decidable _≈_ → Decidable _≤_ →
              Decidable (Lex P _≈_ _≤_)
  decidable dec-P dec-≈ dec-≤ =
    Strict.decidable dec-P dec-≈ (Conv.decidable _ _ dec-≈ dec-≤)

  <-decidable :
    ∀ {_≈_ _≤_} →
    Decidable _≈_ → Decidable _≤_ → Decidable (Lex-< _≈_ _≤_)
  <-decidable = decidable (no id)

  ≤-decidable :
    ∀ {_≈_ _≤_} →
    Decidable _≈_ → Decidable _≤_ → Decidable (Lex-≤ _≈_ _≤_)
  ≤-decidable = decidable (yes tt)

  ≤-total : ∀ {_≈_ _≤_} → Symmetric _≈_ → Decidable _≈_ →
            Antisymmetric _≈_ _≤_ → Total _≤_ →
            Total (Lex-≤ _≈_ _≤_)
  ≤-total sym dec-≈ antisym tot =
    Strict.≤-total sym (Conv.trichotomous _ _ sym dec-≈ antisym tot)

  <-compare : ∀ {_≈_ _≤_} → Symmetric _≈_ → Decidable _≈_ →
              Antisymmetric _≈_ _≤_ → Total _≤_ →
              Trichotomous (Pointwise.Rel _≈_) (Lex-< _≈_ _≤_)
  <-compare sym dec-≈ antisym tot =
    Strict.<-compare sym (Conv.trichotomous _ _ sym dec-≈ antisym tot)

  -- Some collections of properties which are preserved by Lex-≤ or
  -- Lex-<.

  ≤-isPreorder : ∀ {_≈_ _≤_} →
                 IsPartialOrder _≈_ _≤_ →
                 IsPreorder (Pointwise.Rel _≈_) (Lex-≤ _≈_ _≤_)
  ≤-isPreorder po =
    Strict.≤-isPreorder
       isEquivalence (Conv.trans _ _ po)
       (Conv.<-resp-≈ _ _ isEquivalence ≤-resp-≈)
   where open IsPartialOrder po

  ≤-isPartialOrder : ∀ {_≈_ _≤_} →
                     IsPartialOrder _≈_ _≤_ →
                     IsPartialOrder (Pointwise.Rel _≈_) (Lex-≤ _≈_ _≤_)
  ≤-isPartialOrder po =
    Strict.≤-isPartialOrder
      (Conv.isPartialOrder⟶isStrictPartialOrder _ _ po)

  ≤-isTotalOrder : ∀ {_≈_ _≤_} →
                   Decidable _≈_ → IsTotalOrder _≈_ _≤_ →
                   IsTotalOrder (Pointwise.Rel _≈_) (Lex-≤ _≈_ _≤_)
  ≤-isTotalOrder dec tot =
    Strict.≤-isTotalOrder
      (Conv.isTotalOrder⟶isStrictTotalOrder _ _ dec tot)

  ≤-isDecTotalOrder :
    ∀ {_≈_ _≤_} →
    IsDecTotalOrder _≈_ _≤_ →
    IsDecTotalOrder (Pointwise.Rel _≈_) (Lex-≤ _≈_ _≤_)
  ≤-isDecTotalOrder dtot =
    Strict.≤-isDecTotalOrder
      (Conv.isDecTotalOrder⟶isStrictTotalOrder _ _ dtot)

  <-isStrictPartialOrder : ∀ {_≈_ _≤_} →
    IsPartialOrder _≈_ _≤_ →
    IsStrictPartialOrder (Pointwise.Rel _≈_) (Lex-< _≈_ _≤_)
  <-isStrictPartialOrder po =
    Strict.<-isStrictPartialOrder
      (Conv.isPartialOrder⟶isStrictPartialOrder _ _ po)

  <-isStrictTotalOrder : ∀ {_≈_ _≤_} →
    Decidable _≈_ → IsTotalOrder _≈_ _≤_ →
    IsStrictTotalOrder (Pointwise.Rel _≈_) (Lex-< _≈_ _≤_)
  <-isStrictTotalOrder dec tot =
    Strict.<-isStrictTotalOrder
      (Conv.isTotalOrder⟶isStrictTotalOrder _ _ dec tot)

open Dummy public

-- "Packages" (e.g. preorders) can also be handled.

≤-preorder : Poset _ _ _ → Preorder _ _ _
≤-preorder po = record
  { isPreorder = ≤-isPreorder isPartialOrder
  } where open Poset po

≤-partialOrder : Poset _ _ _ → Poset _ _ _
≤-partialOrder po = record
  { isPartialOrder = ≤-isPartialOrder isPartialOrder
  } where open Poset po

≤-decTotalOrder : DecTotalOrder _ _ _ → DecTotalOrder _ _ _
≤-decTotalOrder dtot = record
  { isDecTotalOrder = ≤-isDecTotalOrder isDecTotalOrder
  } where open DecTotalOrder dtot

<-strictPartialOrder : Poset _ _ _ → StrictPartialOrder _ _ _
<-strictPartialOrder po = record
  { isStrictPartialOrder = <-isStrictPartialOrder isPartialOrder
  } where open Poset po

<-strictTotalOrder : DecTotalOrder _ _ _ → StrictTotalOrder _ _ _
<-strictTotalOrder dtot = record
  { isStrictTotalOrder = <-isStrictTotalOrder _≟_ isTotalOrder
  } where open IsDecTotalOrder (DecTotalOrder.isDecTotalOrder dtot)


==> anc/accompanying-code/lib/src/Relation/Binary/List/Pointwise.agda <==
------------------------------------------------------------------------
-- Pointwise lifting of relations to lists
------------------------------------------------------------------------

module Relation.Binary.List.Pointwise where

open import Function
open import Data.Product
open import Data.List
open import Level
open import Relation.Nullary
open import Relation.Binary renaming (Rel to Rel₂)
open import Relation.Binary.PropositionalEquality as PropEq using (_≡_)

private
 module Dummy {A : Set} where

  infixr 5 _∷_

  data Rel (_∼_ : Rel₂ A zero) : List A → List A → Set where
    []  : Rel _∼_ [] []
    _∷_ : ∀ {x xs y ys} (x∼y : x ∼ y) (xs∼ys : Rel _∼_ xs ys) →
          Rel _∼_ (x ∷ xs) (y ∷ ys)

  head : ∀ {_∼_ x y xs ys} → Rel _∼_ (x ∷ xs) (y ∷ ys) → x ∼ y
  head (x∼y ∷ xs∼ys) = x∼y

  tail : ∀ {_∼_ x y xs ys} → Rel _∼_ (x ∷ xs) (y ∷ ys) → Rel _∼_ xs ys
  tail (x∼y ∷ xs∼ys) = xs∼ys

  reflexive : ∀ {_≈_ _∼_} → _≈_ ⇒ _∼_ → Rel _≈_ ⇒ Rel _∼_
  reflexive ≈⇒∼ []            = []
  reflexive ≈⇒∼ (x≈y ∷ xs≈ys) = ≈⇒∼ x≈y ∷ reflexive ≈⇒∼ xs≈ys

  refl : ∀ {_∼_} → Reflexive _∼_ → Reflexive (Rel _∼_)
  refl rfl {[]}     = []
  refl rfl {x ∷ xs} = rfl ∷ refl rfl

  symmetric : ∀ {_∼_} → Symmetric _∼_ → Symmetric (Rel _∼_)
  symmetric sym []            = []
  symmetric sym (x∼y ∷ xs∼ys) = sym x∼y ∷ symmetric sym xs∼ys

  transitive : ∀ {_∼_} → Transitive _∼_ → Transitive (Rel _∼_)
  transitive trans []            []            = []
  transitive trans (x∼y ∷ xs∼ys) (y∼z ∷ ys∼zs) =
    trans x∼y y∼z ∷ transitive trans xs∼ys ys∼zs

  antisymmetric : ∀ {_≈_ _≤_} → Antisymmetric _≈_ _≤_ →
                  Antisymmetric (Rel _≈_) (Rel _≤_)
  antisymmetric antisym []            []            = []
  antisymmetric antisym (x∼y ∷ xs∼ys) (y∼x ∷ ys∼xs) =
    antisym x∼y y∼x ∷ antisymmetric antisym xs∼ys ys∼xs

  respects₂ : ∀ {_≈_ _∼_} →
              _∼_ Respects₂ _≈_ → (Rel _∼_) Respects₂ (Rel _≈_)
  respects₂ {_≈_} {_∼_} resp =
    (λ {xs} {ys} {zs} → resp¹ {xs} {ys} {zs}) ,
    (λ {xs} {ys} {zs} → resp² {xs} {ys} {zs})
    where
    resp¹ : ∀ {xs} → (Rel _∼_ xs) Respects (Rel _≈_)
    resp¹ []            []            = []
    resp¹ (x≈y ∷ xs≈ys) (z∼x ∷ zs∼xs) =
      proj₁ resp x≈y z∼x ∷ resp¹ xs≈ys zs∼xs

    resp² : ∀ {ys} → (flip (Rel _∼_) ys) Respects (Rel _≈_)
    resp² []            []            = []
    resp² (x≈y ∷ xs≈ys) (x∼z ∷ xs∼zs) =
      proj₂ resp x≈y x∼z ∷ resp² xs≈ys xs∼zs

  decidable : ∀ {_∼_} → Decidable _∼_ → Decidable (Rel _∼_)
  decidable dec []       []       = yes []
  decidable dec []       (y ∷ ys) = no (λ ())
  decidable dec (x ∷ xs) []       = no (λ ())
  decidable dec (x ∷ xs) (y ∷ ys) with dec x y
  ... | no ¬x∼y = no (¬x∼y ∘ head)
  ... | yes x∼y with decidable dec xs ys
  ...           | no ¬xs∼ys = no (¬xs∼ys ∘ tail)
  ...           | yes xs∼ys = yes (x∼y ∷ xs∼ys)

  isEquivalence : ∀ {_≈_} → IsEquivalence _≈_ → IsEquivalence (Rel _≈_)
  isEquivalence eq = record
    { refl  = refl       Eq.refl
    ; sym   = symmetric  Eq.sym
    ; trans = transitive Eq.trans
    } where module Eq = IsEquivalence eq

  isPreorder : ∀ {_≈_ _∼_} →
               IsPreorder _≈_ _∼_ → IsPreorder (Rel _≈_) (Rel _∼_)
  isPreorder pre = record
    { isEquivalence = isEquivalence Pre.isEquivalence
    ; reflexive     = reflexive     Pre.reflexive
    ; trans         = transitive    Pre.trans
    } where module Pre = IsPreorder pre

  isDecEquivalence : ∀ {_≈_} → IsDecEquivalence _≈_ →
                     IsDecEquivalence (Rel _≈_)
  isDecEquivalence eq = record
    { isEquivalence = isEquivalence Dec.isEquivalence
    ; _≟_           = decidable     Dec._≟_
    } where module Dec = IsDecEquivalence eq

  isPartialOrder : ∀ {_≈_ _≤_} → IsPartialOrder _≈_ _≤_ →
                   IsPartialOrder (Rel _≈_) (Rel _≤_)
  isPartialOrder po = record
    { isPreorder = isPreorder    PO.isPreorder
    ; antisym    = antisymmetric PO.antisym
    } where module PO = IsPartialOrder po

  -- Rel _≡_ coincides with _≡_.

  Rel≡⇒≡ : Rel _≡_ ⇒ _≡_
  Rel≡⇒≡ []                    = PropEq.refl
  Rel≡⇒≡ (PropEq.refl ∷ xs∼ys) with Rel≡⇒≡ xs∼ys
  Rel≡⇒≡ (PropEq.refl ∷ xs∼ys) | PropEq.refl = PropEq.refl

  ≡⇒Rel≡ : _≡_ ⇒ Rel _≡_
  ≡⇒Rel≡ PropEq.refl = refl PropEq.refl

open Dummy public

preorder : Preorder _ _ _ → Preorder _ _ _
preorder p = record
  { isPreorder = isPreorder (Preorder.isPreorder p)
  }

setoid : Setoid _ _ → Setoid _ _
setoid s = record
  { isEquivalence = isEquivalence (Setoid.isEquivalence s)
  }

decSetoid : DecSetoid _ _ → DecSetoid _ _
decSetoid d = record
  { isDecEquivalence = isDecEquivalence (DecSetoid.isDecEquivalence d)
  }

poset : Poset _ _ _ → Poset _ _ _
poset p = record
  { isPartialOrder = isPartialOrder (Poset.isPartialOrder p)
  }


==> anc/accompanying-code/lib/src/Relation/Binary/List/StrictLex.agda <==
------------------------------------------------------------------------
-- Lexicographic ordering of lists
------------------------------------------------------------------------

-- The definition of lexicographic ordering used here is suitable if
-- the argument order is a strict partial order. The lexicographic
-- ordering itself can be either strict or non-strict, depending on
-- the value of a parameter.

module Relation.Binary.List.StrictLex where

open import Data.Empty
open import Data.Unit using (⊤; tt)
open import Function
open import Data.Product
open import Data.Sum
open import Data.List
open import Level
open import Relation.Nullary
open import Relation.Binary
open import Relation.Binary.Consequences
open import Relation.Binary.List.Pointwise as Pointwise
   using ([]; _∷_; head; tail)

private
 module Dummy {A : Set} where

  data Lex (P : Set) (_≈_ _<_ : Rel A zero) : Rel (List A) zero where
    base : P                             → Lex P _≈_ _<_ []       []
    halt : ∀ {y ys}                      → Lex P _≈_ _<_ []       (y ∷ ys)
    this : ∀ {x xs y ys} (x<y : x < y)   → Lex P _≈_ _<_ (x ∷ xs) (y ∷ ys)
    next : ∀ {x xs y ys} (x≈y : x ≈ y)
           (xs⊴ys : Lex P _≈_ _<_ xs ys) → Lex P _≈_ _<_ (x ∷ xs) (y ∷ ys)

  -- Strict lexicographic ordering.

  Lex-< : (_≈_ _<_ : Rel A zero) → Rel (List A) zero
  Lex-< = Lex ⊥

  ¬[]<[] : ∀ {_≈_ _<_} → ¬ Lex-< _≈_ _<_ [] []
  ¬[]<[] (base ())

  -- Non-strict lexicographic ordering.

  Lex-≤ : (_≈_ _<_ : Rel A zero) → Rel (List A) zero
  Lex-≤ = Lex ⊤

  -- Utilities.

  ¬≤-this : ∀ {P _≈_ _<_ x y xs ys} → ¬ (x ≈ y) → ¬ (x < y) →
            ¬ Lex P _≈_ _<_ (x ∷ xs) (y ∷ ys)
  ¬≤-this ¬x≈y ¬x<y (this x<y)       = ¬x<y x<y
  ¬≤-this ¬x≈y ¬x<y (next x≈y xs⊴ys) = ¬x≈y x≈y

  ¬≤-next : ∀ {P _≈_ _<_ x y xs ys} →
            ¬ (x < y) → ¬ Lex P _≈_ _<_ xs ys →
            ¬ Lex P _≈_ _<_ (x ∷ xs) (y ∷ ys)
  ¬≤-next ¬x<y ¬xs⊴ys (this x<y)       = ¬x<y x<y
  ¬≤-next ¬x<y ¬xs⊴ys (next x≈y xs⊴ys) = ¬xs⊴ys xs⊴ys

  ----------------------------------------------------------------------
  -- Properties

  ≤-reflexive : ∀ _≈_ _<_ → Pointwise.Rel _≈_ ⇒ Lex-≤ _≈_ _<_
  ≤-reflexive _≈_ _<_ []            = base tt
  ≤-reflexive _≈_ _<_ (x≈y ∷ xs≈ys) =
    next x≈y (≤-reflexive _≈_ _<_ xs≈ys)

  <-irreflexive : ∀ {_≈_ _<_} → Irreflexive _≈_ _<_ →
                  Irreflexive (Pointwise.Rel _≈_) (Lex-< _≈_ _<_)
  <-irreflexive irr []            (base ())
  <-irreflexive irr (x≈y ∷ xs≈ys) (this x<y)       = irr x≈y x<y
  <-irreflexive irr (x≈y ∷ xs≈ys) (next x≊y xs⊴ys) =
    <-irreflexive irr xs≈ys xs⊴ys

  transitive : ∀ {P _≈_ _<_} →
               IsEquivalence _≈_ → _<_ Respects₂ _≈_ → Transitive _<_ →
               Transitive (Lex P _≈_ _<_)
  transitive {P} {_≈_} {_<_} eq resp tr = trans
    where
    trans : Transitive (Lex P _≈_ _<_)
    trans (base p)         (base _)         = base p
    trans (base y)         halt             = halt
    trans halt             (this y<z)       = halt
    trans halt             (next y≈z ys⊴zs) = halt
    trans (this x<y)       (this y<z)       = this (tr x<y y<z)
    trans (this x<y)       (next y≈z ys⊴zs) = this (proj₁ resp y≈z x<y)
    trans (next x≈y xs⊴ys) (this y<z)       =
       this (proj₂ resp (IsEquivalence.sym eq x≈y) y<z)
    trans (next x≈y xs⊴ys) (next y≈z ys⊴zs) =
       next (IsEquivalence.trans eq x≈y y≈z) (trans xs⊴ys ys⊴zs)

  antisymmetric :
    ∀ {P _≈_ _<_} →
    Symmetric _≈_ → Irreflexive _≈_ _<_ →  Asymmetric _<_ →
    Antisymmetric (Pointwise.Rel _≈_) (Lex P _≈_ _<_)
  antisymmetric {P} {_≈_} {_<_} sym ir asym = as
    where
    as : Antisymmetric (Pointwise.Rel _≈_) (Lex P _≈_ _<_)
    as (base _)         (base _)         = []
    as halt             ()
    as (this x<y)       (this y<x)       = ⊥-elim (asym x<y y<x)
    as (this x<y)       (next y≈x ys⊴xs) = ⊥-elim (ir (sym y≈x) x<y)
    as (next x≈y xs⊴ys) (this y<x)       = ⊥-elim (ir (sym x≈y) y<x)
    as (next x≈y xs⊴ys) (next y≈x ys⊴xs) = x≈y ∷ as xs⊴ys ys⊴xs

  <-asymmetric : ∀ {_≈_ _<_} →
                 Symmetric _≈_ → _<_ Respects₂ _≈_ → Asymmetric _<_ →
                 Asymmetric (Lex-< _≈_ _<_)
  <-asymmetric {_≈_} {_<_} sym resp as = asym
    where
    irrefl : Irreflexive _≈_ _<_
    irrefl = asym⟶irr resp sym as

    asym : Asymmetric (Lex-< _≈_ _<_)
    asym (base bot)       _                = bot
    asym halt             ()
    asym (this x<y)       (this y<x)       = as x<y y<x
    asym (this x<y)       (next y≈x ys⊴xs) = irrefl (sym y≈x) x<y
    asym (next x≈y xs⊴ys) (this y<x)       = irrefl (sym x≈y) y<x
    asym (next x≈y xs⊴ys) (next y≈x ys⊴xs) = asym xs⊴ys ys⊴xs

  respects₂ : ∀ {P _≈_ _<_} →
              IsEquivalence _≈_ → _<_ Respects₂ _≈_ →
              Lex P _≈_ _<_ Respects₂ Pointwise.Rel _≈_
  respects₂ {P} {_≈_} {_<_} eq resp =
    (λ {xs} {ys} {zs} → resp¹ {xs} {ys} {zs}) ,
    (λ {xs} {ys} {zs} → resp² {xs} {ys} {zs})
    where
    resp¹ : ∀ {xs} → Lex P _≈_ _<_ xs Respects Pointwise.Rel _≈_
    resp¹ []            xs⊴[]            = xs⊴[]
    resp¹ (x≈y ∷ xs≈ys) halt             = halt
    resp¹ (x≈y ∷ xs≈ys) (this z<x)       = this (proj₁ resp x≈y z<x)
    resp¹ (x≈y ∷ xs≈ys) (next z≈x zs⊴xs) =
      next (Eq.trans z≈x x≈y) (resp¹ xs≈ys zs⊴xs)
      where module Eq = IsEquivalence eq

    resp² : ∀ {ys} → flip (Lex P _≈_ _<_) ys Respects Pointwise.Rel _≈_
    resp² []            []⊴ys            = []⊴ys
    resp² (x≈z ∷ xs≈zs) (this x<y)       = this (proj₂ resp x≈z x<y)
    resp² (x≈z ∷ xs≈zs) (next x≈y xs⊴ys) =
      next (Eq.trans (Eq.sym x≈z) x≈y) (resp² xs≈zs xs⊴ys)
      where module Eq = IsEquivalence eq

  decidable : ∀ {P _≈_ _<_} →
              Dec P → Decidable _≈_ → Decidable _<_ →
              Decidable (Lex P _≈_ _<_)
  decidable {P} {_≈_} {_<_} dec-P dec-≈ dec-< = dec
    where
    dec : Decidable (Lex P _≈_ _<_)
    dec []       []       with dec-P
    ...                   | yes p = yes (base p)
    ...                   | no ¬p = no helper
      where
      helper : ¬ Lex P _≈_ _<_ [] []
      helper (base p) = ¬p p
    dec []       (y ∷ ys) = yes halt
    dec (x ∷ xs) []       = no (λ ())
    dec (x ∷ xs) (y ∷ ys) with dec-< x y
    ... | yes x<y = yes (this x<y)
    ... | no ¬x<y with dec-≈ x y
    ...           | no ¬x≈y = no (¬≤-this ¬x≈y ¬x<y)
    ...           | yes x≈y with dec xs ys
    ...                     | yes xs⊴ys = yes (next x≈y xs⊴ys)
    ...                     | no ¬xs⊴ys = no (¬≤-next ¬x<y ¬xs⊴ys)

  <-decidable :
    ∀ {_≈_ _<_} →
    Decidable _≈_ → Decidable _<_ → Decidable (Lex-< _≈_ _<_)
  <-decidable = decidable (no id)

  ≤-decidable :
    ∀ {_≈_ _<_} →
    Decidable _≈_ → Decidable _<_ → Decidable (Lex-≤ _≈_ _<_)
  ≤-decidable = decidable (yes tt)

  -- Note that trichotomy is an unnecessarily strong precondition for
  -- the following lemma.

  ≤-total :
    ∀ {_≈_ _<_} →
    Symmetric _≈_ → Trichotomous _≈_ _<_ → Total (Lex-≤ _≈_ _<_)
  ≤-total {_≈_} {_<_} sym tri = total
    where
    total : Total (Lex-≤ _≈_ _<_)
    total []       []       = inj₁ (base tt)
    total []       (x ∷ xs) = inj₁ halt
    total (x ∷ xs) []       = inj₂ halt
    total (x ∷ xs) (y ∷ ys) with tri x y
    ... | tri< x<y _ _ = inj₁ (this x<y)
    ... | tri> _ _ y<x = inj₂ (this y<x)
    ... | tri≈ _ x≈y _ with total xs ys
    ...                | inj₁ xs≲ys = inj₁ (next      x≈y  xs≲ys)
    ...                | inj₂ ys≲xs = inj₂ (next (sym x≈y) ys≲xs)

  <-compare : ∀ {_≈_ _<_} →
              Symmetric _≈_ → Trichotomous _≈_ _<_ →
              Trichotomous (Pointwise.Rel _≈_) (Lex-< _≈_ _<_)
  <-compare {_≈_} {_<_} sym tri = cmp
   where
   cmp : Trichotomous (Pointwise.Rel _≈_) (Lex-< _≈_ _<_)
   cmp []       []       = tri≈ ¬[]<[] [] ¬[]<[]
   cmp []       (y ∷ ys) = tri< halt (λ ()) (λ ())
   cmp (x ∷ xs) []       = tri> (λ ()) (λ ()) halt
   cmp (x ∷ xs) (y ∷ ys) with tri x y
   ... | tri< x<y ¬x≈y ¬y<x =
         tri< (this x<y) (¬x≈y ∘ head) (¬≤-this (¬x≈y ∘ sym) ¬y<x)
   ... | tri> ¬x<y ¬x≈y y<x =
         tri> (¬≤-this ¬x≈y ¬x<y) (¬x≈y ∘ head) (this y<x)
   ... | tri≈ ¬x<y x≈y ¬y<x with cmp xs ys
   ...    | tri< xs<ys ¬xs≈ys ¬ys<xs =
            tri< (next x≈y xs<ys) (¬xs≈ys ∘ tail) (¬≤-next ¬y<x ¬ys<xs)
   ...    | tri≈ ¬xs<ys xs≈ys ¬ys<xs =
            tri≈ (¬≤-next ¬x<y ¬xs<ys) (x≈y ∷ xs≈ys) (¬≤-next ¬y<x ¬ys<xs)
   ...    | tri> ¬xs<ys ¬xs≈ys ys<xs =
            tri> (¬≤-next ¬x<y ¬xs<ys) (¬xs≈ys ∘ tail) (next (sym x≈y) ys<xs)

  -- Some collections of properties which are preserved by Lex-≤ or
  -- Lex-<.

  ≤-isPreorder : ∀ {_≈_ _<_} →
                 IsEquivalence _≈_ → Transitive _<_ → _<_ Respects₂ _≈_ →
                 IsPreorder (Pointwise.Rel _≈_) (Lex-≤ _≈_ _<_)
  ≤-isPreorder {_≈_} {_<_} eq tr resp = record
    { isEquivalence = Pointwise.isEquivalence eq
    ; reflexive     = ≤-reflexive _≈_ _<_
    ; trans         = transitive eq resp tr
    }

  ≤-isPartialOrder : ∀ {_≈_ _<_} →
                     IsStrictPartialOrder _≈_ _<_ →
                     IsPartialOrder (Pointwise.Rel _≈_) (Lex-≤ _≈_ _<_)
  ≤-isPartialOrder {_≈_} {_<_} spo = record
    { isPreorder = ≤-isPreorder isEquivalence trans <-resp-≈
    ; antisym    = antisymmetric Eq.sym irrefl
                     (trans∧irr⟶asym {_≈_ = _≈_} {_<_ = _<_}
                                     Eq.refl trans irrefl)
    } where open IsStrictPartialOrder spo

  ≤-isTotalOrder : ∀ {_≈_ _<_} →
                   IsStrictTotalOrder _≈_ _<_ →
                   IsTotalOrder (Pointwise.Rel _≈_) (Lex-≤ _≈_ _<_)
  ≤-isTotalOrder sto = record
    { isPartialOrder =
        ≤-isPartialOrder (record
          { isEquivalence = isEquivalence
          ; irrefl        = tri⟶irr <-resp-≈ Eq.sym compare
          ; trans         = trans
          ; <-resp-≈      = <-resp-≈
          })
    ; total          = ≤-total Eq.sym compare
    } where open IsStrictTotalOrder sto

  ≤-isDecTotalOrder : ∀ {_≈_ _<_} →
                      IsStrictTotalOrder _≈_ _<_ →
                      IsDecTotalOrder (Pointwise.Rel _≈_) (Lex-≤ _≈_ _<_)
  ≤-isDecTotalOrder sto = record
    { isTotalOrder = ≤-isTotalOrder sto
    ; _≟_          = Pointwise.decidable _≟_
    ; _≤?_         = ≤-decidable _≟_ (tri⟶dec< compare)
    } where open IsStrictTotalOrder sto

  <-isStrictPartialOrder
    : ∀ {_≈_ _<_} → IsStrictPartialOrder _≈_ _<_ →
      IsStrictPartialOrder (Pointwise.Rel _≈_) (Lex-< _≈_ _<_)
  <-isStrictPartialOrder spo = record
    { isEquivalence = Pointwise.isEquivalence isEquivalence
    ; irrefl        = <-irreflexive irrefl
    ; trans         = transitive isEquivalence <-resp-≈ trans
    ; <-resp-≈      = respects₂ isEquivalence <-resp-≈
    } where open IsStrictPartialOrder spo

  <-isStrictTotalOrder
    : ∀ {_≈_ _<_} → IsStrictTotalOrder _≈_ _<_ →
      IsStrictTotalOrder (Pointwise.Rel _≈_) (Lex-< _≈_ _<_)
  <-isStrictTotalOrder sto = record
    { isEquivalence = Pointwise.isEquivalence isEquivalence
    ; trans         = transitive isEquivalence <-resp-≈ trans
    ; compare       = <-compare Eq.sym compare
    ; <-resp-≈      = respects₂ isEquivalence <-resp-≈
    } where open IsStrictTotalOrder sto

open Dummy public

-- "Packages" (e.g. preorders) can also be handled.

≤-preorder : Preorder _ _ _ → Preorder _ _ _
≤-preorder pre = record
  { isPreorder = ≤-isPreorder isEquivalence trans ∼-resp-≈
  } where open Preorder pre

≤-partialOrder : StrictPartialOrder _ _ _ → Poset _ _ _
≤-partialOrder spo = record
  { isPartialOrder = ≤-isPartialOrder isStrictPartialOrder
  } where open StrictPartialOrder spo

≤-decTotalOrder : StrictTotalOrder _ _ _ → DecTotalOrder _ _ _
≤-decTotalOrder sto = record
  { isDecTotalOrder = ≤-isDecTotalOrder isStrictTotalOrder
  } where open StrictTotalOrder sto

<-strictPartialOrder :
  StrictPartialOrder _ _ _ → StrictPartialOrder _ _ _
<-strictPartialOrder spo = record
  { isStrictPartialOrder = <-isStrictPartialOrder isStrictPartialOrder
  } where open StrictPartialOrder spo

<-strictTotalOrder : StrictTotalOrder _ _ _ → StrictTotalOrder _ _ _
<-strictTotalOrder sto = record
  { isStrictTotalOrder = <-isStrictTotalOrder isStrictTotalOrder
  } where open StrictTotalOrder sto


==> anc/accompanying-code/lib/src/Relation/Binary/NonStrictToStrict.agda <==
------------------------------------------------------------------------
-- Conversion of ≤ to <, along with a number of properties
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- Possible TODO: Prove that a conversion ≤ → < → ≤ returns a
-- relation equivalent to the original one (and similarly for
-- < → ≤ → <).

open import Relation.Binary

module Relation.Binary.NonStrictToStrict
         {a ℓ₁ ℓ₂} {A : Set a}
         (_≈_ : Rel A ℓ₁) (_≤_ : Rel A ℓ₂)
         where

open import Relation.Nullary
open import Relation.Binary.Consequences
open import Function
open import Data.Product
open import Data.Sum

------------------------------------------------------------------------
-- Conversion

-- _≤_ can be turned into _<_ as follows:

_<_ : Rel A _
x < y = (x ≤ y) × ¬ (x ≈ y)

------------------------------------------------------------------------
-- The converted relations have certain properties
-- (if the original relations have certain other properties)

irrefl : Irreflexive _≈_ _<_
irrefl x≈y x<y = proj₂ x<y x≈y

trans : IsPartialOrder _≈_ _≤_ → Transitive _<_
trans po = λ x<y y<z →
  ( PO.trans (proj₁ x<y) (proj₁ y<z)
  , λ x≈z → proj₂ x<y $ lemma (proj₁ x<y) (proj₁ y<z) x≈z
  )
  where
  module PO = IsPartialOrder po

  lemma : ∀ {x y z} → x ≤ y → y ≤ z → x ≈ z → x ≈ y
  lemma x≤y y≤z x≈z =
    PO.antisym x≤y $ PO.trans y≤z (PO.reflexive $ PO.Eq.sym x≈z)

antisym⟶asym : Antisymmetric _≈_ _≤_ → Asymmetric _<_
antisym⟶asym antisym (x≤y , ¬x≈y) (y≤x , ¬y≈x) =
  ¬x≈y (antisym x≤y y≤x)

<-resp-≈ : IsEquivalence _≈_ → _≤_ Respects₂ _≈_ → _<_ Respects₂ _≈_
<-resp-≈ eq ≤-resp-≈ =
  (λ {x y' y} y'≈y x<y' →
    ( proj₁ ≤-resp-≈ y'≈y (proj₁ x<y')
    , λ x≈y → proj₂ x<y' (Eq.trans x≈y (Eq.sym y'≈y))
    )
  ) ,
  (λ {y x' x} x'≈x x'<y →
    ( proj₂ ≤-resp-≈ x'≈x (proj₁ x'<y)
    , λ x≈y → proj₂ x'<y (Eq.trans x'≈x x≈y)
    ))
  where module Eq = IsEquivalence eq

trichotomous : Symmetric _≈_ → Decidable _≈_ →
               Antisymmetric _≈_ _≤_ → Total _≤_ →
               Trichotomous _≈_ _<_
trichotomous ≈-sym ≈-dec antisym total x y with ≈-dec x y
... | yes x≈y = tri≈ (irrefl x≈y) x≈y (irrefl (≈-sym x≈y))
... | no  x≉y with total x y
...   | inj₁ x≤y = tri< (x≤y , x≉y) x≉y
                        (x≉y ∘ antisym x≤y ∘ proj₁)
...   | inj₂ x≥y = tri> (x≉y ∘ flip antisym x≥y ∘ proj₁) x≉y
                        (x≥y , x≉y ∘ ≈-sym)

decidable : Decidable _≈_ → Decidable _≤_ → Decidable _<_
decidable ≈-dec ≤-dec x y with ≈-dec x y | ≤-dec x y
... | yes x≈y | _       = no (flip proj₂ x≈y)
... | no  x≉y | yes x≤y = yes (x≤y , x≉y)
... | no  x≉y | no  x≰y = no (x≰y ∘ proj₁)

isPartialOrder⟶isStrictPartialOrder :
  IsPartialOrder _≈_ _≤_ → IsStrictPartialOrder _≈_ _<_
isPartialOrder⟶isStrictPartialOrder po = record
  { isEquivalence = PO.isEquivalence
  ; irrefl        = irrefl
  ; trans         = trans po
  ; <-resp-≈      = <-resp-≈ PO.isEquivalence PO.≤-resp-≈
  } where module PO = IsPartialOrder po

isTotalOrder⟶isStrictTotalOrder :
  Decidable _≈_ → IsTotalOrder _≈_ _≤_ → IsStrictTotalOrder _≈_ _<_
isTotalOrder⟶isStrictTotalOrder dec-≈ tot = record
  { isEquivalence = TO.isEquivalence
  ; trans         = trans TO.isPartialOrder
  ; compare       = trichotomous TO.Eq.sym dec-≈ TO.antisym TO.total
  ; <-resp-≈      = <-resp-≈ TO.isEquivalence TO.≤-resp-≈
  } where module TO = IsTotalOrder tot

isDecTotalOrder⟶isStrictTotalOrder :
  IsDecTotalOrder _≈_ _≤_ → IsStrictTotalOrder _≈_ _<_
isDecTotalOrder⟶isStrictTotalOrder dtot =
  isTotalOrder⟶isStrictTotalOrder DTO._≟_ DTO.isTotalOrder
  where module DTO = IsDecTotalOrder dtot


==> anc/accompanying-code/lib/src/Relation/Binary/On.agda <==
------------------------------------------------------------------------
-- Many properties which hold for _∼_ also hold for _∼_ on f
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Relation.Binary.On {a b} {A : Set a} {B : Set b}
                          (f : B → A) where

open import Function
open import Data.Product

implies : ∀ {ℓ₁ ℓ₂} (≈ : Rel A ℓ₁) (∼ : Rel A ℓ₂) →
          ≈ ⇒ ∼ → (≈ on f) ⇒ (∼ on f)
implies _ _ impl = impl

reflexive : ∀ {ℓ} (∼ : Rel A ℓ) → Reflexive ∼ → Reflexive (∼ on f)
reflexive _ refl = refl

irreflexive : ∀ {ℓ₁ ℓ₂} (≈ : Rel A ℓ₁) (∼ : Rel A ℓ₂) →
              Irreflexive ≈ ∼ → Irreflexive (≈ on f) (∼ on f)
irreflexive _ _ irrefl = irrefl

symmetric : ∀ {ℓ} (∼ : Rel A ℓ) → Symmetric ∼ → Symmetric (∼ on f)
symmetric _ sym = sym

transitive : ∀ {ℓ} (∼ : Rel A ℓ) → Transitive ∼ → Transitive (∼ on f)
transitive _ trans = trans

antisymmetric : ∀ {ℓ₁ ℓ₂} (≈ : Rel A ℓ₁) (≤ : Rel A ℓ₂) →
                Antisymmetric ≈ ≤ → Antisymmetric (≈ on f) (≤ on f)
antisymmetric _ _ antisym = antisym

asymmetric : ∀ {ℓ} (< : Rel A ℓ) → Asymmetric < → Asymmetric (< on f)
asymmetric _ asym = asym

respects : ∀ {ℓ p} (∼ : Rel A ℓ) (P : A → Set p) →
           P Respects ∼ → (P ∘ f) Respects (∼ on f)
respects _ _ resp = resp

respects₂ : ∀ {ℓ₁ ℓ₂} (∼₁ : Rel A ℓ₁) (∼₂ : Rel A ℓ₂) →
            ∼₁ Respects₂ ∼₂ → (∼₁ on f) Respects₂ (∼₂ on f)
respects₂ _ _ (resp₁ , resp₂) =
  ((λ {_} {_} {_} → resp₁) , λ {_} {_} {_} → resp₂)

decidable : ∀ {ℓ} (∼ : Rel A ℓ) → Decidable ∼ → Decidable (∼ on f)
decidable _ dec = λ x y → dec (f x) (f y)

total : ∀ {ℓ} (∼ : Rel A ℓ) → Total ∼ → Total (∼ on f)
total _ tot = λ x y → tot (f x) (f y)

trichotomous : ∀ {ℓ₁ ℓ₂} (≈ : Rel A ℓ₁) (< : Rel A ℓ₂) →
               Trichotomous ≈ < → Trichotomous (≈ on f) (< on f)
trichotomous _ _ compare = λ x y → compare (f x) (f y)

isEquivalence : ∀ {ℓ} {≈ : Rel A ℓ} →
                IsEquivalence ≈ → IsEquivalence (≈ on f)
isEquivalence {≈ = ≈} eq = record
  { refl  = reflexive  ≈ Eq.refl
  ; sym   = symmetric  ≈ Eq.sym
  ; trans = transitive ≈ Eq.trans
  }
  where module Eq = IsEquivalence eq

isPreorder : ∀ {ℓ₁ ℓ₂} {≈ : Rel A ℓ₁} {∼ : Rel A ℓ₂} →
             IsPreorder ≈ ∼ → IsPreorder (≈ on f) (∼ on f)
isPreorder {≈ = ≈} {∼} pre = record
  { isEquivalence = isEquivalence Pre.isEquivalence
  ; reflexive     = implies ≈ ∼ Pre.reflexive
  ; trans         = transitive ∼ Pre.trans
  }
  where module Pre = IsPreorder pre

isDecEquivalence : ∀ {ℓ} {≈ : Rel A ℓ} →
                   IsDecEquivalence ≈ → IsDecEquivalence (≈ on f)
isDecEquivalence {≈ = ≈} dec = record
  { isEquivalence = isEquivalence Dec.isEquivalence
  ; _≟_           = decidable ≈ Dec._≟_
  }
  where module Dec = IsDecEquivalence dec

isPartialOrder : ∀ {ℓ₁ ℓ₂} {≈ : Rel A ℓ₁} {≤ : Rel A ℓ₂} →
                 IsPartialOrder ≈ ≤ →
                 IsPartialOrder (≈ on f) (≤ on f)
isPartialOrder {≈ = ≈} {≤} po = record
  { isPreorder = isPreorder Po.isPreorder
  ; antisym    = antisymmetric ≈ ≤ Po.antisym
  }
  where module Po = IsPartialOrder po

isStrictPartialOrder : ∀ {ℓ₁ ℓ₂} {≈ : Rel A ℓ₁} {< : Rel A ℓ₂} →
                       IsStrictPartialOrder ≈ < →
                       IsStrictPartialOrder (≈ on f) (< on f)
isStrictPartialOrder {≈ = ≈} {<} spo = record
  { isEquivalence = isEquivalence Spo.isEquivalence
  ; irrefl        = irreflexive ≈ < Spo.irrefl
  ; trans         = transitive < Spo.trans
  ; <-resp-≈      = respects₂ < ≈ Spo.<-resp-≈
  }
  where module Spo = IsStrictPartialOrder spo

isTotalOrder : ∀ {ℓ₁ ℓ₂} {≈ : Rel A ℓ₁} {≤ : Rel A ℓ₂} →
               IsTotalOrder ≈ ≤ →
               IsTotalOrder (≈ on f) (≤ on f)
isTotalOrder {≈ = ≈} {≤} to = record
  { isPartialOrder = isPartialOrder To.isPartialOrder
  ; total          = total ≤ To.total
  }
  where module To = IsTotalOrder to

isDecTotalOrder : ∀ {ℓ₁ ℓ₂} {≈ : Rel A ℓ₁} {≤ : Rel A ℓ₂} →
                  IsDecTotalOrder ≈ ≤ →
                  IsDecTotalOrder (≈ on f) (≤ on f)
isDecTotalOrder {≈ = ≈} {≤} dec = record
  { isTotalOrder = isTotalOrder Dec.isTotalOrder
  ; _≟_          = decidable ≈ Dec._≟_
  ; _≤?_         = decidable ≤ Dec._≤?_
  }
  where module Dec = IsDecTotalOrder dec

isStrictTotalOrder : ∀ {ℓ₁ ℓ₂} {≈ : Rel A ℓ₁} {< : Rel A ℓ₂} →
                     IsStrictTotalOrder ≈ < →
                       IsStrictTotalOrder (≈ on f) (< on f)
isStrictTotalOrder {≈ = ≈} {<} sto = record
  { isEquivalence = isEquivalence Sto.isEquivalence
  ; trans         = transitive < Sto.trans
  ; compare       = trichotomous ≈ < Sto.compare
  ; <-resp-≈      = respects₂ < ≈ Sto.<-resp-≈
  }
  where module Sto = IsStrictTotalOrder sto


==> anc/accompanying-code/lib/src/Relation/Binary/OrderMorphism.agda <==
------------------------------------------------------------------------
-- Order morphisms
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Binary.OrderMorphism where

open import Relation.Binary
open Poset
import Function as F
open import Level

record _⇒-Poset_ {p₁ p₂ p₃ p₄ p₅ p₆}
                 (P₁ : Poset p₁ p₂ p₃)
                 (P₂ : Poset p₄ p₅ p₆) : Set (p₁ ⊔ p₃ ⊔ p₄ ⊔ p₆) where
  field
    fun      : Carrier P₁ → Carrier P₂
    monotone : _≤_ P₁ =[ fun ]⇒ _≤_ P₂

_⇒-DTO_ : ∀ {p₁ p₂ p₃ p₄ p₅ p₆} →
          DecTotalOrder p₁ p₂ p₃ →
          DecTotalOrder p₄ p₅ p₆ → Set _
DTO₁ ⇒-DTO DTO₂ = poset DTO₁ ⇒-Poset poset DTO₂
  where open DecTotalOrder

open _⇒-Poset_

id : ∀ {p₁ p₂ p₃} {P : Poset p₁ p₂ p₃} → P ⇒-Poset P
id = record
  { fun      = F.id
  ; monotone = F.id
  }

_∘_ : ∀ {p₁ p₂ p₃ p₄ p₅ p₆ p₇ p₈ p₉}
        {P₁ : Poset p₁ p₂ p₃}
        {P₂ : Poset p₄ p₅ p₆}
        {P₃ : Poset p₇ p₈ p₉} →
      P₂ ⇒-Poset P₃ → P₁ ⇒-Poset P₂ → P₁ ⇒-Poset P₃
f ∘ g = record
  { fun      = F._∘_ (fun f)      (fun g)
  ; monotone = F._∘_ (monotone f) (monotone g)
  }

const : ∀ {p₁ p₂ p₃ p₄ p₅ p₆}
          {P₁ : Poset p₁ p₂ p₃}
          {P₂ : Poset p₄ p₅ p₆} →
        Carrier P₂ → P₁ ⇒-Poset P₂
const {P₂ = P₂} x = record
  { fun      = F.const x
  ; monotone = F.const (refl P₂)
  }


==> anc/accompanying-code/lib/src/Relation/Binary/PartialOrderReasoning.agda <==
------------------------------------------------------------------------
-- Convenient syntax for "equational reasoning" using a partial order
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Relation.Binary.PartialOrderReasoning
         {p₁ p₂ p₃} (P : Poset p₁ p₂ p₃) where

open Poset P
import Relation.Binary.PreorderReasoning as PreR
open PreR preorder public renaming (_∼⟨_⟩_ to _≤⟨_⟩_)


==> anc/accompanying-code/lib/src/Relation/Binary/PreorderReasoning.agda <==
------------------------------------------------------------------------
-- Convenient syntax for "equational reasoning" using a preorder
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- I think that the idea behind this library is originally Ulf
-- Norell's. I have adapted it to my tastes and mixfix operators,
-- though.

-- If you need to use several instances of this module in a given
-- file, then you can use the following approach:
--
--   import Relation.Binary.PreorderReasoning as Pre
--
--   f x y z = begin
--     ...
--       ∎
--     where open Pre preorder₁
--
--   g i j = begin
--     ...
--       ∎
--     where open Pre preorder₂

open import Relation.Binary

module Relation.Binary.PreorderReasoning
         {p₁ p₂ p₃} (P : Preorder p₁ p₂ p₃) where

open Preorder P

infix  4 _IsRelatedTo_
infix  2 _∎
infixr 2 _∼⟨_⟩_ _≈⟨_⟩_
infix  1 begin_

-- This seemingly unnecessary type is used to make it possible to
-- infer arguments even if the underlying equality evaluates.

data _IsRelatedTo_ (x y : Carrier) : Set p₃ where
  relTo : (x∼y : x ∼ y) → x IsRelatedTo y

begin_ : ∀ {x y} → x IsRelatedTo y → x ∼ y
begin relTo x∼y = x∼y

_∼⟨_⟩_ : ∀ x {y z} → x ∼ y → y IsRelatedTo z → x IsRelatedTo z
_ ∼⟨ x∼y ⟩ relTo y∼z = relTo (trans x∼y y∼z)

_≈⟨_⟩_ : ∀ x {y z} → x ≈ y → y IsRelatedTo z → x IsRelatedTo z
_ ≈⟨ x≈y ⟩ relTo y∼z = relTo (trans (reflexive x≈y) y∼z)

_∎ : ∀ x → x IsRelatedTo x
_∎ _ = relTo refl


==> anc/accompanying-code/lib/src/Relation/Binary/Product/NonStrictLex.agda <==
------------------------------------------------------------------------
-- Lexicographic products of binary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- The definition of lexicographic product used here is suitable if
-- the left-hand relation is a (non-strict) partial order.

module Relation.Binary.Product.NonStrictLex where

open import Data.Product
open import Data.Sum
open import Level
open import Relation.Binary
open import Relation.Binary.Consequences
import Relation.Binary.NonStrictToStrict as Conv
open import Relation.Binary.Product.Pointwise as Pointwise
  using (_×-Rel_)
import Relation.Binary.Product.StrictLex as Strict

private
 module Dummy {a₁ a₂ ℓ₁ ℓ₂} {A₁ : Set a₁} {A₂ : Set a₂} where

  ×-Lex : (_≈₁_ _≤₁_ : Rel A₁ ℓ₁) → (_≤₂_ : Rel A₂ ℓ₂) →
          Rel (A₁ × A₂) _
  ×-Lex _≈₁_ _≤₁_ _≤₂_ = Strict.×-Lex _≈₁_ (Conv._<_ _≈₁_ _≤₁_) _≤₂_

  -- Some properties which are preserved by ×-Lex (under certain
  -- assumptions).

  ×-reflexive : ∀ _≈₁_ _≤₁_ {_≈₂_} _≤₂_ →
                _≈₂_ ⇒ _≤₂_ → (_≈₁_ ×-Rel _≈₂_) ⇒ (×-Lex _≈₁_ _≤₁_ _≤₂_)
  ×-reflexive _≈₁_ _≤₁_ _≤₂_ refl₂ {x} {y} =
    Strict.×-reflexive _≈₁_ (Conv._<_ _≈₁_ _≤₁_) _≤₂_ refl₂ {x} {y}

  ×-transitive : ∀ {_≈₁_ _≤₁_} → IsPartialOrder _≈₁_ _≤₁_ →
                 ∀ {_≤₂_} → Transitive _≤₂_ →
                 Transitive (×-Lex _≈₁_ _≤₁_ _≤₂_)
  ×-transitive {_≈₁_ = _≈₁_} {_≤₁_ = _≤₁_} po₁ {_≤₂_ = _≤₂_} trans₂
               {x} {y} {z} =
    Strict.×-transitive
      {_<₁_ = Conv._<_ _≈₁_ _≤₁_}
      isEquivalence (Conv.<-resp-≈ _ _ isEquivalence ≤-resp-≈)
      (Conv.trans _ _ po₁)
      {_≤₂_ = _≤₂_} trans₂ {x} {y} {z}
    where open IsPartialOrder po₁

  ×-antisymmetric :
    ∀ {_≈₁_ _≤₁_} → IsPartialOrder _≈₁_ _≤₁_ →
    ∀ {_≈₂_ _≤₂_} → Antisymmetric _≈₂_ _≤₂_ →
    Antisymmetric (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _≤₁_ _≤₂_)
  ×-antisymmetric {_≈₁_ = _≈₁_} {_≤₁_ = _≤₁_}
                  po₁ {_≤₂_ = _≤₂_} antisym₂ {x} {y} =
    Strict.×-antisymmetric {_<₁_ = Conv._<_ _≈₁_ _≤₁_}
                           ≈-sym₁ irrefl₁ asym₁
                           {_≤₂_ = _≤₂_} antisym₂ {x} {y}
    where
    open IsPartialOrder po₁
    open Eq renaming (refl to ≈-refl₁; sym to ≈-sym₁)

    irrefl₁ : Irreflexive _≈₁_ (Conv._<_ _≈₁_ _≤₁_)
    irrefl₁ = Conv.irrefl _≈₁_ _≤₁_

    asym₁ : Asymmetric (Conv._<_ _≈₁_ _≤₁_)
    asym₁ = trans∧irr⟶asym {_≈_ = _≈₁_}
                           ≈-refl₁ (Conv.trans _ _ po₁) irrefl₁

  ×-≈-respects₂ :
    ∀ {_≈₁_ _≤₁_} → IsEquivalence _≈₁_ → _≤₁_ Respects₂ _≈₁_ →
    ∀ {_≈₂_ _≤₂_ : Rel A₂ ℓ₂} → _≤₂_ Respects₂ _≈₂_ →
    (×-Lex _≈₁_ _≤₁_ _≤₂_) Respects₂ (_≈₁_ ×-Rel _≈₂_)
  ×-≈-respects₂ eq₁ resp₁ resp₂ =
    Strict.×-≈-respects₂ eq₁ (Conv.<-resp-≈ _ _ eq₁ resp₁) resp₂

  ×-decidable : ∀ {_≈₁_ _≤₁_} → Decidable _≈₁_ → Decidable _≤₁_ →
                ∀ {_≤₂_} → Decidable _≤₂_ →
                Decidable (×-Lex _≈₁_ _≤₁_ _≤₂_)
  ×-decidable dec-≈₁ dec-≤₁ dec-≤₂ =
    Strict.×-decidable dec-≈₁ (Conv.decidable _ _ dec-≈₁ dec-≤₁)
                       dec-≤₂

  ×-total : ∀ {_≈₁_ _≤₁_} → Symmetric _≈₁_ → Decidable _≈₁_ →
                            Antisymmetric _≈₁_ _≤₁_ → Total _≤₁_ →
            ∀ {_≤₂_} → Total _≤₂_ →
            Total (×-Lex _≈₁_ _≤₁_ _≤₂_)
  ×-total {_≈₁_ = _≈₁_} {_≤₁_ = _≤₁_} sym₁ dec₁ antisym₁ total₁
                        {_≤₂_ = _≤₂_} total₂ = total
    where
    tri₁ : Trichotomous _≈₁_ (Conv._<_ _≈₁_ _≤₁_)
    tri₁ = Conv.trichotomous _ _ sym₁ dec₁ antisym₁ total₁

    total : Total (×-Lex _≈₁_ _≤₁_ _≤₂_)
    total x y with tri₁ (proj₁ x) (proj₁ y)
    ... | tri< x₁<y₁ x₁≉y₁ x₁≯y₁ = inj₁ (inj₁ x₁<y₁)
    ... | tri> x₁≮y₁ x₁≉y₁ x₁>y₁ = inj₂ (inj₁ x₁>y₁)
    ... | tri≈ x₁≮y₁ x₁≈y₁ x₁≯y₁ with total₂ (proj₂ x) (proj₂ y)
    ...   | inj₁ x₂≤y₂ = inj₁ (inj₂ (x₁≈y₁ , x₂≤y₂))
    ...   | inj₂ x₂≥y₂ = inj₂ (inj₂ (sym₁ x₁≈y₁ , x₂≥y₂))

  -- Some collections of properties which are preserved by ×-Lex
  -- (under certain assumptions).

  _×-isPartialOrder_ :
    ∀ {_≈₁_ _≤₁_} → IsPartialOrder _≈₁_ _≤₁_ →
    ∀ {_≈₂_ _≤₂_} → IsPartialOrder _≈₂_ _≤₂_ →
    IsPartialOrder (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _≤₁_ _≤₂_)
  _×-isPartialOrder_ {_≈₁_ = _≈₁_} {_≤₁_ = _≤₁_} po₁
                     {_≤₂_ = _≤₂_} po₂ = record
    { isPreorder = record
        { isEquivalence = Pointwise._×-isEquivalence_
                            (isEquivalence po₁)
                            (isEquivalence po₂)
        ; reflexive     = λ {x y} →
                          ×-reflexive _≈₁_ _≤₁_ _≤₂_ (reflexive po₂)
                                      {x} {y}
        ; trans         = λ {x y z} →
                          ×-transitive po₁ {_≤₂_ = _≤₂_} (trans po₂)
                                       {x} {y} {z}
        }
    ; antisym = λ {x y} →
                ×-antisymmetric {_≤₁_ = _≤₁_} po₁
                                {_≤₂_ = _≤₂_} (antisym po₂) {x} {y}
    }
    where open IsPartialOrder

  ×-isTotalOrder :
    ∀ {_≈₁_ _≤₁_} → Decidable _≈₁_ → IsTotalOrder _≈₁_ _≤₁_ →
    ∀ {_≈₂_ _≤₂_} → IsTotalOrder _≈₂_ _≤₂_ →
    IsTotalOrder (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _≤₁_ _≤₂_)
  ×-isTotalOrder {_≤₁_ = _≤₁_} ≈₁-dec to₁ {_≤₂_ = _≤₂_} to₂ = record
    { isPartialOrder = isPartialOrder to₁ ×-isPartialOrder
                       isPartialOrder to₂
    ; total          = ×-total {_≤₁_ = _≤₁_} (Eq.sym to₁) ≈₁-dec
                                             (antisym to₁) (total to₁)
                               {_≤₂_ = _≤₂_} (total to₂)
    }
    where open IsTotalOrder

  _×-isDecTotalOrder_ :
    ∀ {_≈₁_ _≤₁_} → IsDecTotalOrder _≈₁_ _≤₁_ →
    ∀ {_≈₂_ _≤₂_} → IsDecTotalOrder _≈₂_ _≤₂_ →
    IsDecTotalOrder (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _≤₁_ _≤₂_)
  _×-isDecTotalOrder_ {_≤₁_ = _≤₁_} to₁ {_≤₂_ = _≤₂_} to₂ = record
    { isTotalOrder = ×-isTotalOrder (_≟_ to₁)
                                    (isTotalOrder to₁)
                                    (isTotalOrder to₂)
    ; _≟_          = Pointwise._×-decidable_ (_≟_ to₁) (_≟_ to₂)
    ; _≤?_         = ×-decidable (_≟_ to₁) (_≤?_ to₁) (_≤?_ to₂)
    }
    where open IsDecTotalOrder

open Dummy public

-- "Packages" (e.g. posets) can also be combined.

_×-poset_ :
  ∀ {p₁ p₂ p₃ p₄} → Poset p₁ p₂ _ → Poset p₃ p₄ _ → Poset _ _ _
p₁ ×-poset p₂ = record
  { isPartialOrder = isPartialOrder p₁ ×-isPartialOrder
                     isPartialOrder p₂
  } where open Poset

_×-totalOrder_ :
  ∀ {d₁ d₂ t₃ t₄} →
  DecTotalOrder d₁ d₂ _ → TotalOrder t₃ t₄ _ → TotalOrder _ _ _
t₁ ×-totalOrder t₂ = record
  { isTotalOrder = ×-isTotalOrder T₁._≟_ T₁.isTotalOrder T₂.isTotalOrder
  }
  where
  module T₁ = DecTotalOrder t₁
  module T₂ =    TotalOrder t₂

_×-decTotalOrder_ :
  ∀ {d₁ d₂ d₃ d₄} →
  DecTotalOrder d₁ d₂ _ → DecTotalOrder d₃ d₄ _ → DecTotalOrder _ _ _
t₁ ×-decTotalOrder t₂ = record
  { isDecTotalOrder = isDecTotalOrder t₁ ×-isDecTotalOrder
                      isDecTotalOrder t₂
  } where open DecTotalOrder


==> anc/accompanying-code/lib/src/Relation/Binary/Product/Pointwise.agda <==
------------------------------------------------------------------------
-- Pointwise products of binary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Binary.Product.Pointwise where

open import Data.Product as Prod
open import Data.Sum
open import Data.Unit using (⊤)
open import Function
open import Function.Equality as F using (_⟨$⟩_)
open import Function.Equivalence as Eq
  using (Equivalent; _⇔_; module Equivalent)
  renaming (_∘_ to _⟨∘⟩_)
open import Function.Inverse as Inv
  using (Inverse; _⇿_; module Inverse)
  renaming (_∘_ to _⟪∘⟫_)
open import Function.LeftInverse
  using (_LeftInverseOf_; _RightInverseOf_)
open import Level
open import Relation.Nullary.Product
open import Relation.Binary
import Relation.Binary.PropositionalEquality as P

private
 module Dummy {a₁ a₂ ℓ₁ ℓ₂} {A₁ : Set a₁} {A₂ : Set a₂} where

  infixr 2 _×-Rel_

  _×-Rel_ : Rel A₁ ℓ₁ → Rel A₂ ℓ₂ → Rel (A₁ × A₂) _
  _∼₁_ ×-Rel _∼₂_ = (_∼₁_ on proj₁) -×- (_∼₂_ on proj₂)

  -- Some properties which are preserved by ×-Rel (under certain
  -- assumptions).

  _×-reflexive_ :
    ∀ {_≈₁_ _∼₁_ _≈₂_ _∼₂_} →
    _≈₁_ ⇒ _∼₁_ → _≈₂_ ⇒ _∼₂_ → (_≈₁_ ×-Rel _≈₂_) ⇒ (_∼₁_ ×-Rel _∼₂_)
  refl₁ ×-reflexive refl₂ = λ x≈y →
    (refl₁ (proj₁ x≈y) , refl₂ (proj₂ x≈y))

  _×-refl_ :
    ∀ {_∼₁_ _∼₂_} →
    Reflexive _∼₁_ → Reflexive _∼₂_ → Reflexive (_∼₁_ ×-Rel _∼₂_)
  refl₁ ×-refl refl₂ = (refl₁ , refl₂)

  ×-irreflexive₁ :
    ∀ {_≈₁_ _<₁_ _≈₂_ _<₂_} →
    Irreflexive _≈₁_ _<₁_ →
    Irreflexive (_≈₁_ ×-Rel _≈₂_) (_<₁_ ×-Rel _<₂_)
  ×-irreflexive₁ ir = λ x≈y x<y → ir (proj₁ x≈y) (proj₁ x<y)

  ×-irreflexive₂ :
    ∀ {_≈₁_ _<₁_ _≈₂_ _<₂_} →
    Irreflexive _≈₂_ _<₂_ →
    Irreflexive (_≈₁_ ×-Rel _≈₂_) (_<₁_ ×-Rel _<₂_)
  ×-irreflexive₂ ir = λ x≈y x<y → ir (proj₂ x≈y) (proj₂ x<y)

  _×-symmetric_ :
    ∀ {_∼₁_ _∼₂_} →
    Symmetric _∼₁_ → Symmetric _∼₂_ → Symmetric (_∼₁_ ×-Rel _∼₂_)
  sym₁ ×-symmetric sym₂ = λ x∼y → sym₁ (proj₁ x∼y) , sym₂ (proj₂ x∼y)

  _×-transitive_ : ∀ {_∼₁_ _∼₂_} →
                   Transitive _∼₁_ → Transitive _∼₂_ →
                   Transitive (_∼₁_ ×-Rel _∼₂_)
  trans₁ ×-transitive trans₂ = λ x∼y y∼z →
    trans₁ (proj₁ x∼y) (proj₁ y∼z) ,
    trans₂ (proj₂ x∼y) (proj₂ y∼z)

  _×-antisymmetric_ :
    ∀ {_≈₁_ _≤₁_ _≈₂_ _≤₂_} →
    Antisymmetric _≈₁_ _≤₁_ → Antisymmetric _≈₂_ _≤₂_ →
    Antisymmetric (_≈₁_ ×-Rel _≈₂_) (_≤₁_ ×-Rel _≤₂_)
  antisym₁ ×-antisymmetric antisym₂ = λ x≤y y≤x →
    ( antisym₁ (proj₁ x≤y) (proj₁ y≤x)
    , antisym₂ (proj₂ x≤y) (proj₂ y≤x) )

  ×-asymmetric₁ :
    ∀ {_<₁_ _∼₂_} → Asymmetric _<₁_ → Asymmetric (_<₁_ ×-Rel _∼₂_)
  ×-asymmetric₁ asym₁ = λ x<y y<x → asym₁ (proj₁ x<y) (proj₁ y<x)

  ×-asymmetric₂ :
    ∀ {_∼₁_ _<₂_} → Asymmetric _<₂_ → Asymmetric (_∼₁_ ×-Rel _<₂_)
  ×-asymmetric₂ asym₂ = λ x<y y<x → asym₂ (proj₂ x<y) (proj₂ y<x)

  _×-≈-respects₂_ : ∀ {_≈₁_ _∼₁_ _≈₂_ _∼₂_} →
                    _∼₁_ Respects₂ _≈₁_ → _∼₂_ Respects₂ _≈₂_ →
                    (_∼₁_ ×-Rel _∼₂_) Respects₂ (_≈₁_ ×-Rel _≈₂_)
  _×-≈-respects₂_
    {_≈₁_ = _≈₁_} {_∼₁_ = _∼₁_} {_≈₂_ = _≈₂_} {_∼₂_ = _∼₂_}
    resp₁ resp₂ =
    (λ {x y z} → resp¹ {x} {y} {z}) ,
    (λ {x y z} → resp² {x} {y} {z})
    where
    _∼_ = _∼₁_ ×-Rel _∼₂_

    resp¹ : ∀ {x} → (_∼_ x) Respects (_≈₁_ ×-Rel _≈₂_)
    resp¹ y≈y' x∼y = proj₁ resp₁ (proj₁ y≈y') (proj₁ x∼y) ,
                     proj₁ resp₂ (proj₂ y≈y') (proj₂ x∼y)

    resp² : ∀ {y} → (flip _∼_ y) Respects (_≈₁_ ×-Rel _≈₂_)
    resp² x≈x' x∼y = proj₂ resp₁ (proj₁ x≈x') (proj₁ x∼y) ,
                     proj₂ resp₂ (proj₂ x≈x') (proj₂ x∼y)

  ×-total :
    ∀ {_∼₁_ _∼₂_} →
    Symmetric _∼₁_ → Total _∼₁_ → Total _∼₂_ → Total (_∼₁_ ×-Rel _∼₂_)
  ×-total {_∼₁_ = _∼₁_} {_∼₂_ = _∼₂_} sym₁ total₁ total₂ = total
    where
    total : Total (_∼₁_ ×-Rel _∼₂_)
    total x y with total₁ (proj₁ x) (proj₁ y)
                 | total₂ (proj₂ x) (proj₂ y)
    ... | inj₁ x₁∼y₁ | inj₁ x₂∼y₂ = inj₁ (     x₁∼y₁ , x₂∼y₂)
    ... | inj₁ x₁∼y₁ | inj₂ y₂∼x₂ = inj₂ (sym₁ x₁∼y₁ , y₂∼x₂)
    ... | inj₂ y₁∼x₁ | inj₂ y₂∼x₂ = inj₂ (     y₁∼x₁ , y₂∼x₂)
    ... | inj₂ y₁∼x₁ | inj₁ x₂∼y₂ = inj₁ (sym₁ y₁∼x₁ , x₂∼y₂)

  _×-decidable_ :
    ∀ {_∼₁_ _∼₂_} →
    Decidable _∼₁_ → Decidable _∼₂_ → Decidable (_∼₁_ ×-Rel _∼₂_)
  dec₁ ×-decidable dec₂ = λ x y →
    dec₁ (proj₁ x) (proj₁ y)
      ×-dec
    dec₂ (proj₂ x) (proj₂ y)

  -- Some collections of properties which are preserved by ×-Rel.

  _×-isEquivalence_ : ∀ {_≈₁_ _≈₂_} →
                      IsEquivalence _≈₁_ → IsEquivalence _≈₂_ →
                      IsEquivalence (_≈₁_ ×-Rel _≈₂_)
  _×-isEquivalence_ {_≈₁_ = _≈₁_} {_≈₂_ = _≈₂_} eq₁ eq₂ = record
    { refl  = λ {x} →
              _×-refl_        {_∼₁_ = _≈₁_} {_∼₂_ = _≈₂_}
                              (refl  eq₁) (refl  eq₂) {x}
    ; sym   = λ {x y} →
              _×-symmetric_   {_∼₁_ = _≈₁_} {_∼₂_ = _≈₂_}
                              (sym   eq₁) (sym   eq₂) {x} {y}
    ; trans = λ {x y z} →
              _×-transitive_  {_∼₁_ = _≈₁_} {_∼₂_ = _≈₂_}
                              (trans eq₁) (trans eq₂) {x} {y} {z}
    }
    where open IsEquivalence

  _×-isPreorder_ : ∀ {_≈₁_ _∼₁_ _≈₂_ _∼₂_} →
                   IsPreorder _≈₁_ _∼₁_ → IsPreorder _≈₂_ _∼₂_ →
                   IsPreorder (_≈₁_ ×-Rel _≈₂_) (_∼₁_ ×-Rel _∼₂_)
  _×-isPreorder_ {_∼₁_ = _∼₁_} {_∼₂_ = _∼₂_} pre₁ pre₂ = record
    { isEquivalence = isEquivalence pre₁ ×-isEquivalence
                      isEquivalence pre₂
    ; reflexive     = λ {x y} →
                      _×-reflexive_  {_∼₁_ = _∼₁_} {_∼₂_ = _∼₂_}
                                     (reflexive pre₁) (reflexive pre₂)
                                     {x} {y}
    ; trans         = λ {x y z} →
                      _×-transitive_ {_∼₁_ = _∼₁_} {_∼₂_ = _∼₂_}
                                     (trans pre₁) (trans pre₂)
                                     {x} {y} {z}
    }
    where open IsPreorder

  _×-isDecEquivalence_ :
    ∀ {_≈₁_ _≈₂_} →
    IsDecEquivalence _≈₁_ → IsDecEquivalence _≈₂_ →
    IsDecEquivalence (_≈₁_ ×-Rel _≈₂_)
  eq₁ ×-isDecEquivalence eq₂ = record
    { isEquivalence = isEquivalence eq₁ ×-isEquivalence
                      isEquivalence eq₂
    ; _≟_           = _≟_ eq₁ ×-decidable _≟_ eq₂
    }
    where open IsDecEquivalence

  _×-isPartialOrder_ :
    ∀ {_≈₁_ _≤₁_ _≈₂_ _≤₂_} →
    IsPartialOrder _≈₁_ _≤₁_ → IsPartialOrder _≈₂_ _≤₂_ →
    IsPartialOrder (_≈₁_ ×-Rel _≈₂_) (_≤₁_ ×-Rel _≤₂_)
  _×-isPartialOrder_ {_≤₁_ = _≤₁_} {_≤₂_ = _≤₂_} po₁ po₂ = record
    { isPreorder = isPreorder po₁ ×-isPreorder isPreorder po₂
    ; antisym    = λ {x y} →
                   _×-antisymmetric_ {_≤₁_ = _≤₁_} {_≤₂_ = _≤₂_}
                                     (antisym po₁) (antisym po₂)
                                     {x} {y}
    }
    where open IsPartialOrder

  _×-isStrictPartialOrder_ :
    ∀ {_≈₁_ _<₁_ _≈₂_ _<₂_} →
    IsStrictPartialOrder _≈₁_ _<₁_ → IsStrictPartialOrder _≈₂_ _<₂_ →
    IsStrictPartialOrder (_≈₁_ ×-Rel _≈₂_) (_<₁_ ×-Rel _<₂_)
  _×-isStrictPartialOrder_ {_<₁_ = _<₁_} {_≈₂_ = _≈₂_} {_<₂_ = _<₂_}
                           spo₁ spo₂ =
    record
      { isEquivalence = isEquivalence spo₁ ×-isEquivalence
                        isEquivalence spo₂
      ; irrefl        = λ {x y} →
                        ×-irreflexive₁ {_<₁_ = _<₁_}
                                       {_≈₂_ = _≈₂_} {_<₂_ = _<₂_}
                                       (irrefl spo₁) {x} {y}
      ; trans         = λ {x y z} →
                        _×-transitive_ {_∼₁_ = _<₁_} {_∼₂_ = _<₂_}
                                       (trans spo₁) (trans spo₂)
                                       {x} {y} {z}
      ; <-resp-≈      = <-resp-≈ spo₁ ×-≈-respects₂ <-resp-≈ spo₂
      }
    where open IsStrictPartialOrder

open Dummy public

-- "Packages" (e.g. setoids) can also be combined.

_×-preorder_ :
  ∀ {p₁ p₂ p₃ p₄} →
  Preorder p₁ p₂ _ → Preorder p₃ p₄ _ → Preorder _ _ _
p₁ ×-preorder p₂ = record
  { isPreorder = isPreorder p₁ ×-isPreorder isPreorder p₂
  } where open Preorder

_×-setoid_ :
  ∀ {s₁ s₂ s₃ s₄} → Setoid s₁ s₂ → Setoid s₃ s₄ → Setoid _ _
s₁ ×-setoid s₂ = record
  { isEquivalence = isEquivalence s₁ ×-isEquivalence isEquivalence s₂
  } where open Setoid

_×-decSetoid_ :
  ∀ {d₁ d₂ d₃ d₄} → DecSetoid d₁ d₂ → DecSetoid d₃ d₄ → DecSetoid _ _
s₁ ×-decSetoid s₂ = record
  { isDecEquivalence = isDecEquivalence s₁ ×-isDecEquivalence
                       isDecEquivalence s₂
  } where open DecSetoid

_×-poset_ :
  ∀ {p₁ p₂ p₃ p₄} → Poset p₁ p₂ _ → Poset p₃ p₄ _ → Poset _ _ _
s₁ ×-poset s₂ = record
  { isPartialOrder = isPartialOrder s₁ ×-isPartialOrder
                     isPartialOrder s₂
  } where open Poset

_×-strictPartialOrder_ :
  ∀ {s₁ s₂ s₃ s₄} →
  StrictPartialOrder s₁ s₂ _ → StrictPartialOrder s₃ s₄ _ →
  StrictPartialOrder _ _ _
s₁ ×-strictPartialOrder s₂ = record
  { isStrictPartialOrder = isStrictPartialOrder s₁
                             ×-isStrictPartialOrder
                           isStrictPartialOrder s₂
  } where open StrictPartialOrder

------------------------------------------------------------------------
-- Some properties related to equivalences and inverses

×-Rel⇿≡ : ∀ {a b} {A : Set a} {B : Set b} →
          Inverse (P.setoid A ×-setoid P.setoid B) (P.setoid (A × B))
×-Rel⇿≡ {A = A} {B} = record
  { to         = record { _⟨$⟩_ = id; cong = to-cong   }
  ; from       = record { _⟨$⟩_ = id; cong = from-cong }
  ; inverse-of = record
    { left-inverse-of  = λ _ → (P.refl , P.refl)
    ; right-inverse-of = λ _ → P.refl
    }
  }
  where
  to-cong : (P._≡_ ×-Rel P._≡_) ⇒ P._≡_
  to-cong (eq₁ , eq₂) = helper eq₁ eq₂
    where
    open P using (_≡_)

    helper : {x x′ : A} {y y′ : B} →
             x ≡ x′ → y ≡ y′ → _≡_ {A = A × B} (x , y) (x′ , y′)
    helper P.refl P.refl = P.refl

  from-cong : P._≡_ ⇒ (P._≡_ ×-Rel P._≡_)
  from-cong P.refl = (P.refl , P.refl)

_×-equivalent_ :
  ∀ {a₁ a₂ b₁ b₂ c₁ c₂ d₁ d₂}
    {A : Setoid a₁ a₂} {B : Setoid b₁ b₂}
    {C : Setoid c₁ c₂} {D : Setoid d₁ d₂} →
  Equivalent A B → Equivalent C D →
  Equivalent (A ×-setoid C) (B ×-setoid D)
_×-equivalent_ {A = A} {B} {C} {D} A⇔B C⇔D = record
  { to   = record { _⟨$⟩_ = to;   cong = λ {x y} → to-cong   {x} {y} }
  ; from = record { _⟨$⟩_ = from; cong = λ {x y} → from-cong {x} {y} }
  }
  where
  open Setoid (A ×-setoid C) using () renaming (_≈_ to _≈AC_)
  open Setoid (B ×-setoid D) using () renaming (_≈_ to _≈BD_)

  to = Prod.map (_⟨$⟩_ (Equivalent.to A⇔B))
                (_⟨$⟩_ (Equivalent.to C⇔D))

  to-cong : _≈AC_ =[ to ]⇒ _≈BD_
  to-cong (_∼₁_ , _∼₂_) =
    (F.cong (Equivalent.to A⇔B) _∼₁_ , F.cong (Equivalent.to C⇔D) _∼₂_)

  from = Prod.map (_⟨$⟩_ (Equivalent.from A⇔B))
                  (_⟨$⟩_ (Equivalent.from C⇔D))

  from-cong : _≈BD_ =[ from ]⇒ _≈AC_
  from-cong (_∼₁_ , _∼₂_) =
    (F.cong (Equivalent.from A⇔B) _∼₁_ ,
     F.cong (Equivalent.from C⇔D) _∼₂_)

_×-⇔_ : ∀ {a b c d} {A : Set a} {B : Set b} {C : Set c} {D : Set d} →
        A ⇔ B → C ⇔ D → (A × C) ⇔ (B × D)
_×-⇔_ {A = A} {B} {C} {D} A⇔B C⇔D =
  Inverse.equivalent (×-Rel⇿≡ {A = B} {B = D}) ⟨∘⟩
  A⇔B ×-equivalent C⇔D ⟨∘⟩
  Eq.sym (Inverse.equivalent (×-Rel⇿≡ {A = A} {B = C}))

_×-inverse_ :
  ∀ {a₁ a₂ b₁ b₂ c₁ c₂ d₁ d₂}
    {A : Setoid a₁ a₂} {B : Setoid b₁ b₂}
    {C : Setoid c₁ c₂} {D : Setoid d₁ d₂} →
  Inverse A B → Inverse C D → Inverse (A ×-setoid C) (B ×-setoid D)
A⇿B ×-inverse C⇿D = record
  { to         = Equivalent.to   eq
  ; from       = Equivalent.from eq
  ; inverse-of = record
    { left-inverse-of  = left
    ; right-inverse-of = right
    }
  }
  where
  eq = Inverse.equivalent A⇿B ×-equivalent Inverse.equivalent C⇿D

  left : Equivalent.from eq LeftInverseOf Equivalent.to eq
  left (x , y) = ( Inverse.left-inverse-of A⇿B x
                 , Inverse.left-inverse-of C⇿D y
                 )

  right : Equivalent.from eq RightInverseOf Equivalent.to eq
  right (x , y) = ( Inverse.right-inverse-of A⇿B x
                  , Inverse.right-inverse-of C⇿D y
                  )

_×-⇿_ : ∀ {a b c d} {A : Set a} {B : Set b} {C : Set c} {D : Set d} →
        A ⇿ B → C ⇿ D → (A × C) ⇿ (B × D)
_×-⇿_ {A = A} {B} {C} {D} A⇿B C⇿D =
  ×-Rel⇿≡ {A = B} {B = D} ⟪∘⟫
  A⇿B ×-inverse C⇿D ⟪∘⟫
  Inv.sym (×-Rel⇿≡ {A = A} {B = C})


==> anc/accompanying-code/lib/src/Relation/Binary/Product/StrictLex.agda <==
------------------------------------------------------------------------
-- Lexicographic products of binary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- The definition of lexicographic product used here is suitable if
-- the left-hand relation is a strict partial order.

module Relation.Binary.Product.StrictLex where

open import Function
open import Data.Product
open import Data.Sum
open import Data.Empty
open import Level
open import Relation.Nullary.Product
open import Relation.Nullary.Sum
open import Relation.Binary
open import Relation.Binary.Consequences
open import Relation.Binary.Product.Pointwise as Pointwise
  using (_×-Rel_)
open import Relation.Nullary

private
 module Dummy {a₁ a₂ ℓ₁ ℓ₂} {A₁ : Set a₁} {A₂ : Set a₂} where

  ×-Lex : (_≈₁_ _<₁_ : Rel A₁ ℓ₁) → (_≤₂_ : Rel A₂ ℓ₂) →
          Rel (A₁ × A₂) _
  ×-Lex _≈₁_ _<₁_ _≤₂_ =
    (_<₁_ on proj₁) -⊎- (_≈₁_ on proj₁) -×- (_≤₂_ on proj₂)

  -- Some properties which are preserved by ×-Lex (under certain
  -- assumptions).

  ×-reflexive : ∀ _≈₁_ _∼₁_ {_≈₂_ : Rel A₂ ℓ₂} _≤₂_ →
                _≈₂_ ⇒ _≤₂_ → (_≈₁_ ×-Rel _≈₂_) ⇒ (×-Lex _≈₁_ _∼₁_ _≤₂_)
  ×-reflexive _ _ _ refl₂ = λ x≈y →
    inj₂ (proj₁ x≈y , refl₂ (proj₂ x≈y))

  _×-irreflexive_ : ∀ {_≈₁_ _<₁_}             → Irreflexive _≈₁_ _<₁_ →
                    ∀ {_≈₂_ _<₂_ : Rel A₂ ℓ₂} → Irreflexive _≈₂_ _<₂_ →
                    Irreflexive (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _<₁_ _<₂_)
  (ir₁ ×-irreflexive ir₂) x≈y (inj₁ x₁<y₁) = ir₁ (proj₁ x≈y) x₁<y₁
  (ir₁ ×-irreflexive ir₂) x≈y (inj₂ x≈<y)  =
    ir₂ (proj₂ x≈y) (proj₂ x≈<y)

  ×-transitive :
    ∀ {_≈₁_ _<₁_} →
    IsEquivalence _≈₁_ → _<₁_ Respects₂ _≈₁_ → Transitive _<₁_ →
    ∀ {_≤₂_} →
    Transitive _≤₂_ →
    Transitive (×-Lex _≈₁_ _<₁_ _≤₂_)
  ×-transitive {_≈₁_ = _≈₁_} {_<₁_ = _<₁_} eq₁ resp₁ trans₁
               {_≤₂_ = _≤₂_} trans₂ {x} {y} {z} = trans {x} {y} {z}
    where
    module Eq₁ = IsEquivalence eq₁

    trans : Transitive (×-Lex _≈₁_ _<₁_ _≤₂_)
    trans (inj₁ x₁<y₁) (inj₁ y₁<z₁) = inj₁ (trans₁ x₁<y₁ y₁<z₁)
    trans (inj₁ x₁<y₁) (inj₂ y≈≤z)  =
      inj₁ (proj₁ resp₁ (proj₁ y≈≤z) x₁<y₁)
    trans (inj₂ x≈≤y)  (inj₁ y₁<z₁) =
      inj₁ (proj₂ resp₁ (Eq₁.sym $ proj₁ x≈≤y) y₁<z₁)
    trans (inj₂ x≈≤y)  (inj₂ y≈≤z)  =
      inj₂ ( Eq₁.trans (proj₁ x≈≤y) (proj₁ y≈≤z)
           , trans₂    (proj₂ x≈≤y) (proj₂ y≈≤z) )

  ×-antisymmetric :
    ∀ {_≈₁_ _<₁_} →
    Symmetric _≈₁_ → Irreflexive _≈₁_ _<₁_ → Asymmetric _<₁_ →
    ∀ {_≈₂_ _≤₂_ : Rel A₂ ℓ₂} →
    Antisymmetric _≈₂_ _≤₂_ →
    Antisymmetric (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _<₁_ _≤₂_)
  ×-antisymmetric {_≈₁_ = _≈₁_} {_<₁_ = _<₁_} sym₁ irrefl₁ asym₁
                  {_≈₂_ = _≈₂_} {_≤₂_ = _≤₂_} antisym₂ {x} {y} =
    antisym {x} {y}
    where
    antisym : Antisymmetric (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _<₁_ _≤₂_)
    antisym (inj₁ x₁<y₁) (inj₁ y₁<x₁) =
      ⊥-elim {Whatever = _ × _} $ asym₁ x₁<y₁ y₁<x₁
    antisym (inj₁ x₁<y₁) (inj₂ y≈≤x)  =
      ⊥-elim {Whatever = _ × _} $ irrefl₁ (sym₁ $ proj₁ y≈≤x) x₁<y₁
    antisym (inj₂ x≈≤y)  (inj₁ y₁<x₁) =
      ⊥-elim {Whatever = _ × _} $ irrefl₁ (sym₁ $ proj₁ x≈≤y) y₁<x₁
    antisym (inj₂ x≈≤y)  (inj₂ y≈≤x)  =
      proj₁ x≈≤y , antisym₂ (proj₂ x≈≤y) (proj₂ y≈≤x)

  ×-asymmetric :
    ∀ {_≈₁_ _<₁_} →
    Symmetric _≈₁_ → _<₁_ Respects₂ _≈₁_ → Asymmetric _<₁_ →
    ∀ {_<₂_} →
    Asymmetric _<₂_ →
    Asymmetric (×-Lex _≈₁_ _<₁_ _<₂_)
  ×-asymmetric {_≈₁_ = _≈₁_} {_<₁_ = _<₁_} sym₁ resp₁ asym₁
               {_<₂_ = _<₂_} asym₂ {x} {y} = asym {x} {y}
    where
    irrefl₁ : Irreflexive _≈₁_ _<₁_
    irrefl₁ = asym⟶irr resp₁ sym₁ asym₁

    asym : Asymmetric (×-Lex _≈₁_ _<₁_ _<₂_)
    asym (inj₁ x₁<y₁) (inj₁ y₁<x₁) = asym₁ x₁<y₁ y₁<x₁
    asym (inj₁ x₁<y₁) (inj₂ y≈<x)  = irrefl₁ (sym₁ $ proj₁ y≈<x) x₁<y₁
    asym (inj₂ x≈<y)  (inj₁ y₁<x₁) = irrefl₁ (sym₁ $ proj₁ x≈<y) y₁<x₁
    asym (inj₂ x≈<y)  (inj₂ y≈<x)  = asym₂ (proj₂ x≈<y) (proj₂ y≈<x)

  ×-≈-respects₂ :
    ∀ {_≈₁_ _<₁_} → IsEquivalence _≈₁_ → _<₁_ Respects₂ _≈₁_ →
    ∀ {_≈₂_ _<₂_} → _<₂_ Respects₂ _≈₂_ →
    (×-Lex _≈₁_ _<₁_ _<₂_) Respects₂ (_≈₁_ ×-Rel _≈₂_)
  ×-≈-respects₂ {_≈₁_ = _≈₁_} {_<₁_ = _<₁_} eq₁ resp₁
                {_≈₂_ = _≈₂_} {_<₂_ = _<₂_}     resp₂ =
    (λ {x y z} → resp¹ {x} {y} {z}) ,
    (λ {x y z} → resp² {x} {y} {z})
    where
    _<_ = ×-Lex _≈₁_ _<₁_ _<₂_

    open IsEquivalence eq₁ renaming (sym to sym₁; trans to trans₁)

    resp¹ : ∀ {x} → (_<_ x) Respects (_≈₁_ ×-Rel _≈₂_)
    resp¹ y≈y' (inj₁ x₁<y₁) = inj₁ (proj₁ resp₁ (proj₁ y≈y') x₁<y₁)
    resp¹ y≈y' (inj₂ x≈<y)  =
      inj₂ ( trans₁ (proj₁ x≈<y) (proj₁ y≈y')
           , proj₁ resp₂ (proj₂ y≈y') (proj₂ x≈<y) )

    resp² : ∀ {y} → (flip _<_ y) Respects (_≈₁_ ×-Rel _≈₂_)
    resp² x≈x' (inj₁ x₁<y₁) = inj₁ (proj₂ resp₁ (proj₁ x≈x') x₁<y₁)
    resp² x≈x' (inj₂ x≈<y)  =
      inj₂ ( trans₁ (sym₁ $ proj₁ x≈x') (proj₁ x≈<y)
           , proj₂ resp₂ (proj₂ x≈x') (proj₂ x≈<y) )

  ×-decidable : ∀ {_≈₁_ _<₁_} → Decidable _≈₁_ → Decidable _<₁_ →
                ∀ {_≤₂_} → Decidable _≤₂_ →
                Decidable (×-Lex _≈₁_ _<₁_ _≤₂_)
  ×-decidable dec-≈₁ dec-<₁ dec-≤₂ = λ x y →
    dec-<₁ (proj₁ x) (proj₁ y)
      ⊎-dec
    (dec-≈₁ (proj₁ x) (proj₁ y)
       ×-dec
     dec-≤₂ (proj₂ x) (proj₂ y))

  ×-total : ∀ {_≈₁_ _<₁_} → Total _<₁_ →
            ∀ {_≤₂_} →
            Total (×-Lex _≈₁_ _<₁_ _≤₂_)
  ×-total {_≈₁_ = _≈₁_} {_<₁_ = _<₁_} total₁ {_≤₂_ = _≤₂_} = total
    where
    total : Total (×-Lex _≈₁_ _<₁_ _≤₂_)
    total x y with total₁ (proj₁ x) (proj₁ y)
    ... | inj₁ x₁<y₁ = inj₁ (inj₁ x₁<y₁)
    ... | inj₂ x₁>y₁ = inj₂ (inj₁ x₁>y₁)

  ×-compare : ∀ {_≈₁_ _<₁_} → Symmetric _≈₁_ → Trichotomous _≈₁_ _<₁_ →
              ∀ {_≈₂_ _<₂_} → Trichotomous _≈₂_ _<₂_ →
              Trichotomous (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _<₁_ _<₂_)
  ×-compare {_≈₁_} {_<₁_} sym₁ compare₁ {_≈₂_} {_<₂_} compare₂ = cmp
    where
    cmp″ : ∀ {x₁ y₁ x₂ y₂} →
           ¬ (x₁ <₁ y₁) → x₁ ≈₁ y₁ → ¬ (y₁ <₁ x₁) →
           Tri (x₂ <₂ y₂) (x₂ ≈₂ y₂) (y₂ <₂ x₂) →
           Tri (×-Lex _≈₁_ _<₁_ _<₂_ (x₁ , x₂) (y₁ , y₂))
               ((_≈₁_ ×-Rel _≈₂_) (x₁ , x₂) (y₁ , y₂))
               (×-Lex _≈₁_ _<₁_ _<₂_ (y₁ , y₂) (x₁ , x₂))
    cmp″ x₁≮y₁ x₁≈y₁ x₁≯y₁ (tri< x₂<y₂ x₂≉y₂ x₂≯y₂) =
      tri< (inj₂ (x₁≈y₁ , x₂<y₂))
           (x₂≉y₂ ∘ proj₂)
           [ x₁≯y₁ , x₂≯y₂ ∘ proj₂ ]
    cmp″ x₁≮y₁ x₁≈y₁ x₁≯y₁ (tri> x₂≮y₂ x₂≉y₂ x₂>y₂) =
      tri> [ x₁≮y₁ , x₂≮y₂ ∘ proj₂ ]
           (x₂≉y₂ ∘ proj₂)
           (inj₂ (sym₁ x₁≈y₁ , x₂>y₂))
    cmp″ x₁≮y₁ x₁≈y₁ x₁≯y₁ (tri≈ x₂≮y₂ x₂≈y₂ x₂≯y₂) =
      tri≈ [ x₁≮y₁ , x₂≮y₂ ∘ proj₂ ]
           (x₁≈y₁ , x₂≈y₂)
           [ x₁≯y₁ , x₂≯y₂ ∘ proj₂ ]

    cmp′ : ∀ {x₁ y₁} → Tri (x₁ <₁ y₁) (x₁ ≈₁ y₁) (y₁ <₁ x₁) →
           ∀ x₂ y₂ →
           Tri (×-Lex _≈₁_ _<₁_ _<₂_ (x₁ , x₂) (y₁ , y₂))
               ((_≈₁_ ×-Rel _≈₂_) (x₁ , x₂) (y₁ , y₂))
               (×-Lex _≈₁_ _<₁_ _<₂_ (y₁ , y₂) (x₁ , x₂))
    cmp′ (tri< x₁<y₁ x₁≉y₁ x₁≯y₁) x₂ y₂ =
      tri< (inj₁ x₁<y₁) (x₁≉y₁ ∘ proj₁) [ x₁≯y₁ , x₁≉y₁ ∘ sym₁ ∘ proj₁ ]
    cmp′ (tri> x₁≮y₁ x₁≉y₁ x₁>y₁) x₂ y₂ =
      tri> [ x₁≮y₁ , x₁≉y₁ ∘ proj₁ ] (x₁≉y₁ ∘ proj₁) (inj₁ x₁>y₁)
    cmp′ (tri≈ x₁≮y₁ x₁≈y₁ x₁≯y₁) x₂ y₂ =
      cmp″ x₁≮y₁ x₁≈y₁ x₁≯y₁ (compare₂ x₂ y₂)

    cmp : Trichotomous (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _<₁_ _<₂_)
    cmp (x₁ , x₂) (y₁ , y₂) = cmp′ (compare₁ x₁ y₁) x₂ y₂

  -- Some collections of properties which are preserved by ×-Lex.

  _×-isPreorder_ : ∀ {_≈₁_ _∼₁_} → IsPreorder _≈₁_ _∼₁_ →
                   ∀ {_≈₂_ _∼₂_} → IsPreorder _≈₂_ _∼₂_ →
                   IsPreorder (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _∼₁_ _∼₂_)
  _×-isPreorder_ {_≈₁_ = _≈₁_} {_∼₁_ = _∼₁_} pre₁ {_∼₂_ = _∼₂_} pre₂ =
    record
      { isEquivalence = Pointwise._×-isEquivalence_
                          (isEquivalence pre₁) (isEquivalence pre₂)
      ; reflexive     = λ {x y} →
                        ×-reflexive _≈₁_ _∼₁_ _∼₂_ (reflexive pre₂)
                                    {x} {y}
      ; trans         = λ {x y z} →
                        ×-transitive
                          (isEquivalence pre₁) (∼-resp-≈ pre₁)
                          (trans pre₁) {_≤₂_ = _∼₂_} (trans pre₂)
                          {x} {y} {z}
      }
    where open IsPreorder

  _×-isStrictPartialOrder_ :
    ∀ {_≈₁_ _<₁_} → IsStrictPartialOrder _≈₁_ _<₁_ →
    ∀ {_≈₂_ _<₂_} → IsStrictPartialOrder _≈₂_ _<₂_ →
    IsStrictPartialOrder (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _<₁_ _<₂_)
  _×-isStrictPartialOrder_ {_<₁_ = _<₁_} spo₁ {_<₂_ = _<₂_} spo₂ =
    record
      { isEquivalence = Pointwise._×-isEquivalence_
                          (isEquivalence spo₁) (isEquivalence spo₂)
      ; irrefl        = λ {x y} →
                        _×-irreflexive_ {_<₁_ = _<₁_} (irrefl spo₁)
                                        {_<₂_ = _<₂_} (irrefl spo₂)
                                        {x} {y}
      ; trans         = λ {x y z} →
                        ×-transitive
                          {_<₁_ = _<₁_} (isEquivalence spo₁)
                                        (<-resp-≈ spo₁) (trans spo₁)
                          {_≤₂_ = _<₂_} (trans spo₂) {x} {y} {z}
      ; <-resp-≈      = ×-≈-respects₂ (isEquivalence spo₁)
                                      (<-resp-≈ spo₁)
                                      (<-resp-≈ spo₂)
      }
    where open IsStrictPartialOrder

  _×-isStrictTotalOrder_ :
    ∀ {_≈₁_ _<₁_} → IsStrictTotalOrder _≈₁_ _<₁_ →
    ∀ {_≈₂_ _<₂_} → IsStrictTotalOrder _≈₂_ _<₂_ →
    IsStrictTotalOrder (_≈₁_ ×-Rel _≈₂_) (×-Lex _≈₁_ _<₁_ _<₂_)
  _×-isStrictTotalOrder_ {_<₁_ = _<₁_} spo₁ {_<₂_ = _<₂_} spo₂ =
    record
      { isEquivalence = Pointwise._×-isEquivalence_
                          (isEquivalence spo₁) (isEquivalence spo₂)
      ; trans         = λ {x y z} →
                        ×-transitive
                          {_<₁_ = _<₁_} (isEquivalence spo₁)
                                        (<-resp-≈ spo₁) (trans spo₁)
                          {_≤₂_ = _<₂_} (trans spo₂) {x} {y} {z}
      ; compare       = ×-compare (Eq.sym spo₁) (compare spo₁)
                                                (compare spo₂)
      ; <-resp-≈      = ×-≈-respects₂ (isEquivalence spo₁)
                                      (<-resp-≈ spo₁)
                                      (<-resp-≈ spo₂)
      }
    where open IsStrictTotalOrder

open Dummy public

-- "Packages" (e.g. preorders) can also be combined.

_×-preorder_ :
  ∀ {p₁ p₂ p₃ p₄} →
  Preorder p₁ p₂ _ → Preorder p₃ p₄ _ → Preorder _ _ _
p₁ ×-preorder p₂ = record
  { isPreorder = isPreorder p₁ ×-isPreorder isPreorder p₂
  } where open Preorder

_×-strictPartialOrder_ :
  ∀ {s₁ s₂ s₃ s₄} →
  StrictPartialOrder s₁ s₂ _ → StrictPartialOrder s₃ s₄ _ →
  StrictPartialOrder _ _ _
s₁ ×-strictPartialOrder s₂ = record
  { isStrictPartialOrder = isStrictPartialOrder s₁
                             ×-isStrictPartialOrder
                           isStrictPartialOrder s₂
  } where open StrictPartialOrder

_×-strictTotalOrder_ :
  ∀ {s₁ s₂ s₃ s₄} →
  StrictTotalOrder s₁ s₂ _ → StrictTotalOrder s₃ s₄ _ →
  StrictTotalOrder _ _ _
s₁ ×-strictTotalOrder s₂ = record
  { isStrictTotalOrder = isStrictTotalOrder s₁
                           ×-isStrictTotalOrder
                         isStrictTotalOrder s₂
  } where open StrictTotalOrder


==> anc/accompanying-code/lib/src/Relation/Binary/PropositionalEquality.agda <==
------------------------------------------------------------------------
-- Propositional (intensional) equality
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Binary.PropositionalEquality where

open import Function
open import Function.Equality using (Π; _⟶_; ≡-setoid)
open import Data.Product
open import Level
open import Relation.Binary
import Relation.Binary.Indexed as I
open import Relation.Binary.Consequences

-- Some of the definitions can be found in the following modules:

open import Relation.Binary.Core public using (_≡_; refl; _≢_)
open import Relation.Binary.PropositionalEquality.Core public

------------------------------------------------------------------------
-- Some properties

subst₂ : ∀ {a b p} {A : Set a} {B : Set b} (P : A → B → Set p)
         {x₁ x₂ y₁ y₂} → x₁ ≡ x₂ → y₁ ≡ y₂ → P x₁ y₁ → P x₂ y₂
subst₂ P refl refl p = p

cong : ∀ {a b} {A : Set a} {B : Set b}
       (f : A → B) {x y} → x ≡ y → f x ≡ f y
cong f refl = refl

cong₂ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
        (f : A → B → C) {x y u v} → x ≡ y → u ≡ v → f x u ≡ f y v
cong₂ f refl refl = refl

proof-irrelevance : ∀ {a} {A : Set a} {x y : A} (p q : x ≡ y) → p ≡ q
proof-irrelevance refl refl = refl

setoid : ∀ {a} → Set a → Setoid _ _
setoid A = record
  { Carrier       = A
  ; _≈_           = _≡_
  ; isEquivalence = isEquivalence
  }

decSetoid : ∀ {a} {A : Set a} → Decidable (_≡_ {A = A}) → DecSetoid _ _
decSetoid dec = record
  { _≈_              = _≡_
  ; isDecEquivalence = record
      { isEquivalence = isEquivalence
      ; _≟_           = dec
      }
  }

isPreorder : ∀ {a} {A : Set a} → IsPreorder {A = A} _≡_ _≡_
isPreorder = record
  { isEquivalence = isEquivalence
  ; reflexive     = id
  ; trans         = trans
  }

preorder : ∀ {a} → Set a → Preorder _ _ _
preorder A = record
  { Carrier    = A
  ; _≈_        = _≡_
  ; _∼_        = _≡_
  ; isPreorder = isPreorder
  }

------------------------------------------------------------------------
-- Pointwise equality

infix 4 _≗_

_→-setoid_ : ∀ {a b} (A : Set a) (B : Set b) → Setoid _ _
A →-setoid B = ≡-setoid A (Setoid.indexedSetoid (setoid B))

_≗_ : ∀ {a b} {A : Set a} {B : Set b} (f g : A → B) → Set _
_≗_ {A = A} {B} = Setoid._≈_ (A →-setoid B)

:→-to-Π : ∀ {a b₁ b₂} {A : Set a} {B : I.Setoid _ b₁ b₂} →
          ((x : A) → I.Setoid.Carrier B x) → Π (setoid A) B
:→-to-Π {B = B} f = record { _⟨$⟩_ = f; cong = cong′ }
  where
  open I.Setoid B using (_≈_)

  cong′ : ∀ {x y} → x ≡ y → f x ≈ f y
  cong′ refl = I.Setoid.refl B

→-to-⟶ : ∀ {a b₁ b₂} {A : Set a} {B : Setoid b₁ b₂} →
         (A → Setoid.Carrier B) → setoid A ⟶ B
→-to-⟶ = :→-to-Π

------------------------------------------------------------------------
-- The inspect idiom

-- The inspect idiom can be used when you want to pattern match on the
-- result r of some expression e, and you also need to "remember" that
-- r ≡ e.

data Inspect {a} {A : Set a} (x : A) : Set a where
  _with-≡_ : (y : A) (eq : x ≡ y) → Inspect x

inspect : ∀ {a} {A : Set a} (x : A) → Inspect x
inspect x = x with-≡ refl

-- Example usage:

-- f x y with inspect (g x)
-- f x y | c z with-≡ eq = ...

------------------------------------------------------------------------
-- Convenient syntax for equational reasoning

import Relation.Binary.EqReasoning as EqR

-- Relation.Binary.EqReasoning is more convenient to use with _≡_ if
-- the combinators take the type argument (a) as a hidden argument,
-- instead of being locked to a fixed type at module instantiation
-- time.

module ≡-Reasoning where
  private
    module Dummy {a} {A : Set a} where
      open EqR (setoid A) public
        hiding (_≡⟨_⟩_) renaming (_≈⟨_⟩_ to _≡⟨_⟩_)
  open Dummy public

------------------------------------------------------------------------
-- Definition of functional extensionality

-- If _≡_ were extensional, then the following statement could be
-- proved.

Extensionality : (a b : Level) → Set _
Extensionality a b =
  {A : Set a} {B : A → Set b} {f g : (x : A) → B x} →
  (∀ x → f x ≡ g x) → f ≡ g


==> anc/accompanying-code/lib/src/Relation/Binary/PropositionalEquality/Core.agda <==
------------------------------------------------------------------------
-- Propositional equality
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- This file contains some core definitions which are reexported by
-- Relation.Binary.PropositionalEquality.

module Relation.Binary.PropositionalEquality.Core where

open import Level
open import Relation.Binary.Core
open import Relation.Binary.Consequences.Core

------------------------------------------------------------------------
-- Some properties

sym : ∀ {a} {A : Set a} → Symmetric (_≡_ {A = A})
sym refl = refl

trans : ∀ {a} {A : Set a} → Transitive (_≡_ {A = A})
trans refl refl = refl

subst : ∀ {a p} {A : Set a} → Substitutive (_≡_ {A = A}) p
subst P refl p = p

resp₂ : ∀ {a ℓ} {A : Set a} (∼ : Rel A ℓ) → ∼ Respects₂ _≡_
resp₂ _∼_ = subst⟶resp₂ _∼_ subst

isEquivalence : ∀ {a} {A : Set a} → IsEquivalence (_≡_ {A = A})
isEquivalence = record
  { refl  = refl
  ; sym   = sym
  ; trans = trans
  }


==> anc/accompanying-code/lib/src/Relation/Binary/PropositionalEquality/TrustMe.agda <==
------------------------------------------------------------------------
-- An equality postulate which evaluates
------------------------------------------------------------------------

module Relation.Binary.PropositionalEquality.TrustMe where

open import Relation.Binary.PropositionalEquality

private
 primitive
   primTrustMe : {A : Set}{a b : A} → a ≡ b

-- trustMe {a = x} {b = y} evaluates to refl if x and y are
-- definitionally equal.
--
-- For an example of the use of trustMe, see Data.String._≟_.

trustMe : {A : Set}{a b : A} → a ≡ b
trustMe = primTrustMe


==> anc/accompanying-code/lib/src/Relation/Binary/Props/DecTotalOrder.agda <==
------------------------------------------------------------------------
-- Properties satisfied by decidable total orders
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Relation.Binary.Props.DecTotalOrder
         {d₁ d₂ d₃} (DT : DecTotalOrder d₁ d₂ d₃) where

open Relation.Binary.DecTotalOrder DT hiding (trans)
import Relation.Binary.NonStrictToStrict as Conv
open Conv _≈_ _≤_

strictTotalOrder : StrictTotalOrder _ _ _
strictTotalOrder = record
  { isStrictTotalOrder = record
      { isEquivalence = isEquivalence
      ; trans         = trans isPartialOrder
      ; compare       = trichotomous Eq.sym _≟_ antisym total
      ; <-resp-≈      = <-resp-≈ isEquivalence ≤-resp-≈
      }
  }

open StrictTotalOrder strictTotalOrder public


==> anc/accompanying-code/lib/src/Relation/Binary/Props/Poset.agda <==
------------------------------------------------------------------------
-- Properties satisfied by posets
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Relation.Binary.Props.Poset
         {p₁ p₂ p₃} (P : Poset p₁ p₂ p₃) where

open Relation.Binary.Poset P hiding (trans)
import Relation.Binary.NonStrictToStrict as Conv
open Conv _≈_ _≤_

------------------------------------------------------------------------
-- Posets can be turned into strict partial orders

strictPartialOrder : StrictPartialOrder _ _ _
strictPartialOrder = record
  { isStrictPartialOrder = record
    { isEquivalence = isEquivalence
    ; irrefl        = irrefl
    ; trans         = trans isPartialOrder
    ; <-resp-≈      = <-resp-≈ isEquivalence ≤-resp-≈
    }
  }

open StrictPartialOrder strictPartialOrder


==> anc/accompanying-code/lib/src/Relation/Binary/Props/Preorder.agda <==
------------------------------------------------------------------------
-- Properties satisfied by preorders
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Relation.Binary.Props.Preorder
         {p₁ p₂ p₃} (P : Preorder p₁ p₂ p₃) where

open import Function
open import Data.Product as Prod

open Relation.Binary.Preorder P

------------------------------------------------------------------------
-- For every preorder there is an induced equivalence

InducedEquivalence : Setoid _ _
InducedEquivalence = record
  { _≈_           = λ x y → x ∼ y × y ∼ x
  ; isEquivalence = record
    { refl  = (refl , refl)
    ; sym   = swap
    ; trans = Prod.zip trans (flip trans)
    }
  }


==> anc/accompanying-code/lib/src/Relation/Binary/Props/StrictPartialOrder.agda <==
------------------------------------------------------------------------
-- Properties satisfied by strict partial orders
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Relation.Binary.Props.StrictPartialOrder
       {s₁ s₂ s₃} (SPO : StrictPartialOrder s₁ s₂ s₃) where

open Relation.Binary.StrictPartialOrder SPO
  renaming (trans to <-trans)
import Relation.Binary.StrictToNonStrict as Conv
open Conv _≈_ _<_

------------------------------------------------------------------------
-- Strict partial orders can be converted to posets

poset : Poset _ _ _
poset = record
  { isPartialOrder = record
    { isPreorder = record
        { isEquivalence = isEquivalence
        ; reflexive     = reflexive
        ; trans         = trans isEquivalence <-resp-≈ <-trans
        }
    ; antisym = antisym isEquivalence <-trans irrefl
    }
  }

open Poset poset public


==> anc/accompanying-code/lib/src/Relation/Binary/Props/StrictTotalOrder.agda <==
------------------------------------------------------------------------
-- Properties satisfied by strict partial orders
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Relation.Binary.Props.StrictTotalOrder
       {s₁ s₂ s₃} (STO : StrictTotalOrder s₁ s₂ s₃)
       where

open Relation.Binary.StrictTotalOrder STO
import Relation.Binary.StrictToNonStrict as Conv
open Conv _≈_ _<_
import Relation.Binary.Props.StrictPartialOrder as SPO
open import Relation.Binary.Consequences

------------------------------------------------------------------------
-- Strict total orders can be converted to decidable total orders

decTotalOrder : DecTotalOrder _ _ _
decTotalOrder = record
  { isDecTotalOrder = record
    { isTotalOrder = record
      { isPartialOrder = SPO.isPartialOrder strictPartialOrder
      ; total          = total compare
      }
    ; _≟_  = _≟_
    ; _≤?_ = decidable' compare
    }
  }

open DecTotalOrder decTotalOrder public


==> anc/accompanying-code/lib/src/Relation/Binary/Props/TotalOrder.agda <==
------------------------------------------------------------------------
-- Properties satisfied by total orders
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Relation.Binary.Props.TotalOrder
         {t₁ t₂ t₃} (T : TotalOrder t₁ t₂ t₃) where

open Relation.Binary.TotalOrder T
open import Relation.Binary.Consequences

decTotalOrder : Decidable _≈_ → DecTotalOrder _ _ _
decTotalOrder ≟ = record
  { isDecTotalOrder = record
      { isTotalOrder = isTotalOrder
      ; _≟_          = ≟
      ; _≤?_         = total+dec⟶dec reflexive antisym total ≟
      }
  }


==> anc/accompanying-code/lib/src/Relation/Binary/Reflection.agda <==
------------------------------------------------------------------------
-- Helpers intended to ease the development of "tactics" which use
-- proof by reflection
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Data.Fin
open import Function
open import Data.Nat
open import Data.Vec as Vec
open import Level
open import Relation.Binary

-- Think of the parameters as follows:
--
-- * Expr:    A representation of code.
-- * var:     The Expr type should support a notion of variables.
-- * ⟦_⟧:     Computes the semantics of an expression. Takes an
--            environment mapping variables to something.
-- * ⟦_⇓⟧:    Computes the semantics of the normal form of the
--            expression.
-- * correct: Normalisation preserves the semantics.
--
-- Given these parameters two "tactics" are returned, prove and solve.
--
-- For an example of the use of this module, see Algebra.RingSolver.

module Relation.Binary.Reflection
         {e a s}
         {Expr : ℕ → Set e} {A : Set a}
         (Sem : Setoid a s)
         (var : ∀ {n} → Fin n → Expr n)
         (⟦_⟧ ⟦_⇓⟧ : ∀ {n} → Expr n → Vec A n → Setoid.Carrier Sem)
         (correct : ∀ {n} (e : Expr n) ρ →
                    ⟦ e ⇓⟧ ρ ⟨ Setoid._≈_ Sem ⟩ ⟦ e ⟧ ρ)
         where

open import Data.Vec.N-ary
open import Data.Product
import Relation.Binary.EqReasoning as Eq

open Setoid Sem
open Eq Sem

-- If two normalised expressions are semantically equal, then their
-- non-normalised forms are also equal.

prove : ∀ {n} (ρ : Vec A n) e₁ e₂ →
        ⟦ e₁ ⇓⟧ ρ ≈ ⟦ e₂ ⇓⟧ ρ →
        ⟦ e₁  ⟧ ρ ≈ ⟦ e₂  ⟧ ρ
prove ρ e₁ e₂ hyp = begin
  ⟦ e₁  ⟧ ρ ≈⟨ sym (correct e₁ ρ) ⟩
  ⟦ e₁ ⇓⟧ ρ ≈⟨ hyp ⟩
  ⟦ e₂ ⇓⟧ ρ ≈⟨ correct e₂ ρ ⟩
  ⟦ e₂  ⟧ ρ ∎

-- Applies the function to all possible "variables".

close : ∀ {A} n → N-ary n (Expr n) A → A
close n f = f $ⁿ Vec.map var (allFin n)

-- A variant of prove which should in many cases be easier to use,
-- because variables and environments are handled in a less explicit
-- way.
--
-- If the type signature of solve is a bit daunting, then it may be
-- helpful to instantiate n with a small natural number and normalise
-- the remainder of the type.

solve : ∀ n (f : N-ary n (Expr n) (Expr n × Expr n)) →
  Eqʰ n _≈_ (curryⁿ ⟦ proj₁ (close n f) ⇓⟧) (curryⁿ ⟦ proj₂ (close n f) ⇓⟧) →
  Eq  n _≈_ (curryⁿ ⟦ proj₁ (close n f)  ⟧) (curryⁿ ⟦ proj₂ (close n f)  ⟧)
solve n f hyp =
  curryⁿ-cong ⟦ proj₁ (close n f) ⟧ ⟦ proj₂ (close n f) ⟧
    (λ ρ → prove ρ (proj₁ (close n f)) (proj₂ (close n f))
             (curryⁿ-cong⁻¹ ⟦ proj₁ (close n f) ⇓⟧ ⟦ proj₂ (close n f) ⇓⟧
                            (Eqʰ-to-Eq n hyp) ρ))

-- A variant of _,_ which is intended to make uses of solve look a
-- bit nicer.

infix 4 _⊜_

_⊜_ : ∀ {n} → Expr n → Expr n → Expr n × Expr n
_⊜_ = _,_


==> anc/accompanying-code/lib/src/Relation/Binary/Sigma/Pointwise.agda <==
------------------------------------------------------------------------
-- Pointwise lifting of binary relations to sigma types
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Binary.Sigma.Pointwise where

open import Data.Product as Prod
open import Level
open import Function
import Function.Equality as F
open import Function.Equivalence as Eq
  using (Equivalent; _⇔_; module Equivalent)
  renaming (_∘_ to _⟨∘⟩_)
open import Function.Inverse as Inv
  using (Inverse; _⇿_; module Inverse; Isomorphism)
  renaming (_∘_ to _⟪∘⟫_)
open import Function.LeftInverse
  using (_LeftInverseOf_; _RightInverseOf_)
import Relation.Binary as B
open import Relation.Binary.Indexed as I using (_at_)
import Relation.Binary.HeterogeneousEquality as H
import Relation.Binary.PropositionalEquality as P

------------------------------------------------------------------------
-- Pointwise lifting

infixr 4 _,_

data REL {a₁ a₂ b₁ b₂ ℓ₁ ℓ₂}
         {A₁ : Set a₁} (B₁ : A₁ → Set b₁)
         {A₂ : Set a₂} (B₂ : A₂ → Set b₂)
         (_R₁_ : B.REL A₁ A₂ ℓ₁) (_R₂_ : I.REL B₁ B₂ ℓ₂) :
         B.REL (Σ A₁ B₁) (Σ A₂ B₂) (a₁ ⊔ a₂ ⊔ b₁ ⊔ b₂ ⊔ ℓ₁ ⊔ ℓ₂) where
  _,_ : {x₁ : A₁} {y₁ : B₁ x₁} {x₂ : A₂} {y₂ : B₂ x₂}
        (x₁Rx₂ : x₁ R₁ x₂) (y₁Ry₂ : y₁ R₂ y₂) →
        REL B₁ B₂ _R₁_ _R₂_ (x₁ , y₁) (x₂ , y₂)

Rel : ∀ {a b ℓ₁ ℓ₂} {A : Set a} (B : A → Set b)
      (_R₁_ : B.Rel A ℓ₁) (_R₂_ : I.Rel B ℓ₂) → B.Rel (Σ A B) _
Rel B = REL B B

------------------------------------------------------------------------
-- Rel preserves many properties

private
 module Dummy {a b ℓ₁ ℓ₂} {A : Set a} {B : A → Set b}
              {R₁ : B.Rel A ℓ₁} {R₂ : I.Rel B ℓ₂} where

  refl : B.Reflexive R₁ → I.Reflexive B R₂ →
         B.Reflexive (Rel B R₁ R₂)
  refl refl₁ refl₂ {x = (x , y)} = (refl₁ , refl₂)

  symmetric : B.Symmetric R₁ → I.Symmetric B R₂ →
              B.Symmetric (Rel B R₁ R₂)
  symmetric sym₁ sym₂ (x₁Rx₂ , y₁Ry₂) = (sym₁ x₁Rx₂ , sym₂ y₁Ry₂)

  transitive : B.Transitive R₁ → I.Transitive B R₂ →
               B.Transitive (Rel B R₁ R₂)
  transitive trans₁ trans₂ (x₁Rx₂ , y₁Ry₂) (x₂Rx₃ , y₂Ry₃) =
    (trans₁ x₁Rx₂ x₂Rx₃ , trans₂ y₁Ry₂ y₂Ry₃)

  isEquivalence : B.IsEquivalence R₁ → I.IsEquivalence B R₂ →
                  B.IsEquivalence (Rel B R₁ R₂)
  isEquivalence eq₁ eq₂ = record
    { refl  = refl (B.IsEquivalence.refl eq₁)
                   (I.IsEquivalence.refl eq₂)
    ; sym   = symmetric (B.IsEquivalence.sym eq₁)
                        (I.IsEquivalence.sym eq₂)
    ; trans = transitive (B.IsEquivalence.trans eq₁)
                         (I.IsEquivalence.trans eq₂)
    }

open Dummy public

setoid : ∀ {b₁ b₂ i₁ i₂} →
         (A : B.Setoid b₁ b₂) → I.Setoid (B.Setoid.Carrier A) i₁ i₂ →
         B.Setoid _ _
setoid s₁ s₂ = record
  { isEquivalence = isEquivalence (B.Setoid.isEquivalence s₁)
                                  (I.Setoid.isEquivalence s₂)
  }

------------------------------------------------------------------------
-- The propositional equality setoid over sigma types can be
-- decomposed using Rel

Rel⇿≡ : ∀ {a b} {A : Set a} {B : A → Set b} →
        Inverse (setoid (P.setoid A) (H.indexedSetoid B))
                (P.setoid (Σ A B))
Rel⇿≡ {a} {b} {A} {B} = record
  { to         = record { _⟨$⟩_ = id; cong = to-cong   }
  ; from       = record { _⟨$⟩_ = id; cong = from-cong }
  ; inverse-of = record
    { left-inverse-of  = uncurry (λ _ _ → (P.refl , H.refl))
    ; right-inverse-of = λ _ → P.refl
    }
  }
  where
  open I using (_=[_]⇒_)

  to-cong : Rel B P._≡_ (λ x y → H._≅_ x y) =[ id {a = a ⊔ b} ]⇒ P._≡_
  to-cong (P.refl , H.refl) = P.refl

  from-cong : P._≡_ =[ id {a = a ⊔ b} ]⇒ Rel B P._≡_ (λ x y → H._≅_ x y)
  from-cong {i = (x , y)} P.refl = (P.refl , H.refl)

------------------------------------------------------------------------
-- Equivalences and inverses are also preserved

equivalent :
  ∀ {i} {I : Set i}
    {f₁ f₂ t₁ t₂} {From : I.Setoid I f₁ f₂} {To : I.Setoid I t₁ t₂} →
  (∀ {i} → Equivalent (From at i) (To at i)) →
  Equivalent (setoid (P.setoid I) From) (setoid (P.setoid I) To)
equivalent {I = I} {From = F} {T} F⇔T = record
  { to   = record { _⟨$⟩_ = to;   cong = to-cong   }
  ; from = record { _⟨$⟩_ = from; cong = from-cong }
  }
  where
  open B.Setoid (setoid (P.setoid I) F) using () renaming (_≈_ to _≈F_)
  open B.Setoid (setoid (P.setoid I) T) using () renaming (_≈_ to _≈T_)
  open B using (_=[_]⇒_)

  to = Prod.map id (F._⟨$⟩_ (Equivalent.to F⇔T))

  to-cong : _≈F_ =[ to ]⇒ _≈T_
  to-cong (P.refl , ∼) = (P.refl , F.cong (Equivalent.to F⇔T) ∼)

  from = Prod.map id (F._⟨$⟩_ (Equivalent.from F⇔T))

  from-cong : _≈T_ =[ from ]⇒ _≈F_
  from-cong (P.refl , ∼) = (P.refl , F.cong (Equivalent.from F⇔T) ∼)

⇔ : ∀ {a b₁ b₂} {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
    (∀ {x} → B₁ x ⇔ B₂ x) → Σ A B₁ ⇔ Σ A B₂
⇔ {B₁ = B₁} {B₂} B₁⇔B₂ =
  Inverse.equivalent (Rel⇿≡ {B = B₂}) ⟨∘⟩
  equivalent (λ {x} →
    Inverse.equivalent (H.≡⇿≅ B₂) ⟨∘⟩
    B₁⇔B₂ {x} ⟨∘⟩
    Inverse.equivalent (Inv.sym (H.≡⇿≅ B₁))) ⟨∘⟩
  Eq.sym (Inverse.equivalent (Rel⇿≡ {B = B₁}))

inverse :
  ∀ {i} {I : Set i}
    {f₁ f₂ t₁ t₂} {From : I.Setoid I f₁ f₂} {To : I.Setoid I t₁ t₂} →
  (∀ {i} → Inverse (From at i) (To at i)) →
  Inverse (setoid (P.setoid I) From) (setoid (P.setoid I) To)
inverse {I = I} {From = F} {T} F⇿T = record
  { to         = Equivalent.to   eq
  ; from       = Equivalent.from eq
  ; inverse-of = record
    { left-inverse-of  = left
    ; right-inverse-of = right
    }
  }
  where
  eq = equivalent (Inverse.equivalent F⇿T)

  left : Equivalent.from eq LeftInverseOf Equivalent.to eq
  left (x , y) = (P.refl , Inverse.left-inverse-of F⇿T y)

  right : Equivalent.from eq RightInverseOf Equivalent.to eq
  right (x , y) = (P.refl , Inverse.right-inverse-of F⇿T y)

⇿ : ∀ {a b₁ b₂} {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
    (∀ {x} → B₁ x ⇿ B₂ x) → Σ A B₁ ⇿ Σ A B₂
⇿ {B₁ = B₁} {B₂} B₁⇿B₂ =
  Rel⇿≡ {B = B₂} ⟪∘⟫
  inverse (λ {x} → H.≡⇿≅ B₂ ⟪∘⟫ B₁⇿B₂ {x} ⟪∘⟫ Inv.sym (H.≡⇿≅ B₁)) ⟪∘⟫
  Inv.sym (Rel⇿≡ {B = B₁})

cong : ∀ {k a b₁ b₂} {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
       (∀ {x} → Isomorphism k (B₁ x) (B₂ x)) →
       Isomorphism k (Σ A B₁) (Σ A B₂)
cong {k = Inv.equivalent} = ⇔
cong {k = Inv.inverse}    = ⇿


==> anc/accompanying-code/lib/src/Relation/Binary/Simple.agda <==
------------------------------------------------------------------------
-- Some simple binary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Binary.Simple where

open import Relation.Binary
open import Data.Unit
open import Data.Empty
open import Level

-- Constant relations.

Const : ∀ {a b c} {A : Set a} {B : Set b} → Set c → REL A B c
Const I = λ _ _ → I

-- The universally true relation.

Always : ∀ {a} {A : Set a} → Rel A zero
Always = Const ⊤

Always-setoid : ∀ {a} (A : Set a) → Setoid _ _
Always-setoid A = record
  { Carrier       = A
  ; _≈_           = Always
  ; isEquivalence = record {}
  }

-- The universally false relation.

Never : ∀ {a} {A : Set a} → Rel A zero
Never = Const ⊥


==> anc/accompanying-code/lib/src/Relation/Binary/StrictPartialOrderReasoning.agda <==
------------------------------------------------------------------------
-- Convenient syntax for "equational reasoning" using a strict partial
-- order
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

open import Relation.Binary

module Relation.Binary.StrictPartialOrderReasoning
         {p₁ p₂ p₃} (S : StrictPartialOrder p₁ p₂ p₃) where

import Relation.Binary.PreorderReasoning as PreR
import Relation.Binary.Props.StrictPartialOrder as SPO
open PreR (SPO.preorder S) public renaming (_∼⟨_⟩_ to _<⟨_⟩_)


==> anc/accompanying-code/lib/src/Relation/Binary/StrictToNonStrict.agda <==
------------------------------------------------------------------------
-- Conversion of < to ≤, along with a number of properties
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- Possible TODO: Prove that a conversion ≤ → < → ≤ returns a
-- relation equivalent to the original one (and similarly for
-- < → ≤ → <).

open import Relation.Binary

module Relation.Binary.StrictToNonStrict
         {a ℓ₁ ℓ₂} {A : Set a}
         (_≈_ : Rel A ℓ₁) (_<_ : Rel A ℓ₂)
         where

open import Relation.Nullary
open import Relation.Binary.Consequences
open import Function
open import Data.Product
open import Data.Sum
open import Data.Empty

------------------------------------------------------------------------
-- Conversion

-- _<_ can be turned into _≤_ as follows:

_≤_ : Rel A _
x ≤ y = (x < y) ⊎ (x ≈ y)

------------------------------------------------------------------------
-- The converted relations have certain properties
-- (if the original relations have certain other properties)

reflexive : _≈_ ⇒ _≤_
reflexive = inj₂

antisym : IsEquivalence _≈_ →
          Transitive _<_ →
          Irreflexive _≈_ _<_ →
          Antisymmetric _≈_ _≤_
antisym eq trans irrefl = as
  where
  module Eq = IsEquivalence eq

  as : Antisymmetric _≈_ _≤_
  as (inj₂ x≈y) _          = x≈y
  as (inj₁ _)   (inj₂ y≈x) = Eq.sym y≈x
  as (inj₁ x<y) (inj₁ y<x) =
    ⊥-elim (trans∧irr⟶asym {_≈_ = _≈_} Eq.refl trans irrefl x<y y<x)

trans : IsEquivalence _≈_ → _<_ Respects₂ _≈_ →
        Transitive _<_ → Transitive _≤_
trans eq <-resp-≈ <-trans = tr
  where
  module Eq = IsEquivalence eq

  tr : Transitive _≤_
  tr (inj₁ x<y) (inj₁ y<z) = inj₁ $ <-trans x<y y<z
  tr (inj₁ x<y) (inj₂ y≈z) = inj₁ $ proj₁ <-resp-≈ y≈z x<y
  tr (inj₂ x≈y) (inj₁ y<z) = inj₁ $ proj₂ <-resp-≈ (Eq.sym x≈y) y<z
  tr (inj₂ x≈y) (inj₂ y≈z) = inj₂ $ Eq.trans x≈y y≈z

≤-resp-≈ : IsEquivalence _≈_ → _<_ Respects₂ _≈_ → _≤_ Respects₂ _≈_
≤-resp-≈ eq <-resp-≈ = ((λ {_ _ _} → resp₁) , (λ {_ _ _} → resp₂))
  where
  module Eq = IsEquivalence eq

  resp₁ : ∀ {x y' y} → y' ≈ y → x  ≤ y' → x ≤ y
  resp₁ y'≈y (inj₁ x<y') = inj₁ (proj₁ <-resp-≈ y'≈y x<y')
  resp₁ y'≈y (inj₂ x≈y') = inj₂ (Eq.trans x≈y' y'≈y)

  resp₂ : ∀ {y x' x} → x' ≈ x → x' ≤ y  → x ≤ y
  resp₂ x'≈x (inj₁ x'<y) = inj₁ (proj₂ <-resp-≈ x'≈x x'<y)
  resp₂ x'≈x (inj₂ x'≈y) = inj₂ (Eq.trans (Eq.sym x'≈x) x'≈y)

total : Trichotomous _≈_ _<_ → Total _≤_
total <-tri x y with <-tri x y
... | tri< x<y x≉y x≯y = inj₁ (inj₁ x<y)
... | tri≈ x≮y x≈y x≯y = inj₁ (inj₂ x≈y)
... | tri> x≮y x≉y x>y = inj₂ (inj₁ x>y)

decidable : Decidable _≈_ → Decidable _<_ → Decidable _≤_
decidable ≈-dec <-dec x y with ≈-dec x y | <-dec x y
... | yes x≈y | _       = yes (inj₂ x≈y)
... | no  x≉y | yes x<y = yes (inj₁ x<y)
... | no  x≉y | no  x≮y = no helper
  where
  helper : x ≤ y → ⊥
  helper (inj₁ x<y) = x≮y x<y
  helper (inj₂ x≈y) = x≉y x≈y

decidable' : Trichotomous _≈_ _<_ → Decidable _≤_
decidable' compare x y with compare x y
... | tri< x<y _   _ = yes (inj₁ x<y)
... | tri≈ _   x≈y _ = yes (inj₂ x≈y)
... | tri> x≮y x≉y _ = no helper
  where
  helper : x ≤ y → ⊥
  helper (inj₁ x<y) = x≮y x<y
  helper (inj₂ x≈y) = x≉y x≈y


==> anc/accompanying-code/lib/src/Relation/Binary/Sum.agda <==
------------------------------------------------------------------------
-- Sums of binary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Binary.Sum where

open import Data.Sum as Sum
open import Data.Product
open import Data.Unit using (⊤)
open import Data.Empty
open import Function
open import Function.Equality as F using (_⟨$⟩_)
open import Function.Equivalence as Eq
  using (Equivalent; _⇔_; module Equivalent)
  renaming (_∘_ to _⟨∘⟩_)
open import Function.Inverse as Inv
  using (Inverse; _⇿_; module Inverse)
  renaming (_∘_ to _⟪∘⟫_)
open import Level
open import Relation.Nullary
open import Relation.Binary
import Relation.Binary.PropositionalEquality as P

private
 module Dummy {a₁ a₂} {A₁ : Set a₁} {A₂ : Set a₂} where

  ----------------------------------------------------------------------
  -- Sums of relations

  infixr 1 _⊎-Rel_ _⊎-<_

  -- Generalised sum.

  data ⊎ʳ {ℓ₁ ℓ₂} (P : Set) (_∼₁_ : Rel A₁ ℓ₁) (_∼₂_ : Rel A₂ ℓ₂) :
          A₁ ⊎ A₂ → A₁ ⊎ A₂ → Set (a₁ ⊔ a₂ ⊔ ℓ₁ ⊔ ℓ₂) where
    ₁∼₂ : ∀ {x y} (p : P)         → ⊎ʳ P _∼₁_ _∼₂_ (inj₁ x) (inj₂ y)
    ₁∼₁ : ∀ {x y} (x∼₁y : x ∼₁ y) → ⊎ʳ P _∼₁_ _∼₂_ (inj₁ x) (inj₁ y)
    ₂∼₂ : ∀ {x y} (x∼₂y : x ∼₂ y) → ⊎ʳ P _∼₁_ _∼₂_ (inj₂ x) (inj₂ y)

  -- Pointwise sum.

  _⊎-Rel_ : ∀ {ℓ₁ ℓ₂} → Rel A₁ ℓ₁ → Rel A₂ ℓ₂ → Rel (A₁ ⊎ A₂) _
  _⊎-Rel_ = ⊎ʳ ⊥

  -- All things to the left are "smaller than" all things to the
  -- right.

  _⊎-<_ : ∀ {ℓ₁ ℓ₂} → Rel A₁ ℓ₁ → Rel A₂ ℓ₂ → Rel (A₁ ⊎ A₂) _
  _⊎-<_ = ⊎ʳ ⊤

  ----------------------------------------------------------------------
  -- Helpers

  private

    ₁≁₂ : ∀ {ℓ₁ ℓ₂} {∼₁ : Rel A₁ ℓ₁} {∼₂ : Rel A₂ ℓ₂} →
          ∀ {x y} → ¬ (inj₁ x ⟨ ∼₁ ⊎-Rel ∼₂ ⟩ inj₂ y)
    ₁≁₂ (₁∼₂ ())

    drop-inj₁ : ∀ {ℓ₁ ℓ₂} {∼₁ : Rel A₁ ℓ₁} {∼₂ : Rel A₂ ℓ₂} →
                ∀ {P x y} → inj₁ x ⟨ ⊎ʳ P ∼₁ ∼₂ ⟩ inj₁ y → ∼₁ x y
    drop-inj₁ (₁∼₁ x∼y) = x∼y

    drop-inj₂ : ∀ {ℓ₁ ℓ₂} {∼₁ : Rel A₁ ℓ₁} {∼₂ : Rel A₂ ℓ₂} →
                ∀ {P x y} → inj₂ x ⟨ ⊎ʳ P ∼₁ ∼₂ ⟩ inj₂ y → ∼₂ x y
    drop-inj₂ (₂∼₂ x∼y) = x∼y

  ----------------------------------------------------------------------
  -- Some properties which are preserved by the relation formers above

  _⊎-reflexive_ : ∀ {ℓ₁ ℓ₁′} {≈₁ : Rel A₁ ℓ₁} {∼₁ : Rel A₁ ℓ₁′}
                    {ℓ₂ ℓ₂′} {≈₂ : Rel A₂ ℓ₂} {∼₂ : Rel A₂ ℓ₂′} →
                  ≈₁ ⇒ ∼₁ → ≈₂ ⇒ ∼₂ →
                  ∀ {P} → (≈₁ ⊎-Rel ≈₂) ⇒ (⊎ʳ P ∼₁ ∼₂)
  refl₁ ⊎-reflexive refl₂ = refl
    where
    refl : (_ ⊎-Rel _) ⇒ (⊎ʳ _ _ _)
    refl (₁∼₁ x₁≈y₁) = ₁∼₁ (refl₁ x₁≈y₁)
    refl (₂∼₂ x₂≈y₂) = ₂∼₂ (refl₂ x₂≈y₂)
    refl (₁∼₂ ())

  _⊎-refl_ : ∀ {ℓ₁ ℓ₂} {∼₁ : Rel A₁ ℓ₁} {∼₂ : Rel A₂ ℓ₂} →
             Reflexive ∼₁ → Reflexive ∼₂ → Reflexive (∼₁ ⊎-Rel ∼₂)
  refl₁ ⊎-refl refl₂ = refl
    where
    refl : Reflexive (_ ⊎-Rel _)
    refl {x = inj₁ _} = ₁∼₁ refl₁
    refl {x = inj₂ _} = ₂∼₂ refl₂

  _⊎-irreflexive_ : ∀ {ℓ₁ ℓ₁′} {≈₁ : Rel A₁ ℓ₁} {<₁ : Rel A₁ ℓ₁′}
                      {ℓ₂ ℓ₂′} {≈₂ : Rel A₂ ℓ₂} {<₂ : Rel A₂ ℓ₂′} →
                    Irreflexive ≈₁ <₁ → Irreflexive ≈₂ <₂ →
                    ∀ {P} → Irreflexive (≈₁ ⊎-Rel ≈₂) (⊎ʳ P <₁ <₂)
  irrefl₁ ⊎-irreflexive irrefl₂ = irrefl
    where
    irrefl : Irreflexive (_ ⊎-Rel _) (⊎ʳ _ _ _)
    irrefl (₁∼₁ x₁≈y₁) (₁∼₁ x₁<y₁) = irrefl₁ x₁≈y₁ x₁<y₁
    irrefl (₂∼₂ x₂≈y₂) (₂∼₂ x₂<y₂) = irrefl₂ x₂≈y₂ x₂<y₂
    irrefl (₁∼₂ ())    _

  _⊎-symmetric_ : ∀ {ℓ₁ ℓ₂} {∼₁ : Rel A₁ ℓ₁} {∼₂ : Rel A₂ ℓ₂} →
                  Symmetric ∼₁ → Symmetric ∼₂ → Symmetric (∼₁ ⊎-Rel ∼₂)
  sym₁ ⊎-symmetric sym₂ = sym
    where
    sym : Symmetric (_ ⊎-Rel _)
    sym (₁∼₁ x₁∼y₁) = ₁∼₁ (sym₁ x₁∼y₁)
    sym (₂∼₂ x₂∼y₂) = ₂∼₂ (sym₂ x₂∼y₂)
    sym (₁∼₂ ())

  _⊎-transitive_ : ∀ {ℓ₁ ℓ₂} {∼₁ : Rel A₁ ℓ₁} {∼₂ : Rel A₂ ℓ₂} →
                   Transitive ∼₁ → Transitive ∼₂ →
                   ∀ {P} → Transitive (⊎ʳ P ∼₁ ∼₂)
  trans₁ ⊎-transitive trans₂ = trans
    where
    trans : Transitive (⊎ʳ _ _ _)
    trans (₁∼₁ x∼y) (₁∼₁ y∼z) = ₁∼₁ (trans₁ x∼y y∼z)
    trans (₂∼₂ x∼y) (₂∼₂ y∼z) = ₂∼₂ (trans₂ x∼y y∼z)
    trans (₁∼₂ p)   (₂∼₂ _)     = ₁∼₂ p
    trans (₁∼₁ _)   (₁∼₂ p)     = ₁∼₂ p

  _⊎-antisymmetric_ : ∀ {ℓ₁ ℓ₁′} {≈₁ : Rel A₁ ℓ₁} {≤₁ : Rel A₁ ℓ₁′}
                        {ℓ₂ ℓ₂′} {≈₂ : Rel A₂ ℓ₂} {≤₂ : Rel A₂ ℓ₂′} →
                      Antisymmetric ≈₁ ≤₁ → Antisymmetric ≈₂ ≤₂ →
                      ∀ {P} → Antisymmetric (≈₁ ⊎-Rel ≈₂) (⊎ʳ P ≤₁ ≤₂)
  antisym₁ ⊎-antisymmetric antisym₂ = antisym
    where
    antisym : Antisymmetric (_ ⊎-Rel _) (⊎ʳ _ _ _)
    antisym (₁∼₁ x≤y) (₁∼₁ y≤x) = ₁∼₁ (antisym₁ x≤y y≤x)
    antisym (₂∼₂ x≤y) (₂∼₂ y≤x) = ₂∼₂ (antisym₂ x≤y y≤x)
    antisym (₁∼₂ _)   ()

  _⊎-asymmetric_ : ∀ {ℓ₁ ℓ₂} {<₁ : Rel A₁ ℓ₁} {<₂ : Rel A₂ ℓ₂} →
                   Asymmetric <₁ → Asymmetric <₂ →
                   ∀ {P} → Asymmetric (⊎ʳ P <₁ <₂)
  asym₁ ⊎-asymmetric asym₂ = asym
    where
    asym : Asymmetric (⊎ʳ _ _ _)
    asym (₁∼₁ x<y) (₁∼₁ y<x) = asym₁ x<y y<x
    asym (₂∼₂ x<y) (₂∼₂ y<x) = asym₂ x<y y<x
    asym (₁∼₂ _)   ()

  _⊎-≈-respects₂_ : ∀ {ℓ₁ ℓ₁′} {≈₁ : Rel A₁ ℓ₁} {∼₁ : Rel A₁ ℓ₁′}
                      {ℓ₂ ℓ₂′} {≈₂ : Rel A₂ ℓ₂} {∼₂ : Rel A₂ ℓ₂′} →
                    ∼₁ Respects₂ ≈₁ → ∼₂ Respects₂ ≈₂ →
                    ∀ {P} → (⊎ʳ P ∼₁ ∼₂) Respects₂ (≈₁ ⊎-Rel ≈₂)
  _⊎-≈-respects₂_ {≈₁ = ≈₁} {∼₁ = ∼₁}{≈₂ = ≈₂} {∼₂ = ∼₂}
                  resp₁ resp₂ {P} =
    (λ {_ _ _} → resp¹) ,
    (λ {_ _ _} → resp²)
    where
    resp¹ : ∀ {x} → ((⊎ʳ P ∼₁ ∼₂) x) Respects (≈₁ ⊎-Rel ≈₂)
    resp¹ (₁∼₁ y≈y') (₁∼₁ x∼y) = ₁∼₁ (proj₁ resp₁ y≈y' x∼y)
    resp¹ (₂∼₂ y≈y') (₂∼₂ x∼y) = ₂∼₂ (proj₁ resp₂ y≈y' x∼y)
    resp¹ (₂∼₂ y≈y') (₁∼₂ p)   = (₁∼₂ p)
    resp¹ (₁∼₂ ())   _

    resp² :  ∀ {y}
          → (flip (⊎ʳ P ∼₁ ∼₂) y) Respects (≈₁ ⊎-Rel ≈₂)
    resp² (₁∼₁ x≈x') (₁∼₁ x∼y) = ₁∼₁ (proj₂ resp₁ x≈x' x∼y)
    resp² (₂∼₂ x≈x') (₂∼₂ x∼y) = ₂∼₂ (proj₂ resp₂ x≈x' x∼y)
    resp² (₁∼₁ x≈x') (₁∼₂ p)   = (₁∼₂ p)
    resp² (₁∼₂ ())   _

  _⊎-substitutive_ : ∀ {ℓ₁ ℓ₂ ℓ₃} {∼₁ : Rel A₁ ℓ₁} {∼₂ : Rel A₂ ℓ₂} →
                     Substitutive ∼₁ ℓ₃ → Substitutive ∼₂ ℓ₃ →
                     Substitutive (∼₁ ⊎-Rel ∼₂) ℓ₃
  subst₁ ⊎-substitutive subst₂ = subst
    where
    subst : Substitutive (_ ⊎-Rel _) _
    subst P (₁∼₁ x∼y) Px = subst₁ (λ z → P (inj₁ z)) x∼y Px
    subst P (₂∼₂ x∼y) Px = subst₂ (λ z → P (inj₂ z)) x∼y Px
    subst P (₁∼₂ ())  Px

  ⊎-decidable : ∀ {ℓ₁ ℓ₂} {∼₁ : Rel A₁ ℓ₁} {∼₂ : Rel A₂ ℓ₂} →
                Decidable ∼₁ → Decidable ∼₂ →
                ∀ {P} → (∀ {x y} → Dec (inj₁ x ⟨ ⊎ʳ P ∼₁ ∼₂ ⟩ inj₂ y)) →
                Decidable (⊎ʳ P ∼₁ ∼₂)
  ⊎-decidable {∼₁ = ∼₁} {∼₂ = ∼₂} dec₁ dec₂ {P} dec₁₂ = dec
    where
    dec : Decidable (⊎ʳ P ∼₁ ∼₂)
    dec (inj₁ x) (inj₁ y) with dec₁ x y
    ...                   | yes x∼y = yes (₁∼₁ x∼y)
    ...                   | no  x≁y = no (x≁y ∘ drop-inj₁)
    dec (inj₂ x) (inj₂ y) with dec₂ x y
    ...                   | yes x∼y = yes (₂∼₂ x∼y)
    ...                   | no  x≁y = no (x≁y ∘ drop-inj₂)
    dec (inj₁ x) (inj₂ y) = dec₁₂
    dec (inj₂ x) (inj₁ y) = no (λ())

  _⊎-<-total_ : ∀ {ℓ₁ ℓ₂} {≤₁ : Rel A₁ ℓ₁} {≤₂ : Rel A₂ ℓ₂} →
                Total ≤₁ → Total ≤₂ → Total (≤₁ ⊎-< ≤₂)
  total₁ ⊎-<-total total₂ = total
    where
    total : Total (_ ⊎-< _)
    total (inj₁ x) (inj₁ y) = Sum.map ₁∼₁ ₁∼₁ $ total₁ x y
    total (inj₂ x) (inj₂ y) = Sum.map ₂∼₂ ₂∼₂ $ total₂ x y
    total (inj₁ x) (inj₂ y) = inj₁ (₁∼₂ _)
    total (inj₂ x) (inj₁ y) = inj₂ (₁∼₂ _)

  _⊎-<-trichotomous_ : ∀ {ℓ₁ ℓ₁′} {≈₁ : Rel A₁ ℓ₁} {<₁ : Rel A₁ ℓ₁′}
                         {ℓ₂ ℓ₂′} {≈₂ : Rel A₂ ℓ₂} {<₂ : Rel A₂ ℓ₂′} →
                       Trichotomous ≈₁ <₁ → Trichotomous ≈₂ <₂ →
                       Trichotomous (≈₁ ⊎-Rel ≈₂) (<₁ ⊎-< <₂)
  _⊎-<-trichotomous_ {≈₁ = ≈₁} {<₁ = <₁} {≈₂ = ≈₂} {<₂ = <₂}
                     tri₁ tri₂ = tri
    where
    tri : Trichotomous (≈₁ ⊎-Rel ≈₂) (<₁ ⊎-< <₂)
    tri (inj₁ x) (inj₂ y) = tri< (₁∼₂ _) ₁≁₂ (λ())
    tri (inj₂ x) (inj₁ y) = tri> (λ()) (λ()) (₁∼₂ _)
    tri (inj₁ x) (inj₁ y) with tri₁ x y
    ...                   | tri< x<y x≉y x≯y =
      tri< (₁∼₁ x<y)        (x≉y ∘ drop-inj₁) (x≯y ∘ drop-inj₁)
    ...                   | tri≈ x≮y x≈y x≯y =
      tri≈ (x≮y ∘ drop-inj₁) (₁∼₁ x≈y)    (x≯y ∘ drop-inj₁)
    ...                   | tri> x≮y x≉y x>y =
      tri> (x≮y ∘ drop-inj₁) (x≉y ∘ drop-inj₁) (₁∼₁ x>y)
    tri (inj₂ x) (inj₂ y) with tri₂ x y
    ...                   | tri< x<y x≉y x≯y =
      tri< (₂∼₂ x<y)        (x≉y ∘ drop-inj₂) (x≯y ∘ drop-inj₂)
    ...                   | tri≈ x≮y x≈y x≯y =
      tri≈ (x≮y ∘ drop-inj₂) (₂∼₂ x≈y)    (x≯y ∘ drop-inj₂)
    ...                   | tri> x≮y x≉y x>y =
      tri> (x≮y ∘ drop-inj₂) (x≉y ∘ drop-inj₂) (₂∼₂ x>y)

  ----------------------------------------------------------------------
  -- Some collections of properties which are preserved

  _⊎-isEquivalence_ : ∀ {ℓ₁ ℓ₂} {≈₁ : Rel A₁ ℓ₁} {≈₂ : Rel A₂ ℓ₂} →
                      IsEquivalence ≈₁ → IsEquivalence ≈₂ →
                      IsEquivalence (≈₁ ⊎-Rel ≈₂)
  eq₁ ⊎-isEquivalence eq₂ = record
    { refl  = refl  eq₁ ⊎-refl        refl  eq₂
    ; sym   = sym   eq₁ ⊎-symmetric   sym   eq₂
    ; trans = trans eq₁ ⊎-transitive  trans eq₂
    }
    where open IsEquivalence

  _⊎-isPreorder_ : ∀ {ℓ₁ ℓ₁′} {≈₁ : Rel A₁ ℓ₁} {∼₁ : Rel A₁ ℓ₁′}
                     {ℓ₂ ℓ₂′} {≈₂ : Rel A₂ ℓ₂} {∼₂ : Rel A₂ ℓ₂′} →
                   IsPreorder ≈₁ ∼₁ → IsPreorder ≈₂ ∼₂ →
                   ∀ {P} → IsPreorder (≈₁ ⊎-Rel ≈₂) (⊎ʳ P ∼₁ ∼₂)
  pre₁ ⊎-isPreorder pre₂ = record
    { isEquivalence = isEquivalence pre₁ ⊎-isEquivalence
                      isEquivalence pre₂
    ; reflexive     = reflexive pre₁ ⊎-reflexive   reflexive pre₂
    ; trans         = trans     pre₁ ⊎-transitive  trans     pre₂
    }
    where open IsPreorder

  _⊎-isDecEquivalence_ : ∀ {ℓ₁ ℓ₂} {≈₁ : Rel A₁ ℓ₁} {≈₂ : Rel A₂ ℓ₂} →
                         IsDecEquivalence ≈₁ → IsDecEquivalence ≈₂ →
                         IsDecEquivalence (≈₁ ⊎-Rel ≈₂)
  eq₁ ⊎-isDecEquivalence eq₂ = record
    { isEquivalence = isEquivalence eq₁ ⊎-isEquivalence
                      isEquivalence eq₂
    ; _≟_           = ⊎-decidable (_≟_ eq₁) (_≟_ eq₂) (no ₁≁₂)
    }
    where open IsDecEquivalence

  _⊎-isPartialOrder_ : ∀ {ℓ₁ ℓ₁′} {≈₁ : Rel A₁ ℓ₁} {≤₁ : Rel A₁ ℓ₁′}
                         {ℓ₂ ℓ₂′} {≈₂ : Rel A₂ ℓ₂} {≤₂ : Rel A₂ ℓ₂′} →
                       IsPartialOrder ≈₁ ≤₁ → IsPartialOrder ≈₂ ≤₂ →
                       ∀ {P} → IsPartialOrder (≈₁ ⊎-Rel ≈₂) (⊎ʳ P ≤₁ ≤₂)
  po₁ ⊎-isPartialOrder po₂ = record
    { isPreorder = isPreorder po₁ ⊎-isPreorder    isPreorder po₂
    ; antisym    = antisym    po₁ ⊎-antisymmetric antisym    po₂
    }
    where open IsPartialOrder

  _⊎-isStrictPartialOrder_ :
    ∀ {ℓ₁ ℓ₁′} {≈₁ : Rel A₁ ℓ₁} {<₁ : Rel A₁ ℓ₁′}
      {ℓ₂ ℓ₂′} {≈₂ : Rel A₂ ℓ₂} {<₂ : Rel A₂ ℓ₂′} →
    IsStrictPartialOrder ≈₁ <₁ → IsStrictPartialOrder ≈₂ <₂ →
    ∀ {P} → IsStrictPartialOrder (≈₁ ⊎-Rel ≈₂) (⊎ʳ P <₁ <₂)
  spo₁ ⊎-isStrictPartialOrder spo₂ = record
    { isEquivalence = isEquivalence spo₁ ⊎-isEquivalence
                      isEquivalence spo₂
    ; irrefl        = irrefl   spo₁ ⊎-irreflexive irrefl   spo₂
    ; trans         = trans    spo₁ ⊎-transitive  trans    spo₂
    ; <-resp-≈      = <-resp-≈ spo₁ ⊎-≈-respects₂ <-resp-≈ spo₂
    }
    where open IsStrictPartialOrder

  _⊎-<-isTotalOrder_ : ∀ {ℓ₁ ℓ₁′} {≈₁ : Rel A₁ ℓ₁} {≤₁ : Rel A₁ ℓ₁′}
                         {ℓ₂ ℓ₂′} {≈₂ : Rel A₂ ℓ₂} {≤₂ : Rel A₂ ℓ₂′} →
                       IsTotalOrder ≈₁ ≤₁ → IsTotalOrder ≈₂ ≤₂ →
                       IsTotalOrder (≈₁ ⊎-Rel ≈₂) (≤₁ ⊎-< ≤₂)
  to₁ ⊎-<-isTotalOrder to₂ = record
    { isPartialOrder = isPartialOrder to₁ ⊎-isPartialOrder
                       isPartialOrder to₂
    ; total          = total to₁ ⊎-<-total total to₂
    }
    where open IsTotalOrder

  _⊎-<-isDecTotalOrder_ :
    ∀ {ℓ₁ ℓ₁′} {≈₁ : Rel A₁ ℓ₁} {≤₁ : Rel A₁ ℓ₁′}
      {ℓ₂ ℓ₂′} {≈₂ : Rel A₂ ℓ₂} {≤₂ : Rel A₂ ℓ₂′} →
    IsDecTotalOrder ≈₁ ≤₁ → IsDecTotalOrder ≈₂ ≤₂ →
    IsDecTotalOrder (≈₁ ⊎-Rel ≈₂) (≤₁ ⊎-< ≤₂)
  to₁ ⊎-<-isDecTotalOrder to₂ = record
    { isTotalOrder = isTotalOrder to₁ ⊎-<-isTotalOrder isTotalOrder to₂
    ; _≟_          = ⊎-decidable (_≟_  to₁) (_≟_  to₂) (no ₁≁₂)
    ; _≤?_         = ⊎-decidable (_≤?_ to₁) (_≤?_ to₂) (yes (₁∼₂ _))
    }
    where open IsDecTotalOrder

open Dummy public

------------------------------------------------------------------------
-- The game can be taken even further...

_⊎-setoid_ : ∀ {s₁ s₂ s₃ s₄} →
             Setoid s₁ s₂ → Setoid s₃ s₄ → Setoid _ _
s₁ ⊎-setoid s₂ = record
  { isEquivalence = isEquivalence s₁ ⊎-isEquivalence isEquivalence s₂
  } where open Setoid

_⊎-preorder_ : ∀ {p₁ p₂ p₃ p₄ p₅ p₆} →
               Preorder p₁ p₂ p₃ → Preorder p₄ p₅ p₆ → Preorder _ _ _
p₁ ⊎-preorder p₂ = record
  { _∼_          = _∼_        p₁ ⊎-Rel        _∼_        p₂
  ; isPreorder   = isPreorder p₁ ⊎-isPreorder isPreorder p₂
  } where open Preorder

_⊎-decSetoid_ : ∀ {s₁ s₂ s₃ s₄} →
                DecSetoid s₁ s₂ → DecSetoid s₃ s₄ → DecSetoid _ _
ds₁ ⊎-decSetoid ds₂ = record
  { isDecEquivalence = isDecEquivalence ds₁ ⊎-isDecEquivalence
                       isDecEquivalence ds₂
  } where open DecSetoid

_⊎-poset_ : ∀ {p₁ p₂ p₃ p₄ p₅ p₆} →
            Poset p₁ p₂ p₃ → Poset p₄ p₅ p₆ → Poset _ _ _
po₁ ⊎-poset po₂ = record
  { _≤_            = _≤_ po₁ ⊎-Rel _≤_ po₂
  ; isPartialOrder = isPartialOrder po₁ ⊎-isPartialOrder
                     isPartialOrder po₂
  } where open Poset

_⊎-<-poset_ : ∀ {p₁ p₂ p₃ p₄ p₅ p₆} →
              Poset p₁ p₂ p₃ → Poset p₄ p₅ p₆ → Poset _ _ _
po₁ ⊎-<-poset po₂ = record
  { _≤_            = _≤_ po₁ ⊎-< _≤_ po₂
  ; isPartialOrder = isPartialOrder po₁ ⊎-isPartialOrder
                     isPartialOrder po₂
  } where open Poset

_⊎-<-strictPartialOrder_ :
  ∀ {p₁ p₂ p₃ p₄ p₅ p₆} →
  StrictPartialOrder p₁ p₂ p₃ → StrictPartialOrder p₄ p₅ p₆ →
  StrictPartialOrder _ _ _
spo₁ ⊎-<-strictPartialOrder spo₂ = record
  { _<_                  = _<_ spo₁ ⊎-< _<_ spo₂
  ; isStrictPartialOrder = isStrictPartialOrder spo₁
                             ⊎-isStrictPartialOrder
                           isStrictPartialOrder spo₂
  } where open StrictPartialOrder

_⊎-<-totalOrder_ :
  ∀ {t₁ t₂ t₃ t₄ t₅ t₆} →
  TotalOrder t₁ t₂ t₃ → TotalOrder t₄ t₅ t₆ → TotalOrder _ _ _
to₁ ⊎-<-totalOrder to₂ = record
  { isTotalOrder = isTotalOrder to₁ ⊎-<-isTotalOrder isTotalOrder to₂
  } where open TotalOrder

_⊎-<-decTotalOrder_ :
  ∀ {t₁ t₂ t₃ t₄ t₅ t₆} →
  DecTotalOrder t₁ t₂ t₃ → DecTotalOrder t₄ t₅ t₆ → DecTotalOrder _ _ _
to₁ ⊎-<-decTotalOrder to₂ = record
  { isDecTotalOrder = isDecTotalOrder to₁ ⊎-<-isDecTotalOrder
                      isDecTotalOrder to₂
  } where open DecTotalOrder

------------------------------------------------------------------------
-- Some properties related to equivalences and inverses

⊎-Rel⇿≡ : ∀ {a b} (A : Set a) (B : Set b) →
          Inverse (P.setoid A ⊎-setoid P.setoid B) (P.setoid (A ⊎ B))
⊎-Rel⇿≡ _ _ = record
  { to         = record { _⟨$⟩_ = id; cong = to-cong   }
  ; from       = record { _⟨$⟩_ = id; cong = from-cong }
  ; inverse-of = record
    { left-inverse-of  = λ _ → P.refl ⊎-refl P.refl
    ; right-inverse-of = λ _ → P.refl
    }
  }
  where
  to-cong : (P._≡_ ⊎-Rel P._≡_) ⇒ P._≡_
  to-cong (₁∼₂ ())
  to-cong (₁∼₁ P.refl) = P.refl
  to-cong (₂∼₂ P.refl) = P.refl

  from-cong : P._≡_ ⇒ (P._≡_ ⊎-Rel P._≡_)
  from-cong P.refl = P.refl ⊎-refl P.refl

_⊎-equivalent_ :
  ∀ {s₁ s₂ s₃ s₄ s₅ s₆ s₇ s₈}
    {A : Setoid s₁ s₂} {B : Setoid s₃ s₄}
    {C : Setoid s₅ s₆} {D : Setoid s₇ s₈} →
  Equivalent A B → Equivalent C D →
  Equivalent (A ⊎-setoid C) (B ⊎-setoid D)
_⊎-equivalent_ {A = A} {B} {C} {D} A⇔B C⇔D = record
  { to   = record { _⟨$⟩_ = to;   cong = to-cong   }
  ; from = record { _⟨$⟩_ = from; cong = from-cong }
  }
  where
  open Setoid (A ⊎-setoid C) using () renaming (_≈_ to _≈AC_)
  open Setoid (B ⊎-setoid D) using () renaming (_≈_ to _≈BD_)

  to = Sum.map (_⟨$⟩_ (Equivalent.to A⇔B))
               (_⟨$⟩_ (Equivalent.to C⇔D))

  to-cong : _≈AC_ =[ to ]⇒ _≈BD_
  to-cong (₁∼₂ ())
  to-cong (₁∼₁ x∼₁y) = ₁∼₁ $ F.cong (Equivalent.to A⇔B) x∼₁y
  to-cong (₂∼₂ x∼₂y) = ₂∼₂ $ F.cong (Equivalent.to C⇔D) x∼₂y

  from = Sum.map (_⟨$⟩_ (Equivalent.from A⇔B))
                 (_⟨$⟩_ (Equivalent.from C⇔D))

  from-cong : _≈BD_ =[ from ]⇒ _≈AC_
  from-cong (₁∼₂ ())
  from-cong (₁∼₁ x∼₁y) = ₁∼₁ $ F.cong (Equivalent.from A⇔B) x∼₁y
  from-cong (₂∼₂ x∼₂y) = ₂∼₂ $ F.cong (Equivalent.from C⇔D) x∼₂y

_⊎-⇔_ : ∀ {a b c d} {A : Set a} {B : Set b} {C : Set c} {D : Set d} →
        A ⇔ B → C ⇔ D → (A ⊎ C) ⇔ (B ⊎ D)
_⊎-⇔_ {A = A} {B} {C} {D} A⇔B C⇔D =
  Inverse.equivalent (⊎-Rel⇿≡ B D) ⟨∘⟩
  A⇔B ⊎-equivalent C⇔D ⟨∘⟩
  Eq.sym (Inverse.equivalent (⊎-Rel⇿≡ A C))

_⊎-inverse_ :
  ∀ {s₁ s₂ s₃ s₄ s₅ s₆ s₇ s₈}
    {A : Setoid s₁ s₂} {B : Setoid s₃ s₄}
    {C : Setoid s₅ s₆} {D : Setoid s₇ s₈} →
  Inverse A B → Inverse C D → Inverse (A ⊎-setoid C) (B ⊎-setoid D)
A⇿B ⊎-inverse C⇿D = record
  { to         = Equivalent.to   eq
  ; from       = Equivalent.from eq
  ; inverse-of = record
    { left-inverse-of  = [ ₁∼₁ ∘ left-inverse-of A⇿B
                         , ₂∼₂ ∘ left-inverse-of C⇿D
                         ]
    ; right-inverse-of = [ ₁∼₁ ∘ right-inverse-of A⇿B
                         , ₂∼₂ ∘ right-inverse-of C⇿D
                         ]
    }
  }
  where
  open Inverse
  eq = equivalent A⇿B ⊎-equivalent equivalent C⇿D

_⊎-⇿_ : ∀ {a b c d} {A : Set a} {B : Set b} {C : Set c} {D : Set d} →
        A ⇿ B → C ⇿ D → (A ⊎ C) ⇿ (B ⊎ D)
_⊎-⇿_ {A = A} {B} {C} {D} A⇿B C⇿D =
  ⊎-Rel⇿≡ B D ⟪∘⟫ A⇿B ⊎-inverse C⇿D ⟪∘⟫ Inv.sym (⊎-Rel⇿≡ A C)


==> anc/accompanying-code/lib/src/Relation/Nullary.agda <==
------------------------------------------------------------------------
-- Operations on nullary relations (like negation and decidability)
------------------------------------------------------------------------

-- Some operations on/properties of nullary relations, i.e. sets.

module Relation.Nullary where

import Relation.Nullary.Core as Core

------------------------------------------------------------------------
-- Negation

open Core public using (¬_)

------------------------------------------------------------------------
-- Decidable relations

open Core public using (Dec; yes; no)


==> anc/accompanying-code/lib/src/Relation/Nullary/Core.agda <==
------------------------------------------------------------------------
-- Nullary relations (some core definitions)
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

-- The definitions in this file are reexported by Relation.Nullary.

module Relation.Nullary.Core where

open import Data.Empty
open import Level

-- Negation.

infix 3 ¬_

¬_ : ∀ {ℓ} → Set ℓ → Set ℓ
¬ P = P → ⊥

-- Decidable relations.

data Dec {p} (P : Set p) : Set p where
  yes : ( p :   P) → Dec P
  no  : (¬p : ¬ P) → Dec P


==> anc/accompanying-code/lib/src/Relation/Nullary/Decidable.agda <==
------------------------------------------------------------------------
-- Operations on and properties of decidable relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Nullary.Decidable where

open import Data.Empty
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Equivalence
  using (_⇔_; equivalent; module Equivalent)
open import Data.Bool
open import Data.Product hiding (map)
open import Relation.Nullary
open import Relation.Binary.PropositionalEquality

⌊_⌋ : ∀ {p} {P : Set p} → Dec P → Bool
⌊ yes _ ⌋ = true
⌊ no  _ ⌋ = false

True : ∀ {p} {P : Set p} → Dec P → Set
True Q = T ⌊ Q ⌋

False : ∀ {p} {P : Set p} → Dec P → Set
False Q = T (not ⌊ Q ⌋)

-- Gives a witness to the "truth".

toWitness : ∀ {p} {P : Set p} {Q : Dec P} → True Q → P
toWitness {Q = yes p} _  = p
toWitness {Q = no  _} ()

-- Establishes a "truth", given a witness.

fromWitness : ∀ {p} {P : Set p} {Q : Dec P} → P → True Q
fromWitness {Q = yes p} = const _
fromWitness {Q = no ¬p} = ¬p

map : ∀ {p q} {P : Set p} {Q : Set q} → P ⇔ Q → Dec P → Dec Q
map P⇔Q (yes p) = yes (Equivalent.to P⇔Q ⟨$⟩ p)
map P⇔Q (no ¬p) = no (¬p ∘ _⟨$⟩_ (Equivalent.from P⇔Q))

map′ : ∀ {p q} {P : Set p} {Q : Set q} →
       (P → Q) → (Q → P) → Dec P → Dec Q
map′ P→Q Q→P = map (equivalent P→Q Q→P)

fromYes : ∀ {p} {P : Set p} → P → Dec P → P
fromYes _ (yes p) = p
fromYes p (no ¬p) = ⊥-elim (¬p p)

fromYes-map-commute :
  ∀ {p q} {P : Set p} {Q : Set q} {x y} (P⇔Q : P ⇔ Q) (d : Dec P) →
  fromYes y (map P⇔Q d) ≡ Equivalent.to P⇔Q ⟨$⟩ fromYes x d
fromYes-map-commute         _ (yes p) = refl
fromYes-map-commute {x = p} _ (no ¬p) = ⊥-elim (¬p p)


==> anc/accompanying-code/lib/src/Relation/Nullary/Negation.agda <==
------------------------------------------------------------------------
-- Properties related to negation
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Nullary.Negation where

open import Relation.Nullary
open import Relation.Unary
open import Data.Bool
open import Data.Empty
open import Function
open import Data.Product as Prod
open import Data.Fin
open import Data.Fin.Dec
open import Data.Sum as Sum
open import Category.Monad
open import Level

contradiction : ∀ {p w} {P : Set p} {Whatever : Set w} →
                P → ¬ P → Whatever
contradiction p ¬p = ⊥-elim (¬p p)

contraposition : ∀ {p q} {P : Set p} {Q : Set q} →
                 (P → Q) → ¬ Q → ¬ P
contraposition f ¬q p = contradiction (f p) ¬q

-- Note also the following use of flip:

private
  note : ∀ {p q} {P : Set p} {Q : Set q} →
         (P → ¬ Q) → Q → ¬ P
  note = flip

------------------------------------------------------------------------
-- Quantifier juggling

∃⟶¬∀¬ : ∀ {a p} {A : Set a} {P : A → Set p} →
        ∃ P → ¬ (∀ x → ¬ P x)
∃⟶¬∀¬ = flip uncurry

∀⟶¬∃¬ : ∀ {a p} {A : Set a} {P : A → Set p} →
        (∀ x → P x) → ¬ ∃ λ x → ¬ P x
∀⟶¬∃¬ ∀xPx (x , ¬Px) = ¬Px (∀xPx x)

¬∃⟶∀¬ : ∀ {a p} {A : Set a} {P : A → Set p} →
        ¬ ∃ (λ x → P x) → ∀ x → ¬ P x
¬∃⟶∀¬ = curry

∀¬⟶¬∃ : ∀ {a p} {A : Set a} {P : A → Set p} →
        (∀ x → ¬ P x) → ¬ ∃ (λ x → P x)
∀¬⟶¬∃ = uncurry

∃¬⟶¬∀ : ∀ {a p} {A : Set a} {P : A → Set p} →
        ∃ (λ x → ¬ P x) → ¬ (∀ x → P x)
∃¬⟶¬∀ = flip ∀⟶¬∃¬

-- When P is a decidable predicate over a finite set the following
-- lemma can be proved.

¬∀⟶∃¬ : ∀ n {p} (P : Fin n → Set p) → (∀ i → Dec (P i)) →
        ¬ (∀ i → P i) → ∃ λ i → ¬ P i
¬∀⟶∃¬ n P dec ¬P = Prod.map id proj₁ $ ¬∀⟶∃¬-smallest n P dec ¬P

------------------------------------------------------------------------
-- Double-negation

¬¬-map : ∀ {p q} {P : Set p} {Q : Set q} →
         (P → Q) → ¬ ¬ P → ¬ ¬ Q
¬¬-map f = contraposition (contraposition f)

-- Stability under double-negation.

Stable : ∀ {ℓ} → Set ℓ → Set ℓ
Stable P = ¬ ¬ P → P

-- Everything is stable in the double-negation monad.

stable : ∀ {p} {P : Set p} → ¬ ¬ Stable P
stable ¬[¬¬p→p] = ¬[¬¬p→p] (λ ¬¬p → ⊥-elim (¬¬p (¬[¬¬p→p] ∘ const)))

-- Negated predicates are stable.

negated-stable : ∀ {p} {P : Set p} → Stable (¬ P)
negated-stable ¬¬¬P P = ¬¬¬P (λ ¬P → ¬P P)

-- Decidable predicates are stable.

decidable-stable : ∀ {p} {P : Set p} → Dec P → Stable P
decidable-stable (yes p) ¬¬p = p
decidable-stable (no ¬p) ¬¬p = ⊥-elim (¬¬p ¬p)

¬-drop-Dec : ∀ {p} {P : Set p} → Dec (¬ ¬ P) → Dec (¬ P)
¬-drop-Dec (yes ¬¬p) = no ¬¬p
¬-drop-Dec (no ¬¬¬p) = yes (negated-stable ¬¬¬p)

-- Double-negation is a monad (if we assume that all elements of ¬ ¬ P
-- are equal).

¬¬-Monad : RawMonad (λ P → ¬ ¬ P)
¬¬-Monad = record
  { return = contradiction
  ; _>>=_  = λ x f → negated-stable (¬¬-map f x)
  }

¬¬-push : ∀ {p q} {P : Set p} {Q : P → Set q} →
          ¬ ¬ ((x : P) → Q x) → (x : P) → ¬ ¬ Q x
¬¬-push ¬¬P⟶Q P ¬Q = ¬¬P⟶Q (λ P⟶Q → ¬Q (P⟶Q P))

-- A double-negation-translated variant of excluded middle (or: every
-- nullary relation is decidable in the double-negation monad).

excluded-middle : ∀ {p} {P : Set p} → ¬ ¬ Dec P
excluded-middle ¬h = ¬h (no (λ p → ¬h (yes p)))

-- If Whatever is instantiated with ¬ ¬ something, then this function
-- is call with current continuation in the double-negation monad, or,
-- if you will, a double-negation translation of Peirce's law.
--
-- In order to prove ¬ ¬ P one can assume ¬ P and prove ⊥. However,
-- sometimes it is nice to avoid leaving the double-negation monad; in
-- that case this function can be used (with Whatever instantiated to
-- ⊥).

call/cc : ∀ {w p} {Whatever : Set w} {P : Set p} →
          ((P → Whatever) → ¬ ¬ P) → ¬ ¬ P
call/cc hyp ¬p = hyp (λ p → ⊥-elim (¬p p)) ¬p

-- The "independence of premise" rule, in the double-negation monad.
-- It is assumed that the index set (Q) is inhabited.

independence-of-premise
  : ∀ {p q r} {P : Set p} {Q : Set q} {R : Q → Set r} →
    Q → (P → Σ Q R) → ¬ ¬ (Σ[ x ∶ Q ] (P → R x))
independence-of-premise {P = P} q f = ¬¬-map helper excluded-middle
  where
  helper : Dec P → _
  helper (yes p) = Prod.map id const (f p)
  helper (no ¬p) = (q , ⊥-elim ∘′ ¬p)

-- The independence of premise rule for binary sums.

independence-of-premise-⊎
  : ∀ {p q r} {P : Set p} {Q : Set q} {R : Set r} →
    (P → Q ⊎ R) → ¬ ¬ ((P → Q) ⊎ (P → R))
independence-of-premise-⊎ {P = P} f = ¬¬-map helper excluded-middle
  where
  helper : Dec P → _
  helper (yes p) = Sum.map const const (f p)
  helper (no ¬p) = inj₁ (⊥-elim ∘′ ¬p)

private

  -- Note that independence-of-premise-⊎ is a consequence of
  -- independence-of-premise (for simplicity it is assumed that Q and
  -- R have the same type here):

  corollary : ∀ {p ℓ} {P : Set p} {Q R : Set ℓ} →
              (P → Q ⊎ R) → ¬ ¬ ((P → Q) ⊎ (P → R))
  corollary {P = P} {Q} {R} f =
    ¬¬-map helper (independence-of-premise
                     true ([ _,_ true , _,_ false ] ∘′ f))
    where
    helper : ∃ (λ b → P → if b then Q else R) → (P → Q) ⊎ (P → R)
    helper (true  , f) = inj₁ f
    helper (false , f) = inj₂ f

-- The classical statements of excluded middle and double-negation
-- elimination.

Excluded-Middle : (ℓ : Level) → Set (suc ℓ)
Excluded-Middle p = {P : Set p} → Dec P

Double-Negation-Elimination : (ℓ : Level) → Set (suc ℓ)
Double-Negation-Elimination p = {P : Set p} → Stable P

private

  -- The two statements above are equivalent. The proofs are so
  -- simple, given the definitions above, that they are not exported.

  em⇒dne : ∀ {ℓ} → Excluded-Middle ℓ → Double-Negation-Elimination ℓ
  em⇒dne em = decidable-stable em

  dne⇒em : ∀ {ℓ} → Double-Negation-Elimination ℓ → Excluded-Middle ℓ
  dne⇒em dne = dne excluded-middle


==> anc/accompanying-code/lib/src/Relation/Nullary/Product.agda <==
------------------------------------------------------------------------
-- Products of nullary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Nullary.Product where

open import Data.Product
open import Function
open import Relation.Nullary

-- Some properties which are preserved by _×_.

_×-dec_ : ∀ {p q} {P : Set p} {Q : Set q} →
          Dec P → Dec Q → Dec (P × Q)
yes p ×-dec yes q = yes (p , q)
no ¬p ×-dec _     = no (¬p ∘ proj₁)
_     ×-dec no ¬q = no (¬q ∘ proj₂)


==> anc/accompanying-code/lib/src/Relation/Nullary/Sum.agda <==
------------------------------------------------------------------------
-- Sums of nullary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Nullary.Sum where

open import Data.Sum
open import Data.Empty
open import Level
open import Relation.Nullary

-- Some properties which are preserved by _⊎_.

_¬-⊎_ : ∀ {p q} {P : Set p} {Q : Set q} →
        ¬ P → ¬ Q → ¬ (P ⊎ Q)
(¬p ¬-⊎ ¬q) (inj₁ p) = ¬p p
(¬p ¬-⊎ ¬q) (inj₂ q) = ¬q q

_⊎-dec_ : ∀ {p q} {P : Set p} {Q : Set q} →
          Dec P → Dec Q → Dec (P ⊎ Q)
yes p ⊎-dec _     = yes (inj₁ p)
_     ⊎-dec yes q = yes (inj₂ q)
no ¬p ⊎-dec no ¬q = no helper
  where
  helper : _ ⊎ _ → ⊥
  helper (inj₁ p) = ¬p p
  helper (inj₂ q) = ¬q q


==> anc/accompanying-code/lib/src/Relation/Nullary/Universe.agda <==
------------------------------------------------------------------------
-- A universe of proposition functors, along with some properties
------------------------------------------------------------------------

module Relation.Nullary.Universe where

open import Relation.Nullary
open import Relation.Nullary.Negation
open import Relation.Binary hiding (_⇒_)
open import Relation.Binary.Simple
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl)
open import Relation.Binary.Sum
open import Relation.Binary.Product.Pointwise
open import Data.Sum     as Sum  hiding (map)
open import Data.Product as Prod hiding (map)
open import Function
import Function.Equality as FunS
open import Data.Empty
open import Category.Applicative
open import Category.Monad
open import Level

infix  5 ¬¬_
infixr 4 _⇒_
infixr 3 _∧_
infixr 2 _∨_
infix  1 ⟨_⟩_≈_

-- The universe.

data PropF : Set₁ where
  Id   : PropF
  K    : (P : Set) → PropF
  _∨_  : (F₁ F₂ : PropF) → PropF
  _∧_  : (F₁ F₂ : PropF) → PropF
  _⇒_  : (P₁ : Set) (F₂ : PropF) → PropF
  ¬¬_  : (F : PropF) → PropF

-- Equalities for universe inhabitants.

mutual

  setoid : PropF → {P : Set} → Setoid zero zero
  setoid Id {P}    = PropEq.setoid P
  setoid (K P)     = PropEq.setoid P
  setoid (F₁ ∨ F₂) = setoid F₁ ⊎-setoid setoid F₂
  setoid (F₁ ∧ F₂) = setoid F₁ ×-setoid setoid F₂
  setoid (P₁ ⇒ F₂) = FunS.≡-setoid P₁
                         (Setoid.indexedSetoid (setoid F₂))
  setoid (¬¬ F) {P} = Always-setoid (¬ ¬ ⟦ F ⟧ P)

  ⟦_⟧ : PropF → (Set → Set)
  ⟦ F ⟧ P = Setoid.Carrier (setoid F {P})

⟨_⟩_≈_ : (F : PropF) {P : Set} → Rel (⟦ F ⟧ P) zero
⟨_⟩_≈_ F = Setoid._≈_ (setoid F)

-- ⟦ F ⟧ is functorial.

map : ∀ F {P Q} → (P → Q) → ⟦ F ⟧ P → ⟦ F ⟧ Q
map Id        f  p = f p
map (K P)     f  p = p
map (F₁ ∨ F₂) f FP = Sum.map  (map F₁ f) (map F₂ f) FP
map (F₁ ∧ F₂) f FP = Prod.map (map F₁ f) (map F₂ f) FP
map (P₁ ⇒ F₂) f FP = map F₂ f ∘ FP
map (¬¬ F)    f FP = ¬¬-map (map F f) FP

map-id : ∀ F {P} → ⟨ ⟦ F ⟧ P ⇒ F ⟩ map F id ≈ id
map-id Id        x        = refl
map-id (K P)     x        = refl
map-id (F₁ ∨ F₂) (inj₁ x) = ₁∼₁ (map-id F₁ x)
map-id (F₁ ∨ F₂) (inj₂ y) = ₂∼₂ (map-id F₂ y)
map-id (F₁ ∧ F₂) (x , y)  = (map-id F₁ x , map-id F₂ y)
map-id (P₁ ⇒ F₂) f        = λ x → map-id F₂ (f x)
map-id (¬¬ F)    ¬¬x      = _

map-∘ : ∀ F {P Q R} (f : Q → R) (g : P → Q) →
        ⟨ ⟦ F ⟧ P ⇒ F ⟩ map F f ∘ map F g ≈ map F (f ∘ g)
map-∘ Id        f g x        = refl
map-∘ (K P)     f g x        = refl
map-∘ (F₁ ∨ F₂) f g (inj₁ x) = ₁∼₁ (map-∘ F₁ f g x)
map-∘ (F₁ ∨ F₂) f g (inj₂ y) = ₂∼₂ (map-∘ F₂ f g y)
map-∘ (F₁ ∧ F₂) f g x        = (map-∘ F₁ f g (proj₁ x) ,
                                map-∘ F₂ f g (proj₂ x))
map-∘ (P₁ ⇒ F₂) f g h        = λ x → map-∘ F₂ f g (h x)
map-∘ (¬¬ F)    f g x        = _

-- A variant of sequence can be implemented for ⟦ F ⟧.

sequence : ∀ {AF} → RawApplicative AF →
           (AF ⊥ → ⊥) →
           ({A B : Set} → (A → AF B) → AF (A → B)) →
           ∀ F {P} → ⟦ F ⟧ (AF P) → AF (⟦ F ⟧ P)
sequence {AF} A extract-⊥ sequence-⇒ = helper
  where
  open RawApplicative A

  helper : ∀ F {P} → ⟦ F ⟧ (AF P) → AF (⟦ F ⟧ P)
  helper Id        x        = x
  helper (K P)     x        = pure x
  helper (F₁ ∨ F₂) (inj₁ x) = inj₁ <$> helper F₁ x
  helper (F₁ ∨ F₂) (inj₂ y) = inj₂ <$> helper F₂ y
  helper (F₁ ∧ F₂) (x , y)  = _,_  <$> helper F₁ x ⊛ helper F₂ y
  helper (P₁ ⇒ F₂) f        = sequence-⇒ (helper F₂ ∘ f)
  helper (¬¬ F)    x        =
    pure (λ ¬FP → x (λ fp → extract-⊥ (¬FP <$> helper F fp)))

-- Some lemmas about double negation.

open RawMonad ¬¬-Monad

¬¬-pull : ∀ F {P} → ⟦ F ⟧ (¬ ¬ P) → ¬ ¬ ⟦ F ⟧ P
¬¬-pull = sequence rawIApplicative
                   (λ f → f id)
                   (λ f g → g (λ x → ⊥-elim (f x (λ y → g (λ _ → y)))))

¬¬-remove : ∀ F {P} → ¬ ¬ ⟦ F ⟧ (¬ ¬ P) → ¬ ¬ ⟦ F ⟧ P
¬¬-remove F = negated-stable ∘ ¬¬-pull (¬¬ F)


==> anc/accompanying-code/lib/src/Relation/Unary.agda <==
------------------------------------------------------------------------
-- Unary relations
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Relation.Unary where

open import Data.Empty
open import Function
open import Data.Unit
open import Data.Product
open import Data.Sum
open import Level
open import Relation.Nullary

------------------------------------------------------------------------
-- Unary relations

Pred : ∀ {a} → Set a → (ℓ : Level) → Set (a ⊔ suc ℓ)
Pred A ℓ = A → Set ℓ

------------------------------------------------------------------------
-- Unary relations can be seen as sets

-- I.e., they can be seen as subsets of the universe of discourse.

private
 module Dummy {a} {A : Set a} -- The universe of discourse.
          where

  -- Set membership.

  infix 4 _∈_ _∉_

  _∈_ : ∀ {ℓ} → A → Pred A ℓ → Set _
  x ∈ P = P x

  _∉_ : ∀ {ℓ} → A → Pred A ℓ → Set _
  x ∉ P = ¬ x ∈ P

  -- The empty set.

  ∅ : Pred A zero
  ∅ = λ _ → ⊥

  -- The property of being empty.

  Empty : ∀ {ℓ} → Pred A ℓ → Set _
  Empty P = ∀ x → x ∉ P

  ∅-Empty : Empty ∅
  ∅-Empty x ()

  -- The universe, i.e. the subset containing all elements in A.

  U : Pred A zero
  U = λ _ → ⊤

  -- The property of being universal.

  Universal : ∀ {ℓ} → Pred A ℓ → Set _
  Universal P = ∀ x → x ∈ P

  U-Universal : Universal U
  U-Universal = λ _ → _

  -- Set complement.

  ∁ : ∀ {ℓ} → Pred A ℓ → Pred A ℓ
  ∁ P = λ x → x ∉ P

  ∁∅-Universal : Universal (∁ ∅)
  ∁∅-Universal = λ x x∈∅ → x∈∅

  ∁U-Empty : Empty (∁ U)
  ∁U-Empty = λ x x∈∁U → x∈∁U _

  -- P ⊆ Q means that P is a subset of Q. _⊆′_ is a variant of _⊆_.

  infix 4 _⊆_ _⊇_ _⊆′_ _⊇′_

  _⊆_ : ∀ {ℓ₁ ℓ₂} → Pred A ℓ₁ → Pred A ℓ₂ → Set _
  P ⊆ Q = ∀ {x} → x ∈ P → x ∈ Q

  _⊆′_ : ∀ {ℓ₁ ℓ₂} → Pred A ℓ₁ → Pred A ℓ₂ → Set _
  P ⊆′ Q = ∀ x → x ∈ P → x ∈ Q

  _⊇_ : ∀ {ℓ₁ ℓ₂} → Pred A ℓ₁ → Pred A ℓ₂ → Set _
  Q ⊇ P = P ⊆ Q

  _⊇′_ : ∀ {ℓ₁ ℓ₂} → Pred A ℓ₁ → Pred A ℓ₂ → Set _
  Q ⊇′ P = P ⊆′ Q

  ∅-⊆ : ∀ {ℓ} → (P : Pred A ℓ) → ∅ ⊆ P
  ∅-⊆ P ()

  ⊆-U : ∀ {ℓ} → (P : Pred A ℓ) → P ⊆ U
  ⊆-U P _ = _

  -- Set union.

  infixl 6 _∪_

  _∪_ : ∀ {ℓ₁ ℓ₂} → Pred A ℓ₁ → Pred A ℓ₂ → Pred A _
  P ∪ Q = λ x → x ∈ P ⊎ x ∈ Q

  -- Set intersection.

  infixl 7 _∩_

  _∩_ : ∀ {ℓ₁ ℓ₂} → Pred A ℓ₁ → Pred A ℓ₂ → Pred A _
  P ∩ Q = λ x → x ∈ P × x ∈ Q

open Dummy public

------------------------------------------------------------------------
-- Unary relation combinators

infixr 2 _⟨×⟩_
infixr 1 _⟨⊎⟩_
infixr 0 _⟨→⟩_

_⟨×⟩_ : ∀ {a b ℓ₁ ℓ₂} {A : Set a} {B : Set b} →
        Pred A ℓ₁ → Pred B ℓ₂ → Pred (A × B) _
P ⟨×⟩ Q = uncurry (λ p q → P p × Q q)

_⟨⊎⟩_ : ∀ {a b ℓ} {A : Set a} {B : Set b} →
        Pred A ℓ → Pred B ℓ → Pred (A ⊎ B) _
P ⟨⊎⟩ Q = [ P , Q ]

_⟨→⟩_ : ∀ {a b ℓ₁ ℓ₂} {A : Set a} {B : Set b} →
        Pred A ℓ₁ → Pred B ℓ₂ → Pred (A → B) _
(P ⟨→⟩ Q) f = P ⊆ Q ∘ f


==> anc/accompanying-code/lib/src/Size.agda <==
------------------------------------------------------------------------
-- Sizes for Agda's sized types
------------------------------------------------------------------------

module Size where

postulate
  Size : Set
  ↑_   : Size → Size
  ∞    : Size

{-# BUILTIN SIZE    Size #-}
{-# BUILTIN SIZESUC ↑_   #-}
{-# BUILTIN SIZEINF ∞    #-}


==> anc/accompanying-code/productivity/AdmissibleButNotPostulable.agda <==
------------------------------------------------------------------------
-- Admissible rules are sometimes not "postulable"
------------------------------------------------------------------------

-- Even though a rule is admissible it may not be sound to postulate
-- it, i.e. add it as an inductive constructor. This was observed by
-- Edsko de Vries in a message to the Coq-club mailing list (Re:
-- [Coq-Club] Adding (inductive) transitivity to weak bisimilarity not
-- sound? (was: Need help with coinductive proof), 2009-08-28).

module AdmissibleButNotPostulable where

open import Coinduction using (∞; ♯_; ♭)
open import Data.Nat
open import Data.Product as Prod
open import Function
open import Relation.Binary.PropositionalEquality as P
  using (_≡_; _with-≡_)
open import Relation.Nullary using (¬_)

------------------------------------------------------------------------
-- The partiality monad

data _⊥ (A : Set) : Set where
  now   : (v : A) → A ⊥
  later : (x : ∞ (A ⊥)) → A ⊥

------------------------------------------------------------------------
-- Weak equality of computations in the partiality monad

module WeakEquality where

  infix 4 _≈_

  data _≈_ {A : Set} : A ⊥ → A ⊥ → Set where
    now    : ∀ {v}                         → now   v ≈ now   v
    later  : ∀ {x y} (x≈y : ∞ (♭ x ≈ ♭ y)) → later x ≈ later y
    laterʳ : ∀ {x y} (x≈y :      x ≈ ♭ y ) →       x ≈ later y
    laterˡ : ∀ {x y} (x≈y :    ♭ x ≈   y ) → later x ≈       y

  -- Some lemmas.

  laterʳ⁻¹ : ∀ {A : Set} {x : A ⊥} {y} → x ≈ later y → x ≈ ♭ y
  laterʳ⁻¹ (later  x≈y)  = laterˡ        (♭ x≈y)
  laterʳ⁻¹ (laterʳ x≈y)  = x≈y
  laterʳ⁻¹ (laterˡ x≈ly) = laterˡ (laterʳ⁻¹ x≈ly)

  laterˡ⁻¹ : ∀ {A : Set} {x} {y : A ⊥} → later x ≈ y → ♭ x ≈ y
  laterˡ⁻¹ (later  x≈y)  = laterʳ         (♭ x≈y)
  laterˡ⁻¹ (laterʳ lx≈y) = laterʳ (laterˡ⁻¹ lx≈y)
  laterˡ⁻¹ (laterˡ x≈y)  = x≈y

  -- Weak equality is an equivalence relation.

  refl : {A : Set} (x : A ⊥) → x ≈ x
  refl (now v)   = now
  refl (later x) = later (♯ refl (♭ x))

  sym : {A : Set} {x y : A ⊥} → x ≈ y → y ≈ x
  sym now          = now
  sym (later  x≈y) = later (♯ sym (♭ x≈y))
  sym (laterʳ x≈y) = laterˡ (sym x≈y)
  sym (laterˡ x≈y) = laterʳ (sym x≈y)

  trans : {A : Set} {x y z : A ⊥} → x ≈ y → y ≈ z → x ≈ z
  trans {x = now v} {z = z} p q = tr p q
    where
    tr : ∀ {y} → now v ≈ y → y ≈ z → now v ≈ z
    tr now          y≈z  = y≈z
    tr (laterʳ v≈y) ly≈z = tr v≈y (laterˡ⁻¹ ly≈z)
  trans {x = later x} lx≈y y≈z = tr lx≈y y≈z
    where
    tr : ∀ {y z} → later x ≈ y → y ≈ z → later x ≈ z
    tr         lx≈ly (later  y≈z) = later  (♯ trans (laterˡ⁻¹ lx≈ly) (laterˡ (♭ y≈z)))
    tr         lx≈y  (laterʳ y≈z) = later  (♯ trans (laterˡ⁻¹ lx≈y)             y≈z  )
    tr         lx≈ly (laterˡ y≈z) =           tr    (laterʳ⁻¹ lx≈ly)            y≈z
    tr (laterˡ  x≈y)         y≈z  = laterˡ (  trans            x≈y              y≈z  )

  -- Non-termination.

  never : {A : Set} → A ⊥
  never = later (♯ never)

  -- Weak equality is not trivial (assuming that the argument to _⊥ is
  -- non-empty).

  non-trivial : {A : Set} {v : A} → ¬ now v ≈ never
  non-trivial (laterʳ v≈⊥) = non-trivial v≈⊥

------------------------------------------------------------------------
-- Extended weak equality

module ExtendedWeakEquality where

  infix  4 _≈_
  infix  3 _∎
  infixr 2 _≈⟨_⟩_

  -- Let us try to postulate transitivity using an inductive rule.

  data _≈_ {A : Set} : A ⊥ → A ⊥ → Set where
    now    : ∀ {v}                         → now   v ≈ now   v
    later  : ∀ {x y} (x≈y : ∞ (♭ x ≈ ♭ y)) → later x ≈ later y
    laterʳ : ∀ {x y} (x≈y :      x ≈ ♭ y ) →       x ≈ later y
    laterˡ : ∀ {x y} (x≈y :    ♭ x ≈   y ) → later x ≈       y

    -- Transitivity.
    _≈⟨_⟩_ : ∀ x {y z} (x≈y : x ≈ y) (y≈z : y ≈ z) → x ≈ z

  -- Reflexivity.

  _∎ : {A : Set} (x : A ⊥) → x ≈ x
  now   v ∎ = now
  later x ∎ = later (♯ (♭ x ∎))

  -- Extended weak equality is trivial.

  trivial : {A : Set} (x y : A ⊥) → x ≈ y
  trivial x y =
    x           ≈⟨ laterʳ (x ∎)           ⟩
    later (♯ x) ≈⟨ later  (♯ trivial x y) ⟩
    later (♯ y) ≈⟨ laterˡ (y ∎)           ⟩
    y           ∎

  -- The problem is that there is no "contractive" proof of
  -- transitivity; the proof given above consumes the input
  -- certificate "faster" than it produces the output certificate.

------------------------------------------------------------------------
-- Capretta's definition of equality coincides with weak equality

-- This is not really related to the problem discussed above, I just
-- want to ensure that the definition of weak equality is not too
-- strange.

module Capretta'sEquality where

  infix 4 _⇓_ _≈_

  -- x ⇓ v means that x terminates with the value v.

  data _⇓_ {A : Set} : A ⊥ → A → Set where
    now   : ∀ {v} → now v ⇓ v
    later : ∀ {x v} (x⇓v : ♭ x ⇓ v) → later x ⇓ v

  -- Equality as defined by Capretta in "General Recursion via
  -- Coinductive Types".

  data _≈_ {A : Set} : A ⊥ → A ⊥ → Set where
    now   : ∀ {x y v} (x⇓v : x ⇓ v) (y⇓v : y ⇓ v) → x ≈ y
    later : ∀ {x y} (x≈y : ∞ (♭ x ≈ ♭ y)) → later x ≈ later y

  -- Soundness.

  open WeakEquality using () renaming (_≈_ to _≋_)

  sound : {A : Set} {x y : A ⊥} → x ≈ y → x ≋ y
  sound (later x≈y)   = WeakEquality.later (♯ sound (♭ x≈y))
  sound (now x⇓v y⇓v) = nw x⇓v y⇓v
    where
    nw : ∀ {A : Set} {x y : A ⊥} {v} → x ⇓ v → y ⇓ v → x ≋ y
    nw now         now         = WeakEquality.now
    nw x⇓v         (later y⇓v) = WeakEquality.laterʳ (nw x⇓v y⇓v)
    nw (later x⇓v) y⇓v         = WeakEquality.laterˡ (nw x⇓v y⇓v)

  -- Completeness.

  data _≈P_ {A : Set} : A ⊥ → A ⊥ → Set where
    now    : ∀ {x y v} (x⇓v : x ⇓ v) (y⇓v : y ⇓ v) → x ≈P y
    later  : ∀ {x y} (x≈y : ∞ (♭ x ≈P ♭ y)) → later x ≈P later y
    laterʳ : ∀ {x y} (x≈y :      x ≈P ♭ y ) →       x ≈P later y
    laterˡ : ∀ {x y} (x≈y :    ♭ x ≈P   y ) → later x ≈P       y

  data _≈W_ {A : Set} : A ⊥ → A ⊥ → Set where
    now   : ∀ {x y v} (x⇓v : x ⇓ v) (y⇓v : y ⇓ v) → x ≈W y
    later : ∀ {x y} (x≈y : ♭ x ≈P ♭ y) → later x ≈W later y

  laterʳW : ∀ {A : Set} {x : A ⊥} {y} → x ≈W ♭ y → x ≈W later y
  laterʳW {y = y} x≈y with P.inspect (♭ y)
  laterʳW x≈y | y′ with-≡ eq rewrite eq with x≈y
  laterʳW x≈y | y′ with-≡ eq | now {v = v} x⇓v y⇓v =
    now x⇓v (later (P.subst (λ y → y ⇓ v) (P.sym eq) y⇓v))
  laterʳW x≈y | later y′ with-≡ eq | later x′≈y′ =
    later (P.subst (_≈P_ _) (P.sym eq) (laterʳ x′≈y′))

  laterˡW : ∀ {A : Set} {x} {y : A ⊥} → ♭ x ≈W y → later x ≈W y
  laterˡW {x = x} x≈y with P.inspect (♭ x)
  laterˡW x≈y | x′ with-≡ eq rewrite eq with x≈y
  laterˡW x≈y | x′ with-≡ eq | now {v = v} x⇓v y⇓v =
    now (later (P.subst (λ x → x ⇓ v) (P.sym eq) x⇓v)) y⇓v
  laterˡW x≈y | later x′ with-≡ eq | later {y = y′} x′≈y′ =
    later (P.subst (λ x → x ≈P ♭ y′) (P.sym eq) (laterˡ x′≈y′))

  whnf : {A : Set} {x y : A ⊥} → x ≈P y → x ≈W y
  whnf (now x⇓v y⇓v) = now x⇓v y⇓v
  whnf (later  x≈y)  = later (♭ x≈y)
  whnf (laterʳ x≈y)  = laterʳW (whnf x≈y)
  whnf (laterˡ x≈y)  = laterˡW (whnf x≈y)

  mutual

    ⟦_⟧W : {A : Set} {x y : A ⊥} → x ≈W y → x ≈ y
    ⟦ now x⇓v y⇓v ⟧W = now x⇓v y⇓v
    ⟦ later x≈y   ⟧W = later (♯ ⟦ x≈y ⟧P)

    ⟦_⟧P : {A : Set} {x y : A ⊥} → x ≈P y → x ≈ y
    ⟦ x≈y ⟧P = ⟦ whnf x≈y ⟧W

  complete : {A : Set} {x y : A ⊥} → x ≋ y → x ≈ y
  complete x≋y = ⟦ completeP x≋y ⟧P
    where
    completeP : {A : Set} {x y : A ⊥} → x ≋ y → x ≈P y
    completeP WeakEquality.now          = now now now
    completeP (WeakEquality.later x≈y)  = later (♯ completeP (♭ x≈y))
    completeP (WeakEquality.laterʳ x≈y) = laterʳ (completeP x≈y)
    completeP (WeakEquality.laterˡ x≈y) = laterˡ (completeP x≈y)

------------------------------------------------------------------------
-- The weak equality above coincides with weak bisimilarity

module WeakBisimilarity {A : Set} where

  -- The function drop n drops n later constructors (if possible).

  drop : ℕ → A ⊥ → A ⊥
  drop zero    x         = x
  drop _       (now v)   = now v
  drop (suc n) (later x) = drop n (♭ x)

  -- Weak simulations and bisimulations. The removal of a later
  -- constructor is treated as a silent transition.

  record IsWeakSimulation (_R_ : A ⊥ → A ⊥ → Set) : Set where
    field
      match-later : ∀ {x y} → later x R y → ∃ λ n → ♭ x   R drop n y
      match-now   : ∀ {v y} → now v   R y → ∃ λ n → now v ≡ drop n y

  record IsWeakBisimulation (_R_ : A ⊥ → A ⊥ → Set) : Set where
    field
      left  : IsWeakSimulation _R_
      right : IsWeakSimulation (flip _R_)

  -- Weak bisimilarity.

  record _≈_ (x y : A ⊥) : Set₁ where
    field
      _R_   : A ⊥ → A ⊥ → Set
      xRy   : x R y
      bisim : IsWeakBisimulation _R_

  open WeakEquality hiding (module _≈_) renaming (_≈_ to _≋_)

  -- Completeness.

  complete : ∀ {x y} → x ≋ y → x ≈ y
  complete x≋y = record
    { _R_   = _≋_
    ; xRy   = x≋y
    ; bisim = record
      { left = record
        { match-later = λ lx≋y → (0 , laterˡ⁻¹ lx≋y)
        ; match-now   = match-now
        }
      ; right = record
        { match-later = λ x≋ly → (0 , laterʳ⁻¹ x≋ly)
        ; match-now   = match-now ∘ sym
        }
      }
    }
    where
    match-now : ∀ {v y} → now v ≋ y → ∃ λ n → now v ≡ drop n y
    match-now now          = (0 , P.refl)
    match-now (laterʳ v≋y) = Prod.map suc id (match-now v≋y)

  -- Soundness.

  module Sound {x y} (x≈y : x ≈ y) where

    open _≈_ x≈y
    open IsWeakBisimulation
    open IsWeakSimulation

    helper₁ : ∀ {x} y → (∃ λ n → now x ≡ drop n y) → now x ≋ y
    helper₁ (now y)   (zero  , P.refl) = now
    helper₁ (now y)   (suc n , P.refl) = now
    helper₁ (later y) (zero  , ())
    helper₁ (later y) (suc n , nx≡y-n) =
      laterʳ (helper₁ (♭ y) (n , nx≡y-n))

    mutual

      helper₂ : ∀ {x} y → (∃ λ n → x R drop n y) → x ≋ y
      helper₂ y         (zero  , xRy)   = sound _ _ xRy
      helper₂ (now y)   (suc n , xRny)  = sound _ _ xRny
      helper₂ (later y) (suc n , xRy-n) =
        laterʳ (helper₂ (♭ y) (n , xRy-n))

      helper₃ : ∀ x {y} → (∃ λ n → drop (suc n) x R y) → x ≋ y
      helper₃ (now x)   (n     , nxRy)  = sound _ _ nxRy
      helper₃ (later x) (zero  , xRy)   = laterˡ (sound _ _ xRy)
      helper₃ (later x) (suc n , x-nRy) =
        laterˡ (helper₃ (♭ x) (n , x-nRy))

      sound : ∀ x y → x R y → x ≋ y
      sound (now x) y nxRy = helper₁ y $ match-now (left bisim) nxRy
      sound (later x) (now y) lxRny =
        sym $ helper₁ (later x) $ match-now (right bisim) lxRny
      sound (later x) (later y) lxRly
        with match-later (left bisim) lxRly
      ... | (suc n , xRy-n) = later (♯ helper₂ (♭ y) (n , xRy-n))
      ... | (zero  , xRly)  with match-later (right bisim) xRly
      ...   | (zero  , xRy)     = later (♯ sound _ _ xRy)
      ...   | (suc n , x-1+nRy) =
        later (♯ helper₃ (♭ x) (n , x-1+nRy))

  sound : ∀ {x y} → x ≈ y → x ≋ y
  sound x≈y = Sound.sound x≈y _ _ (_≈_.xRy x≈y)

-- Note that the problem illustrated in ExtendedWeakEquality is
-- related to the problem of weak bisimulation up to weak
-- bisimilarity. Let R be a relation which is only inhabited for the
-- pair (later (♯ x), later (♯ y)). R is a weak bisimulation up to
-- weak bisimilarity (_≈_):
--
--   later (♯ x)         R later (♯ y)
--       ↓                     =
--       x ≈ later (♯ x) R later (♯ y)
--
--   later (♯ x) R           later (♯ y)
--       =                       ↓
--   later (♯ x) R later (♯ y) ≈ y
--
-- Weak bisimilarity is transitive, so if every relation which is a
-- weak bisimulation up to weak bisimilarity were contained in weak
-- bisimilarity we would have x ≈ y for all x and y.


==> anc/accompanying-code/productivity/ArbitraryChunks.agda <==
------------------------------------------------------------------------
-- Another implementation of the Fibonacci sequence using tail, along
-- with some other examples
------------------------------------------------------------------------

module ArbitraryChunks where

open import Coinduction
open import Data.Bool
open import Data.Nat
open import Data.Stream as S using (Stream; _≈_; _∷_)
open import Data.Vec as V using (Vec; []; _∷_)
open import Relation.Binary.PropositionalEquality as P
  using (_≡_; refl; inspect; _with-≡_)

------------------------------------------------------------------------
-- Stream programs

-- StreamP m n A encodes programs generating streams in chunks of size
-- (at least) m, where the first chunk has size (at least) n.

infixr 5 _∷_

data StreamP (m : ℕ) : ℕ → Set → Set₁ where
  [_]     : ∀ {A} (xs : ∞ (StreamP m m A)) → StreamP m 0 A
  _∷_     : ∀ {n A} (x : A) (xs : StreamP m n A) → StreamP m (suc n) A
  forget  : ∀ {n A} (xs : StreamP m (suc n) A) → StreamP m n A
  tail    : ∀ {n A} (xs : StreamP m (suc n) A) → StreamP m n A
  zipWith : ∀ {n A B C} (f : A → B → C)
            (xs : StreamP m n A) (ys : StreamP m n B) → StreamP m n C
  map     : ∀ {n A B} (f : A → B) (xs : StreamP m n A) → StreamP m n B

data StreamW (m : ℕ) : ℕ → Set → Set₁ where
  [_] : ∀ {A} (xs : StreamP m m A) → StreamW m 0 A
  _∷_ : ∀ {n A} (x : A) (xs : StreamW m n A) → StreamW m (suc n) A

forgetW : ∀ {m n A} → StreamW (suc m) (suc n) A → StreamW (suc m) n A
forgetW {n = zero}  (x ∷ [ xs ]) = [ x ∷ forget xs ]
forgetW {n = suc n} (x ∷ xs)     = x ∷ forgetW xs

tailW : ∀ {m n A} → StreamW m (suc n) A → StreamW m n A
tailW (x ∷ xs) = xs

zipWithW : ∀ {m n A B C} → (A → B → C) →
           StreamW m n A → StreamW m n B → StreamW m n C
zipWithW f [ xs ]   [ ys ]   = [ zipWith f xs ys ]
zipWithW f (x ∷ xs) (y ∷ ys) = f x y ∷ zipWithW f xs ys

mapW : ∀ {m n A B} → (A → B) → StreamW m n A → StreamW m n B
mapW f [ xs ]   = [ map f xs ]
mapW f (x ∷ xs) = f x ∷ mapW f xs

whnf : ∀ {m n A} → StreamP (suc m) n A → StreamW (suc m) n A
whnf [ xs ]            = [ ♭ xs ]
whnf (x ∷ xs)          = x ∷ whnf xs
whnf (forget xs)       = forgetW (whnf xs)
whnf (tail xs)         = tailW (whnf xs)
whnf (zipWith f xs ys) = zipWithW f (whnf xs) (whnf ys)
whnf (map f xs)        = mapW f (whnf xs)

mutual

  ⟦_⟧W : ∀ {m n A} → StreamW (suc m) (suc n) A → Stream A
  ⟦ x ∷ [ xs ]   ⟧W = x ∷ ♯ ⟦ xs ⟧P
  ⟦ x ∷ (y ∷ xs) ⟧W = x ∷ ♯ ⟦ y ∷ xs ⟧W

  ⟦_⟧P : ∀ {m n A} → StreamP (suc m) (suc n) A → Stream A
  ⟦ xs ⟧P = ⟦ whnf xs ⟧W

------------------------------------------------------------------------
-- Some examples

-- The Fibonacci sequence.

fib : StreamP 1 1 ℕ
fib = 0 ∷ [ ♯ (1 ∷ zipWith _+_ (forget fib) (tail fib)) ]

-- Some sequence which is defined using (tail ∘ tail).

someSequence : StreamP 2 2 ℕ
someSequence =
  0 ∷ 1 ∷ [ ♯ (1 ∷ 2 ∷ zipWith _+_ (tail (tail someSequence))
                                   (forget (forget someSequence))) ]

------------------------------------------------------------------------
-- The definition of fib is correct

-- ⟦_⟧ is homomorphic with respect to zipWith/S.zipWith.

mutual

  zipWithW-hom :
    ∀ {m n A B C} (_∙_ : A → B → C)
    (xs : StreamW (suc m) (suc n) A) ys →
    ⟦ zipWithW _∙_ xs ys ⟧W ≈ S.zipWith _∙_ ⟦ xs ⟧W ⟦ ys ⟧W
  zipWithW-hom _∙_ (x ∷ [ xs ]) (y ∷ [ ys ])   =
    (x ∙ y) ∷ ♯ zipWith-hom _∙_ xs ys
  zipWithW-hom _∙_ (x ∷ x′ ∷ xs) (y ∷ y′ ∷ ys) =
    (x ∙ y) ∷ ♯ zipWithW-hom _∙_ (x′ ∷ xs) (y′ ∷ ys)

  zipWith-hom : ∀ {m n A B C} (_∙_ : A → B → C)
                (xs : StreamP (suc m) (suc n) A) ys →
                ⟦ zipWith _∙_ xs ys ⟧P ≈ S.zipWith _∙_ ⟦ xs ⟧P ⟦ ys ⟧P
  zipWith-hom _∙_ xs ys = zipWithW-hom _∙_ (whnf xs) (whnf ys)

-- forget is the identity on streams.

open import MapIterate using (_≈P_; _∷_; _≈⟨_⟩_; _∎; soundP)
open import Relation.Binary.PropositionalEquality as P
  using (_≡_; _with-≡_)

mutual

  forgetW-lemma : ∀ {m n A} x (xs : StreamW (suc m) (suc n) A) →
                  ⟦ x ∷ forgetW xs ⟧W ≈P x ∷ ♯ ⟦ xs ⟧W
  forgetW-lemma x (x′ ∷ [ xs ])  = x ∷ ♯ (_ ≈⟨ forget-lemma x′ xs ⟩ x′ ∷ ♯ (_ ∎))
  forgetW-lemma x (x′ ∷ x″ ∷ xs) = x ∷ ♯ (_ ≈⟨ forgetW-lemma x′ (x″ ∷ xs) ⟩ x′ ∷ ♯ (_ ∎) )

  forget-lemma : ∀ {m n A} x (xs : StreamP (suc m) (suc n) A) →
                 ⟦ x ∷ forget xs ⟧P ≈P x ∷ ♯ ⟦ xs ⟧P
  forget-lemma x xs with P.inspect (whnf xs)
  ... | (y ∷ y′ ∷ ys) with-≡ eq rewrite eq = x ∷ ♯ helper
    where
    helper : ⟦ y ∷ forgetW (y′ ∷ ys) ⟧W ≈P ⟦ xs ⟧P
    helper rewrite eq = _ ≈⟨ forgetW-lemma y (y′ ∷ ys) ⟩ y ∷ ♯ (_ ∎)
  ... | (y ∷ [ ys ])  with-≡ eq rewrite eq = x ∷ ♯ helper
    where
    helper : ⟦ y ∷ forget ys ⟧P ≈P ⟦ xs ⟧P
    helper rewrite eq = _ ≈⟨ forget-lemma y ys ⟩ y ∷ ♯ (_ ∎)

-- The stream ⟦ fib ⟧P satisfies its intended defining equation.

open import Relation.Binary
module SS {A : Set} = Setoid (S.setoid A)

fib-correct :
  ⟦ fib ⟧P ≈ 0 ∷ ♯ (1 ∷ ♯ S.zipWith _+_ ⟦ fib ⟧P (S.tail ⟦ fib ⟧P))
fib-correct =
  0 ∷ ♯ (1 ∷ ♯ SS.trans
    (zipWith-hom _+_ (0 ∷ forget fib′) fib′)
    (S.zipWith-cong _+_ (SS.trans (soundP (forget-lemma 0 fib′))
                                  (0 ∷ ♯ SS.refl)) SS.refl))
  where fib′ = 1 ∷ zipWith _+_ (forget fib) (tail fib)

------------------------------------------------------------------------
-- map₂

-- A variant of S.map which processes streams in chunks of size 2.

map₂ : ∀ {A B} → (A → B) → Stream A → Stream B
map₂ f (x ∷ xs) with ♭ xs
map₂ f (x ∷ xs) | y ∷ ys = f x ∷ ♯ (f y ∷ ♯ map₂ f (♭ ys))

-- This function is extensionally equal to S.map.

map≈map₂ : ∀ {A B} →
           (f : A → B) → (xs : Stream A) → S.map f xs ≈ map₂ f xs
map≈map₂ f (x ∷ xs) with inspect (♭ xs)
map≈map₂ f (x ∷ xs) | (y ∷ ys) with-≡ eq rewrite eq =
  f x ∷ ♯ helper eq
  where
  map-f-y∷ys = _

  helper : ∀ {xs} → xs ≡ y ∷ ys → S.map f xs ≈ map-f-y∷ys
  helper refl = f y ∷ ♯ map≈map₂ f (♭ ys)

-- However, as explained in "Beating the Productivity Checker Using
-- Embedded Languages", the two functions are not interchangeable
-- (assuming that pattern matching is evaluated strictly). Let us see
-- what happens when we use the language above. We can define the
-- stream of natural numbers using chunks of size 1 and 2.

nats : StreamP 1 1 ℕ
nats = 0 ∷ [ ♯ map suc nats ]

nats₂ : StreamP 2 2 ℕ
nats₂ = 0 ∷ 1 ∷ [ ♯ map suc nats₂ ]

-- The first use of map corresponds to S.map, and the second to map₂.
-- If we try to use map₂ in the first definition, then we get a type
-- error. The following code is not accepted.

-- nats : StreamP 2 1 ℕ
-- nats = 0 ∷ [ ♯ map suc nats ]


==> anc/accompanying-code/productivity/BreadthFirst.agda <==
------------------------------------------------------------------------
-- Breadth-first labelling of trees
------------------------------------------------------------------------

module BreadthFirst where

open import Coinduction
open import Function
open import Data.Unit
open import Data.List.NonEmpty using (_⁺++⁺_)
open import Data.Colist using ([]; _∷_; concat)
open import Relation.Binary.PropositionalEquality as PropEq
  using () renaming (refl to ≡-refl)

open import BreadthFirst.Universe
open import BreadthFirst.Programs
open import BreadthFirst.Lemmas
open import Tree using (Tree; leaf; node; map)
open import Stream using (Stream; _≺_)

------------------------------------------------------------------------
-- Breadth-first labelling

label′ : ∀ {A B} → Tree A → Stream B →
         ElP (tree ⌈ B ⌉ ⊗ stream ⌈ Stream B ⌉)
label′ t ls = lab t (↓ (⌈ ls ⌉ ≺ ♯ snd (label′ t ls)))

label : ∀ {A B} → Tree A → Stream B → Tree B
label t ls = ⟦ fst (label′ t ls) ⟧

------------------------------------------------------------------------
-- Breadth-first labelling preserves the shape of the tree

shape-preserved′ : ∀ {A B} (t : Tree A)
                   (lss : ElP (stream ⌈ Stream B ⌉)) →
                   Eq (tree ⌈ ⊤ ⌉) (map (const tt) ⟦ fst (lab t lss) ⟧)
                                   (map (const tt) t)
shape-preserved′ leaf         lss = leaf
shape-preserved′ (node l _ r) lss with whnf lss
... | ⌈ x ≺ ls ⌉ ≺ lss′ =
  node (♯ shape-preserved′ (♭ l) (♭ lss′)) ⌈ ≡-refl ⌉
       (♯ shape-preserved′ (♭ r) (snd (lab (♭ l) (♭ lss′))))

shape-preserved : ∀ {A B} (t : Tree A) (ls : Stream B) →
                  Eq (tree ⌈ ⊤ ⌉) (map (const tt) (label t ls))
                                  (map (const tt) t)
shape-preserved t ls = shape-preserved′ t (↓ (⌈ ls ⌉ ≺ _))

------------------------------------------------------------------------
-- Breadth-first labelling uses the right labels

invariant : ∀ {A B} (t : Tree A) lss →
            EqP (stream (stream ⌈ B ⌉))
                ⟦ lss ⟧
                (zipWith _⁺++∞_ ⟦ flatten ⟦ fst (lab t lss) ⟧ ⟧
                                ⟦ snd (lab t lss) ⟧)
invariant leaf         lss = ⟦ lss ⟧ ∎
invariant (node l _ r) lss with whnf lss
... | ⌈ x ≺ ls ⌉ ≺ lss′ =
  (⌈ ≡-refl ⌉ ≺ ♯ refl (♭ ls)) ≺ ♯ (
    ⟦ ♭ lss′ ⟧                                     ≊⟨ invariant (♭ l) (♭ lss′) ⟩
    zipWith _⁺++∞_ ⟦ flatten ⟦ fst l′ ⟧ ⟧
                   ⟦ snd l′ ⟧                      ≊⟨ zipWith-cong ⁺++∞-cong
                                                        (⟦ flatten ⟦ fst l′ ⟧ ⟧ ∎)
                                                        (invariant (♭ r) (snd l′)) ⟩
    zipWith _⁺++∞_
      ⟦ flatten ⟦ fst l′ ⟧ ⟧
      (zipWith _⁺++∞_ ⟦ flatten ⟦ fst r′ ⟧ ⟧
                      ⟦ snd r′ ⟧)                  ≈⟨ zip-++-assoc (flatten ⟦ fst l′ ⟧)
                                                                   (flatten ⟦ fst r′ ⟧)
                                                                   ⟦ snd r′ ⟧ ⟩
    zipWith _⁺++∞_
      ⟦ longZipWith _⁺++⁺_ (flatten ⟦ fst l′ ⟧)
                           (flatten ⟦ fst r′ ⟧) ⟧
      ⟦ snd r′ ⟧                                   ∎)
  where
  l′ = lab (♭ l) (♭ lss′)
  r′ = lab (♭ r) (snd l′)

prefix-lemma : ∀ {a} xs xss yss →
               Eq (stream (stream a))
                  (xs ≺ ♯ xss) (zipWith _⁺++∞_ yss xss) →
               PrefixOfP a (concat yss) xs
prefix-lemma xs xss         []         _            = []
prefix-lemma xs (xs′ ≺ xss) (ys ∷ yss) (xs≈ ≺ xss≈) =
  concat (ys ∷ yss)      ≋⟨ concat-lemma ys yss ⟩
  ys ⁺++ concat (♭ yss)  ⊑⟨ ⁺++-mono ys (♯ prefix-lemma xs′ (♭ xss) (♭ yss) ⟦ lemma ⟧≈) ⟩
  ys ⁺++∞ xs′            ≈⟨ sym xs≈ ⟩
  xs                     ∎
  where
  lemma =
    xs′ ≺ _ {- ♯ ♭ xss -}           ≈⟨ refl xs′ ≺ ♯ refl (♭ xss) ⟩
    xs′ ≺ xss                       ≈⟨ ♭ xss≈ ⟩
    zipWith _⁺++∞_ (♭ yss) (♭ xss)  ∎

is-prefix : ∀ {A B} (t : Tree A) (ls : Stream B) →
            PrefixOf ⌈ B ⌉ (concat ⟦ flatten (label t ls) ⟧) ls
is-prefix {B = B} t ls =
  ⟦ prefix-lemma ls ⟦ snd l ⟧ ⟦ flatten ⟦ fst l ⟧ ⟧
      ⟦ ls ≺ _ {- ♯ ⟦ snd l ⟧ -}                        ≈⟨ refl ls ≺ ♯ refl ⟦ snd l ⟧ ⟩
        ⟦ ↓ (⌈ ls ⌉ ≺ _) ⟧                              ≊⟨ invariant t (↓ ⌈ ls ⌉ ≺ _) ⟩
        zipWith _⁺++∞_ ⟦ flatten ⟦ fst l ⟧ ⟧ ⟦ snd l ⟧  ∎ ⟧≈ ⟧⊑
  where l = label′ t ls


==> anc/accompanying-code/productivity/BreadthFirst/Lemmas.agda <==
------------------------------------------------------------------------
-- Some auxiliary operations and lemmas
------------------------------------------------------------------------

module BreadthFirst.Lemmas where

open import Coinduction
open import Function
open import Data.List.NonEmpty as List⁺ using (List⁺; [_]; _∷_; _⁺++⁺_)
import Data.Vec as Vec
open import Data.Colist as Colist using (Colist; []; _∷_; concat; _++_)
open import Data.Product using (_,_)
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_) renaming (refl to ≡-refl)

open import BreadthFirst.Universe
open import BreadthFirst.Programs
open import Tree using (leaf; node; map)
open import Stream using (Stream; _≺_) renaming (_++_ to _++∞_)

------------------------------------------------------------------------
-- Some operations

zipWith : ∀ {A B} (f : A → B → B) → Colist A → Stream B → Stream B
zipWith f []       ys       = ys
zipWith f (x ∷ xs) (y ≺ ys) = f x y ≺ ♯ zipWith f (♭ xs) (♭ ys)

_⁺++∞_ : ∀ {A} → List⁺ A → Stream A → Stream A
xs ⁺++∞ ys = Colist.fromList (Vec.toList $ List⁺.toVec xs) ++∞ ys

_⁺++_ : ∀ {A} → List⁺ A → Colist A → Colist A
xs ⁺++ ys = Colist.fromList (Vec.toList $ List⁺.toVec xs) ++ ys

------------------------------------------------------------------------
-- Eq is an equivalence relation

refl : ∀ {a} x → Eq a x x
refl {a = tree a}   leaf         = leaf
refl {a = tree a}   (node l x r) = node (♯ refl (♭ l)) (refl x) (♯ refl (♭ r))
refl {a = stream a} (x ≺ xs)     = refl x ≺ ♯ refl (♭ xs)
refl {a = colist a} []           = []
refl {a = colist a} (x ∷ xs)     = refl x ∷ ♯ refl (♭ xs)
refl {a = a ⊗ b}    (x , y)      = (refl x , refl y)
refl {a = ⌈ A ⌉}    x            = ⌈ PropEq.refl ⌉

sym : ∀ {a x y} → Eq a x y → Eq a y x
sym {a = tree a}   leaf                  = leaf
sym {a = tree a}   (node l≈l′ x≈x′ r≈r′) = node (♯ sym (♭ l≈l′)) (sym x≈x′) (♯ sym (♭ r≈r′))
sym {a = stream a} (x≈x′ ≺ xs≈xs′)       = sym x≈x′ ≺ ♯ sym (♭ xs≈xs′)
sym {a = colist a} []                    = []
sym {a = colist a} (x≈x′ ∷ xs≈xs′)       = sym x≈x′ ∷ ♯ sym (♭ xs≈xs′)
sym {a = a ⊗ b}    (x≈x′ , y≈y′)         = (sym x≈x′ , sym y≈y′)
sym {a = ⌈ A ⌉}    ⌈ x≡x′ ⌉              = ⌈ PropEq.sym x≡x′ ⌉

trans : ∀ {a x y z} → Eq a x y → Eq a y z → Eq a x z
trans {a = tree a}   leaf leaf                = leaf
trans {a = tree a}   (node l≈l′ x≈x′ r≈r′)
                     (node l′≈l″ x′≈x″ r′≈r″) = node (♯ trans (♭ l≈l′) (♭ l′≈l″))
                                                     (trans x≈x′ x′≈x″)
                                                     (♯ trans (♭ r≈r′) (♭ r′≈r″))
trans {a = stream a} (x≈x′  ≺ xs≈xs′)
                     (x′≈x″ ≺ xs′≈xs″)        = trans x≈x′ x′≈x″ ≺ ♯ trans (♭ xs≈xs′) (♭ xs′≈xs″)
trans {a = colist a} [] []                    = []
trans {a = colist a} (x≈x′  ∷ xs≈xs′)
                     (x′≈x″ ∷ xs′≈xs″)        = trans x≈x′ x′≈x″ ∷ ♯ trans (♭ xs≈xs′) (♭ xs′≈xs″)
trans {a = a ⊗ b}    (x≈x′  , y≈y′)
                     (x′≈x″ , y′≈y″)          = (trans x≈x′ x′≈x″ , trans y≈y′ y′≈y″)
trans {a = ⌈ A ⌉}    ⌈ x≡x′  ⌉ ⌈ x′≡x″ ⌉      = ⌈ PropEq.trans x≡x′ x′≡x″ ⌉

------------------------------------------------------------------------
-- Productivity checker workaround for Eq

infixr 5 _≺_ _∷_
infixr 2 _≈⟨_⟩_ _≊⟨_⟩_
infix  2 _∎

data EqP : ∀ a → El a → El a → Set₁ where
  leaf : ∀ {a} → EqP (tree a) leaf leaf
  node : ∀ {a x x′ l l′ r r′}
         (l≈l′ : ∞ (EqP (tree a) (♭ l) (♭ l′)))
         (x≈x′ :    Eq        a     x     x′  )
         (r≈r′ : ∞ (EqP (tree a) (♭ r) (♭ r′))) →
         EqP (tree a) (node l x r) (node l′ x′ r′)
  _≺_  : ∀ {a x x′ xs xs′}
         (x≈x′   :    Eq          a     x      x′   )
         (xs≈xs′ : ∞ (EqP (stream a) (♭ xs) (♭ xs′))) →
         EqP (stream a) (x ≺ xs) (x′ ≺ xs′)
  []   : ∀ {a} → EqP (colist a) [] []
  _∷_  : ∀ {a x x′ xs xs′}
         (x≈x′   :    Eq          a     x      x′   )
         (xs≈xs′ : ∞ (EqP (colist a) (♭ xs) (♭ xs′))) →
         EqP (colist a) (x ∷ xs) (x′ ∷ xs′)
  _,_  : ∀ {a b x x′ y y′}
         (x≈x′ : Eq a x x′) (y≈y′ : Eq b y y′) →
         EqP (a ⊗ b) (x , y) (x′ , y′)
  ⌈_⌉  : ∀ {A x x′} (x≡x′ : x ≡ x′) → EqP ⌈ A ⌉ x x′

  _≊⟨_⟩_ : ∀ {a} x {y z}
           (x≈y : EqP a x y) (y≈z : EqP a y z) → EqP a x z

  zipWith-cong :
    ∀ {a b} {f : El a → El b → El b}
    (cong : ∀ {x x′ y y′} →
            Eq a x x′ → Eq b y y′ → Eq b (f x y) (f x′ y′))
    {xs xs′ ys ys′}
    (xs≈xs′ : EqP (colist a) xs xs′)
    (ys≈ys′ : EqP (stream b) ys ys′) →
    EqP (stream b) (zipWith f xs ys) (zipWith f xs′ ys′)

data EqW : ∀ a → El a → El a → Set₁ where
  leaf : ∀ {a} → EqW (tree a) leaf leaf
  node : ∀ {a x x′ l l′ r r′}
         (l≈l′ : EqP (tree a) (♭ l) (♭ l′))
         (x≈x′ : Eq        a     x     x′ )
         (r≈r′ : EqP (tree a) (♭ r) (♭ r′)) →
         EqW (tree a) (node l x r) (node l′ x′ r′)
  _≺_  : ∀ {a x x′ xs xs′}
         (x≈x′   : Eq          a     x      x′  )
         (xs≈xs′ : EqP (stream a) (♭ xs) (♭ xs′)) →
         EqW (stream a) (x ≺ xs) (x′ ≺ xs′)
  []   : ∀ {a} → EqW (colist a) [] []
  _∷_  : ∀ {a x x′ xs xs′}
         (x≈x′   : Eq          a     x      x′  )
         (xs≈xs′ : EqP (colist a) (♭ xs) (♭ xs′)) →
         EqW (colist a) (x ∷ xs) (x′ ∷ xs′)
  _,_  : ∀ {a b x x′ y y′}
         (x≈x′ : Eq a x x′) (y≈y′ : Eq b y y′) →
         EqW (a ⊗ b) (x , y) (x′ , y′)
  ⌈_⌉  : ∀ {A x x′} (x≡x′ : x ≡ x′) → EqW ⌈ A ⌉ x x′

⟦_⟧≈⁻¹ : ∀ {a} {x y : El a} → Eq a x y → EqP a x y
⟦ leaf                ⟧≈⁻¹ = leaf
⟦ node l≈l′ x≈x′ r≈r′ ⟧≈⁻¹ = node (♯ ⟦ ♭ l≈l′ ⟧≈⁻¹) x≈x′ (♯ ⟦ ♭ r≈r′ ⟧≈⁻¹)
⟦ x≈x′ ≺ xs≈xs′       ⟧≈⁻¹ = x≈x′ ≺ ♯ ⟦ ♭ xs≈xs′ ⟧≈⁻¹
⟦ []                  ⟧≈⁻¹ = []
⟦ x≈x′ ∷ xs≈xs′       ⟧≈⁻¹ = x≈x′ ∷ ♯ ⟦ ♭ xs≈xs′ ⟧≈⁻¹
⟦ (x≈x′ , y≈y′)       ⟧≈⁻¹ = (x≈x′ , y≈y′)
⟦ ⌈ x≡x′ ⌉            ⟧≈⁻¹ = ⌈ x≡x′ ⌉

whnf≈ : ∀ {a xs ys} → EqP a xs ys → EqW a xs ys
whnf≈ leaf                  = leaf
whnf≈ (node l≈l′ x≈x′ r≈r′) = node (♭ l≈l′) x≈x′ (♭ r≈r′)
whnf≈ (x≈x′ ≺ xs≈xs′)       = x≈x′ ≺ ♭ xs≈xs′
whnf≈ []                    = []
whnf≈ (x≈x′ ∷ xs≈xs′)       = x≈x′ ∷ ♭ xs≈xs′
whnf≈ (x≈x′ , y≈y′)         = (x≈x′ , y≈y′)
whnf≈ ⌈ x≡x′ ⌉              = ⌈ x≡x′ ⌉

whnf≈ ( _ ≊⟨ x≈y ⟩ y≈z) with whnf≈ x≈y | whnf≈ y≈z
whnf≈ (._ ≊⟨ x≈y ⟩ y≈z) | leaf           | leaf            = leaf
whnf≈ (._ ≊⟨ x≈y ⟩ y≈z) | node l≈l′  x≈x′  r≈r′
                        | node l′≈l″ x′≈x″ r′≈r″ = node (_ ≊⟨ l≈l′ ⟩ l′≈l″) (trans x≈x′ x′≈x″) (_ ≊⟨ r≈r′ ⟩ r′≈r″)
whnf≈ (._ ≊⟨ x≈y ⟩ y≈z) | []             | []              = []
whnf≈ (._ ≊⟨ x≈y ⟩ y≈z) | x≈y′ ∷ xs≈ys′  | y≈z′ ∷ ys≈zs′   = trans x≈y′ y≈z′ ∷ (_ ≊⟨ xs≈ys′ ⟩ ys≈zs′)
whnf≈ (._ ≊⟨ x≈y ⟩ y≈z) | x≈y′ ≺ xs≈ys′  | y≈z′ ≺ ys≈zs′   = trans x≈y′ y≈z′ ≺ (_ ≊⟨ xs≈ys′ ⟩ ys≈zs′)
whnf≈ (._ ≊⟨ x≈y ⟩ y≈z) | (x≈x′  , y≈y′) | (x′≈x″ , y′≈y″) = (trans x≈x′ x′≈x″ , trans y≈y′ y′≈y″)
whnf≈ ( _ ≊⟨ x≈y ⟩ y≈z) | ⌈ x≡x′  ⌉      | ⌈ x′≡x″ ⌉       = ⌈ PropEq.trans x≡x′ x′≡x″ ⌉

whnf≈ (zipWith-cong cong xs≈xs′ ys≈ys′) with whnf≈ xs≈xs′ | whnf≈ ys≈ys′
... | []            | ys≈ys″        = ys≈ys″
... | x≈x′ ∷ xs≈xs″ | y≈y′ ≺ ys≈ys″ =
  cong x≈x′ y≈y′ ≺ zipWith-cong cong xs≈xs″ ys≈ys″

mutual

  value≈ : ∀ {a xs ys} → EqW a xs ys → Eq a xs ys
  value≈ leaf                  = leaf
  value≈ (node l≈l′ x≈x′ r≈r′) = node (♯ ⟦ l≈l′ ⟧≈) x≈x′ (♯ ⟦ r≈r′ ⟧≈)
  value≈ (x≈x′ ≺ xs≈xs′)       = x≈x′ ≺ ♯ ⟦ xs≈xs′ ⟧≈
  value≈ []                    = []
  value≈ (x≈x′ ∷ xs≈xs′)       = x≈x′ ∷ ♯ ⟦ xs≈xs′ ⟧≈
  value≈ (x≈x′ , y≈y′)         = (x≈x′ , y≈y′)
  value≈ ⌈ x≡x′ ⌉              = ⌈ x≡x′ ⌉

  ⟦_⟧≈ : ∀ {a xs ys} → EqP a xs ys → Eq a xs ys
  ⟦ xs≈ys ⟧≈ = value≈ (whnf≈ xs≈ys)

_≈⟨_⟩_ : ∀ {a} x {y z}
         (x≈y : Eq a x y) (y≈z : EqP a y z) → EqP a x z
x ≈⟨ x≈y ⟩ y≈z = x ≊⟨ ⟦ x≈y ⟧≈⁻¹ ⟩ y≈z

_∎ : ∀ {a} x → EqP a x x
x ∎ = ⟦ refl x ⟧≈⁻¹

------------------------------------------------------------------------
-- Productivity checker workaround for PrefixOf

infixr 2 _≋⟨_⟩_ _⊑⟨_⟩_

data PrefixOfP (a : U) :
       Colist (El a) → Stream (El a) → Set₁ where
  []       : ∀ {ys} → PrefixOfP a [] ys
  ⁺++-mono : ∀ xs {ys ys′} (ys⊑ys′ : ∞ (PrefixOfP a ys ys′)) →
             PrefixOfP a (xs ⁺++ ys) (xs ⁺++∞ ys′)
  _≋⟨_⟩_   : ∀ xs {ys zs} (xs≈ys : Eq (colist a) xs ys)
             (ys⊑zs : PrefixOfP a ys zs) → PrefixOfP a xs zs
  _⊑⟨_⟩_   : ∀ xs {ys zs} (xs⊑ys : PrefixOfP a xs ys)
             (ys≈zs : EqP (stream a) ys zs) → PrefixOfP a xs zs

data PrefixOfW (a : U) :
       Colist (El a) → Stream (El a) → Set₁ where
  []  : ∀ {ys} → PrefixOfW a [] ys
  _∷_ : ∀ {x y xs ys}
        (x≈y : Eq a x y) (p : PrefixOfP a (♭ xs) (♭ ys)) →
        PrefixOfW a (x ∷ xs) (y ≺ ys)

whnf⊑ : ∀ {a xs ys} →
        PrefixOfP a xs ys → PrefixOfW a xs ys
whnf⊑ []                         = []

whnf⊑ (⁺++-mono [ x ]    ys⊑ys′) = refl x ∷ ♭ ys⊑ys′
whnf⊑ (⁺++-mono (x ∷ xs) ys⊑ys′) = refl x ∷ ⁺++-mono xs ys⊑ys′

whnf⊑ (._ ≋⟨ []          ⟩ _    ) = []
whnf⊑ (._ ≋⟨ x≈y ∷ xs≈ys ⟩ ys⊑zs) with whnf⊑ ys⊑zs
... | y≈z ∷ ys⊑zs′ = trans x≈y y≈z ∷ (_ ≋⟨ ♭ xs≈ys ⟩ ys⊑zs′)

whnf⊑ (._ ⊑⟨ xs⊑ys ⟩ ys≈zs) with whnf⊑ xs⊑ys | whnf≈ ys≈zs
... | []           | _            = []
... | x≈y ∷ xs⊑ys′ | y≈z ≺ ys≈zs′ = trans x≈y y≈z ∷ (_ ⊑⟨ xs⊑ys′ ⟩ ys≈zs′)

mutual

  value⊑ : ∀ {a xs ys} → PrefixOfW a xs ys → PrefixOf a xs ys
  value⊑ []            = []
  value⊑ (x≈y ∷ xs⊑ys) = x≈y ∷ ♯ ⟦ xs⊑ys ⟧⊑

  ⟦_⟧⊑ : ∀ {a xs ys} → PrefixOfP a xs ys → PrefixOf a xs ys
  ⟦ xs⊑ys ⟧⊑ = value⊑ (whnf⊑ xs⊑ys)

------------------------------------------------------------------------
-- More lemmas

⁺++∞-cong : ∀ {a xs xs′ ys ys′} →
            Eq ⌈ List⁺ (El a) ⌉ xs xs′ →
            Eq (stream a) ys ys′ →
            Eq (stream a) (xs ⁺++∞ ys) (xs′ ⁺++∞ ys′)
⁺++∞-cong {xs = [ x ]}  ⌈ ≡-refl ⌉ ys≈ys′ = refl x ≺ ♯ ys≈ys′
⁺++∞-cong {xs = x ∷ xs} ⌈ ≡-refl ⌉ ys≈ys′ =
  refl x ≺ ♯ ⁺++∞-cong {xs = xs} ⌈ ≡-refl ⌉ ys≈ys′

++-assoc : ∀ {a} xs ys zs →
           Eq (stream a) (xs ⁺++∞ (ys ⁺++∞ zs)) ((xs ⁺++⁺ ys) ⁺++∞ zs)
++-assoc [ x ]    ys zs = refl x ≺ ♯ refl (ys ⁺++∞ zs)
++-assoc (x ∷ xs) ys zs = refl x ≺ ♯ ++-assoc xs ys zs

zip-++-assoc : ∀ {a} xss yss (zss : Stream (Stream (El a))) →
               Eq (stream (stream a))
                  (zipWith _⁺++∞_ ⟦ xss ⟧ (zipWith _⁺++∞_ ⟦ yss ⟧ zss))
                  (zipWith _⁺++∞_ ⟦ longZipWith _⁺++⁺_ xss yss ⟧ zss)
zip-++-assoc xss yss (zs ≺ zss) with whnf xss | whnf yss
... | []            | []            = refl _
... | []            | ys     ∷ yss′ = refl _
... | xs     ∷ xss′ | []            = refl _
... | ⌈ xs ⌉ ∷ xss′ | ⌈ ys ⌉ ∷ yss′ =
  ++-assoc xs ys zs ≺ ♯ zip-++-assoc (♭ xss′) (♭ yss′) (♭ zss)

concat-lemma : ∀ {a} xs xss →
               Eq (colist a) (concat (xs ∷ xss))
                             (xs ⁺++ concat (♭ xss))
concat-lemma [ x ]    xss = refl x ∷ ♯ refl (concat (♭ xss))
concat-lemma (x ∷ xs) xss = refl x ∷ ♯ concat-lemma xs xss


==> anc/accompanying-code/productivity/BreadthFirst/Programs.agda <==
------------------------------------------------------------------------
-- Programs used to define and specify breadth-first manipulations of
-- trees
------------------------------------------------------------------------

module BreadthFirst.Programs where

open import Coinduction
open import Data.List.NonEmpty using (List⁺; [_]; _⁺++⁺_)
open import Data.Colist hiding ([_])
open import Data.Product

open import BreadthFirst.Universe
open import Stream hiding (zipWith)
open import Tree

infixr 5 _≺_ _∷_
infixr 4 _,_
infix  3 ↓_

mutual

  -- The term WHNF is a bit of a misnomer here; only recursive
  -- /coinductive/ arguments are suspended (in the form of programs).

  data ElW : U → Set₁ where
    leaf : ∀ {a} → ElW (tree a)
    node : ∀ {a}
           (l : ∞ (ElP (tree a))) (x : ElW a) (r : ∞ (ElP (tree a))) →
           ElW (tree a)
    _≺_  : ∀ {a} (x : ElW a) (xs : ∞ (ElP (stream a))) → ElW (stream a)
    []   : ∀ {a} → ElW (colist a)
    _∷_  : ∀ {a} (x : ElW a) (xs : ∞ (ElP (colist a))) → ElW (colist a)
    _,_  : ∀ {a b} (x : ElW a) (y : ElW b) → ElW (a ⊗ b)
    ⌈_⌉  : ∀ {A} (x : A) → ElW ⌈ A ⌉

  -- Note that higher-order functions are not handled well (see
  -- longZipWith): the arguments cannot be programs, since this would
  -- make the type negative.

  -- The tree arguments to lab and flatten used to be tree programs,
  -- but a number of lemmas could be removed when they were turned
  -- into "actual" trees.

  data ElP : U → Set₁ where
    ↓_          : ∀ {a} (w : ElW a) → ElP a
    fst         : ∀ {a b} (p : ElP (a ⊗ b)) → ElP a
    snd         : ∀ {a b} (p : ElP (a ⊗ b)) → ElP b
    lab         : ∀ {A B}
                  (t : Tree A) (lss : ElP (stream ⌈ Stream B ⌉)) →
                  ElP (tree ⌈ B ⌉ ⊗ stream ⌈ Stream B ⌉)
    longZipWith : ∀ {A} (f : A → A → A) (xs ys : ElP (colist ⌈ A ⌉)) →
                  ElP (colist ⌈ A ⌉)
    flatten     : ∀ {A} (t : Tree A) → ElP (colist ⌈ List⁺ A ⌉)

infixl 9 _·_ _⊛_

_·_ : ∀ {A B} → (A → B) → ElW ⌈ A ⌉ → ElW ⌈ B ⌉
f · ⌈ x ⌉ = ⌈ f x ⌉

_⊛_ : ∀ {A B} → ElW ⌈ (A → B) ⌉ → ElW ⌈ A ⌉ → ElW ⌈ B ⌉
⌈ f ⌉ ⊛ x = f · x

fstW : ∀ {a b} → ElW (a ⊗ b) → ElW a
fstW (x , y) = x

sndW : ∀ {a b} → ElW (a ⊗ b) → ElW b
sndW (x , y) = y

-- Uses the n-th stream to label the n-th level in the tree. Returns
-- the remaining stream elements (for every level).

labW : ∀ {A B} → Tree A → ElW (stream ⌈ Stream B ⌉) →
       ElW (tree ⌈ B ⌉ ⊗ stream ⌈ Stream B ⌉)
labW leaf         bss                = (leaf , bss)
labW (node l _ r) (⌈ b ≺ bs ⌉ ≺ bss) =
  (node (♯ fst x) ⌈ b ⌉ (♯ fst y) , ⌈ ♭ bs ⌉ ≺ ♯ snd y)
  where
  x = lab (♭ l) (♭ bss)
  y = lab (♭ r) (snd x)

longZipWithW : ∀ {A} → (A → A → A) →
               (xs ys : ElW (colist ⌈ A ⌉)) → ElW (colist ⌈ A ⌉)
longZipWithW f (x ∷ xs) (y ∷ ys) = f · x ⊛ y ∷ ♯ longZipWith f (♭ xs) (♭ ys)
longZipWithW f xs       []       = xs
longZipWithW f []       ys       = ys

flattenW : ∀ {A} → Tree A → ElW (colist ⌈ List⁺ A ⌉)
flattenW leaf         = []
flattenW (node l x r) =
  ⌈ [ x ] ⌉ ∷ ♯ longZipWith _⁺++⁺_ (flatten (♭ l)) (flatten (♭ r))

whnf : ∀ {a} → ElP a → ElW a
whnf (↓ w)                 = w
whnf (fst p)               = fstW (whnf p)
whnf (snd p)               = sndW (whnf p)
whnf (lab t bss)           = labW t (whnf bss)
whnf (longZipWith f xs ys) = longZipWithW f (whnf xs) (whnf ys)
whnf (flatten t)           = flattenW t

mutual

  ⟦_⟧W : ∀ {a} → ElW a → El a
  ⟦ leaf         ⟧W = leaf
  ⟦ (node l x r) ⟧W = node (♯ ⟦ ♭ l ⟧) ⟦ x ⟧W (♯ ⟦ ♭ r ⟧)
  ⟦ (x ≺ xs)     ⟧W = ⟦ x ⟧W ≺ ♯ ⟦ ♭ xs ⟧
  ⟦ []           ⟧W = []
  ⟦ (x ∷ xs)     ⟧W = ⟦ x ⟧W ∷ ♯ ⟦ ♭ xs ⟧
  ⟦ (x , y)      ⟧W = (⟦ x ⟧W , ⟦ y ⟧W)
  ⟦ ⌈ x ⌉        ⟧W = x

  ⟦_⟧ : ∀ {a} → ElP a → El a
  ⟦ p ⟧ = ⟦ whnf p ⟧W


==> anc/accompanying-code/productivity/BreadthFirst/Universe.agda <==
------------------------------------------------------------------------
-- The universe used to define breadth-first manipulations of trees
------------------------------------------------------------------------

module BreadthFirst.Universe where

open import Data.Product using (_×_; _,_)
open import Data.Colist using (Colist; []; _∷_)
open import Relation.Binary.PropositionalEquality using (_≡_)
open import Coinduction

open import Stream using (Stream; _≺_)
open import Tree using (Tree; node; leaf)

infixr 5 _≺_ _∷_
infixr 4 _,_
infixr 2 _⊗_

data U : Set₁ where
  tree   : (a : U) → U
  stream : (a : U) → U
  colist : (a : U) → U
  _⊗_    : (a b : U) → U
  ⌈_⌉    : (A : Set) → U

El : U → Set
El (tree a)   = Tree.Tree (El a)
El (stream a) = Stream (El a)
El (colist a) = Colist (El a)
El (a ⊗ b)    = El a × El b
El ⌈ A ⌉      = A

-- Equality.

data Eq : ∀ a → El a → El a → Set₁ where
  leaf : ∀ {a} → Eq (tree a) leaf leaf
  node : ∀ {a x x′ l l′ r r′}
         (l≈l′ : ∞ (Eq (tree a) (♭ l) (♭ l′)))
         (x≈x′ :    Eq a        x     x′     )
         (r≈r′ : ∞ (Eq (tree a) (♭ r) (♭ r′))) →
         Eq (tree a) (node l x r) (node l′ x′ r′)
  _≺_  : ∀ {a x x′ xs xs′}
         (x≈x′   :    Eq a              x      x′  )
         (xs≈xs′ : ∞ (Eq (stream a) (♭ xs) (♭ xs′))) →
         Eq (stream a) (x ≺ xs) (x′ ≺ xs′)
  []   : ∀ {a} → Eq (colist a) [] []
  _∷_  : ∀ {a x x′ xs xs′}
         (x≈x′   :    Eq a              x      x′  )
         (xs≈xs′ : ∞ (Eq (colist a) (♭ xs) (♭ xs′))) →
         Eq (colist a) (x ∷ xs) (x′ ∷ xs′)
  _,_  : ∀ {a b x x′ y y′}
         (x≈x′ : Eq a x x′) (y≈y′ : Eq b y y′) →
         Eq (a ⊗ b) (x , y) (x′ , y′)
  ⌈_⌉  : ∀ {A} {x x′} (x≡x′ : x ≡ x′) → Eq ⌈ A ⌉ x x′

-- PrefixOf a xs ys is inhabited iff xs is a prefix of ys.

data PrefixOf (a : U) : Colist (El a) → Stream (El a) → Set₁ where
  []  : ∀ {ys} → PrefixOf a [] ys
  _∷_ : ∀ {x y xs ys}
        (x≈y : Eq a x y) (p : ∞ (PrefixOf a (♭ xs) (♭ ys))) →
        PrefixOf a (x ∷ xs) (y ≺ ys)


==> anc/accompanying-code/productivity/BreadthFirstWithoutProof.agda <==
------------------------------------------------------------------------
-- Breadth-first labelling of trees
------------------------------------------------------------------------

-- This module just defines breadth-first labelling. For a full
-- development including a specification and proof, see BreadthFirst.

module BreadthFirstWithoutProof where

open import Coinduction
open import Data.Product
open import Data.Stream

open import Tree using (Tree; leaf; node)

------------------------------------------------------------------------
-- Universe

data U : Set₁ where
  tree   : (a : U) → U
  stream : (a : U) → U
  _⊗_    : (a b : U) → U
  ⌈_⌉    : (A : Set) → U

El : U → Set
El (tree a)   = Tree (El a)
El (stream a) = Stream (El a)
El (a ⊗ b)    = El a × El b
El ⌈ A ⌉      = A

------------------------------------------------------------------------
-- Programs

infixr 5 _∷_
infixr 4 _,_

mutual

  data ElP : U → Set₁ where
    ↓   : ∀ {a} (w : ElW a) → ElP a
    fst : ∀ {a b} (p : ElP (a ⊗ b)) → ElP a
    snd : ∀ {a b} (p : ElP (a ⊗ b)) → ElP b
    lab : ∀ {A B} (t : Tree A) (bss : ElP (stream ⌈ Stream B ⌉)) →
          ElP (tree ⌈ B ⌉ ⊗ stream ⌈ Stream B ⌉)

  -- The term WHNF is a bit of a misnomer here; only recursive
  -- /coinductive/ arguments are suspended (in the form of programs).

  data ElW : U → Set₁ where
    leaf : ∀ {a} → ElW (tree a)
    node : ∀ {a}
           (l : ∞ (ElP (tree a))) (x : ElW a) (r : ∞ (ElP (tree a))) →
           ElW (tree a)
    _∷_  : ∀ {a} (x : ElW a) (xs : ∞ (ElP (stream a))) → ElW (stream a)
    _,_  : ∀ {a b} (x : ElW a) (y : ElW b) → ElW (a ⊗ b)
    ⌈_⌉  : ∀ {A} (x : A) → ElW ⌈ A ⌉

fstW : ∀ {a b} → ElW (a ⊗ b) → ElW a
fstW (x , y) = x

sndW : ∀ {a b} → ElW (a ⊗ b) → ElW b
sndW (x , y) = y

-- Uses the n-th stream to label the n-th level in the tree. Returns
-- the remaining stream elements (for every level).

labW : ∀ {A B} → Tree A → ElW (stream ⌈ Stream B ⌉) →
       ElW (tree ⌈ B ⌉ ⊗ stream ⌈ Stream B ⌉)
labW leaf         bss                = (leaf , bss)
labW (node l _ r) (⌈ b ∷ bs ⌉ ∷ bss) =
  (node (♯ fst x) ⌈ b ⌉ (♯ fst y) , ⌈ ♭ bs ⌉ ∷ ♯ snd y)
  where
  x = lab (♭ l) (♭ bss)
  y = lab (♭ r) (snd x)

whnf : ∀ {a} → ElP a → ElW a
whnf (↓ w)       = w
whnf (fst p)     = fstW (whnf p)
whnf (snd p)     = sndW (whnf p)
whnf (lab t bss) = labW t (whnf bss)

mutual

  ⟦_⟧W : ∀ {a} → ElW a → El a
  ⟦ leaf       ⟧W = leaf
  ⟦ node l x r ⟧W = node (♯ ⟦ ♭ l ⟧P) ⟦ x ⟧W (♯ ⟦ ♭ r ⟧P)
  ⟦ x ∷ xs     ⟧W = ⟦ x ⟧W ∷ ♯ ⟦ ♭ xs ⟧P
  ⟦ (x , y)    ⟧W = (⟦ x ⟧W , ⟦ y ⟧W)
  ⟦ ⌈ x ⌉      ⟧W = x

  ⟦_⟧P : ∀ {a} → ElP a → El a
  ⟦ p ⟧P = ⟦ whnf p ⟧W

------------------------------------------------------------------------
-- Breadth-first labelling

label′ : ∀ {A B} → Tree A → Stream B →
         ElP (tree ⌈ B ⌉ ⊗ stream ⌈ Stream B ⌉)
label′ t bs = lab t (↓ (⌈ bs ⌉ ∷ ♯ snd (label′ t bs)))

label : ∀ {A B} → Tree A → Stream B → Tree B
label t bs = ⟦ fst (label′ t bs) ⟧P


==> anc/accompanying-code/productivity/Contractive.agda <==
------------------------------------------------------------------------
-- An implementation of "A Unifying Approach to Recursive and
-- Co-recursive Definitions" by Pietro Di Gianantonio and Marino
-- Miculan
------------------------------------------------------------------------

-- See the paper for more explanations.

module Contractive where

open import Relation.Unary
open import Relation.Binary
import Relation.Binary.EqReasoning as EqR
open import Induction.WellFounded
open import Function
open import Level hiding (lift)

-- Well-founded orders.

record IsWellFoundedOrder {A} (_<_ : Rel A zero) : Set where
  field
    trans         : Transitive _<_
    isWellFounded : Well-founded _<_

-- Ordered families of equivalences.

record OFE : Set1 where
  field
    Carrier            : Set
    Domain             : Set
    _<_                : Rel Carrier zero
    isWellFoundedOrder : IsWellFoundedOrder _<_
    Eq                 : Carrier → Rel Domain zero
    isEquivalence      : ∀ a → IsEquivalence (Eq a)

  open IsWellFoundedOrder isWellFoundedOrder public
  open All isWellFounded public

  setoid : Carrier → Setoid _ _
  setoid a = record { Carrier       = Domain
                    ; _≈_           = Eq a
                    ; isEquivalence = isEquivalence a
                    }

  module EqReasoning {a : Carrier} where
    open EqR    (setoid a) public
    open Setoid (setoid a) public using (refl; sym)

  -- The set of predecessors of a.

  ↓ : Carrier → Carrier → Set
  ↓ a = λ a' → a' < a

  -- The intersection of all the equivalences.

  _≅_ : Rel Domain zero
  x ≅ y = ∀ a → Eq a x y

  Family : (Carrier → Set) → Set
  Family I = ∀ x → x ∈ I → Domain

  lift : ∀ {I} → (Carrier → Domain) → Family I
  lift P = λ x _ → P x

  IsCoherent : ∀ {I} → Family I → Set
  IsCoherent {I} fam = ∀ {a' a}
    (a'∈I : a' ∈ I) (a∈I : a ∈ I) → a' < a →
    Eq a' (fam a' a'∈I) (fam a a∈I)

  IsLimit : ∀ {I} → Family I → Domain → Set
  IsLimit {I} fam y = ∀ {a'}
    (a'∈I : a' ∈ I) → Eq a' (fam a' a'∈I) y

  IsContractive : (Domain → Domain) → Set
  IsContractive F = ∀ {x y a} →
    (∀ {a'} → a' < a → Eq a' x y) → Eq a (F x) (F y)

-- Complete ordered families of equivalences.

record COFE : Set1 where
  field
    ofe : OFE

  open OFE ofe

  field
    limU     : (Carrier → Domain) → Domain
    isLimitU : ∀ {fam} →
               IsCoherent {U} (lift fam) →
               IsLimit {U} (lift fam) (limU fam)

    lim↓     : ∀ a → Family (↓ a) → Domain
    isLimit↓ : ∀ a {fam : Family (↓ a)} →
               IsCoherent fam → IsLimit fam (lim↓ a fam)

  open OFE ofe public

-- Contractive functions over complete ordered families have
-- fixpoints.

record ContractiveFun (cofe : COFE) : Set where
  open COFE cofe
  field
    F             : Domain → Domain
    isContractive : IsContractive F

  open EqReasoning

  -- The fixpoint is the limit of the following family.

  fam : Carrier → Domain
  fam = wfRec (const Domain) (λ a rec → F (lim↓ a rec))

  fixpoint : Domain
  fixpoint = limU fam

  -- I am not sure if this lemma can be proved without assuming some
  -- kind of proof irrelevance and/or extensionality. It is not
  -- central to the ideas developed here, though, so I leave it as a
  -- postulate.

  postulate unfold : ∀ a → fam a ≅ F (lim↓ a (lift fam))

  -- The family is coherent in several ways.

  fam-isCoherent-↓ : ∀ a → IsCoherent {↓ a} (lift fam)
  fam-isCoherent-↓ = wfRec P step
    where
    P : Carrier → Set
    P a = IsCoherent {↓ a} (lift fam)

    step : ∀ a → WfRec _<_ P a → P a
    step a rec {c} {b} c<a b<a c<b = begin
      fam c                  ≈⟨ unfold c c ⟩
      F (lim↓ c (lift fam))  ≈⟨ isContractive (λ {d} d<c → begin
         lim↓ c (lift fam)      ≈⟨ sym $ isLimit↓ c (rec c c<a) d<c ⟩
         lift {↓ a} fam d
              (trans d<c c<a)   ≈⟨ isLimit↓ b (rec b b<a) (trans d<c c<b) ⟩
         lim↓ b (lift fam)      ∎) ⟩
      F (lim↓ b (lift fam))  ≈⟨ sym $ unfold b c ⟩
      fam b                  ∎

  fam-isCoherent-U : IsCoherent {U} (lift fam)
  fam-isCoherent-U {a'} {a} _ _ = wfRec P step a a'
    where
    P : Carrier → Set
    P a = ∀ a' → a' < a → Eq a' (fam a') (fam a)

    step : ∀ a → WfRec _<_ P a → P a
    step a rec a' a'<a = begin
      fam a'                  ≈⟨ unfold a' a' ⟩
      F (lim↓ a' (lift fam))  ≈⟨ isContractive (λ {b} b<a' → begin
         lim↓ a' (lift fam)      ≈⟨ sym $ isLimit↓ a' (fam-isCoherent-↓ a') b<a' ⟩
         fam b                   ≈⟨ isLimit↓ a (fam-isCoherent-↓ a) (trans b<a' a'<a) ⟩
         lim↓ a  (lift fam)      ∎) ⟩
      F (lim↓ a  (lift fam))  ≈⟨ sym $ unfold a a' ⟩
      fam a                   ∎

  -- The fixpoint is a fixpoint.

  isFixpoint : fixpoint ≅ F fixpoint
  isFixpoint a = begin
    fixpoint               ≈⟨ sym $ isLimitU fam-isCoherent-U _ ⟩
    fam a                  ≈⟨ unfold a a ⟩
    F (lim↓ a (lift fam))  ≈⟨ isContractive (λ {a'} a'<a → begin
       lim↓ a (lift fam)      ≈⟨ sym $ isLimit↓ a (fam-isCoherent-↓ a) a'<a ⟩
       fam a'                 ≈⟨ isLimitU fam-isCoherent-U _ ⟩
       limU fam               ∎) ⟩
    F (limU fam)           ≈⟨ refl ⟩
    F fixpoint             ∎

  -- And it is unique.

  unique : ∀ x → x ≅ F x → x ≅ fixpoint
  unique x isFix = wfRec P step
    where
    P = λ a → Eq a x fixpoint

    step : ∀ a → WfRec _<_ P a → P a
    step a rec = begin
      x           ≈⟨ isFix a ⟩
      F x         ≈⟨ isContractive (λ {a'} a'<a → rec a' a'<a) ⟩
      F fixpoint  ≈⟨ sym $ isFixpoint a ⟩
      fixpoint    ∎


==> anc/accompanying-code/productivity/Contractive/Examples.agda <==
------------------------------------------------------------------------
-- Some examples
------------------------------------------------------------------------

module Contractive.Examples where

open import Coinduction
open import Data.Nat
open import Data.Nat.Properties
open import Data.Stream
import Data.Vec as Vec
open Vec using (_∷_; [])
open import Function
open import Contractive
import Contractive.Stream as S
open import StreamProg using (Ord; lt; eq; gt; merge)
open import Relation.Binary.PropositionalEquality
open ≡-Reasoning

open COFE (S.cofe 0)

fibF : ContractiveFun (S.cofe 0)
fibF = record
  { F             = F
  ; isContractive = isCon _ _ _
  }
  where
  F = λ xs → 0 ∷ ♯ (1 ∷ ♯ zipWith _+_ xs (tail xs))

  lemma₁ : ∀ _∙_ (xs ys : Stream ℕ) n →
           take n (zipWith _∙_ xs ys) ≡
           Vec.zipWith _∙_ (take n xs) (take n ys)
  lemma₁ _∙_ _        _        zero    = refl
  lemma₁ _∙_ (x ∷ xs) (y ∷ ys) (suc n) =
    cong (_∷_ (x ∙ y)) (lemma₁ _∙_ (♭ xs) (♭ ys) n)

  lemma₂ : ∀ (xs ys : Stream ℕ) n →
           Eq n xs ys → take n xs ≡ take n ys
  lemma₂ _        _         zero    _   = refl
  lemma₂ (x ∷ xs) ( y ∷ ys) (suc n) hyp
    with cong Vec.head hyp | take n (♭ xs) | lemma₂ (♭ xs) (♭ ys) n (cong Vec.tail hyp)
  lemma₂ (x ∷ xs) (.x ∷ ys) (suc n) hyp | refl | .(take n (♭ ys)) | refl = refl

  isCon : ∀ (xs ys : Stream ℕ) n →
          (∀ {m} → m <′ n → Eq m xs ys) →
          Eq n (F xs) (F ys)
  isCon _        _        zero    _   = refl
  isCon (x ∷ xs) (y ∷ ys) (suc n) hyp = cong (λ zs → 0 ∷ 1 ∷ zs) (begin
    take n (zipWith _+_ (x ∷ xs) (♭ xs))               ≡⟨ lemma₁ _+_ (x ∷ xs) (♭ xs) n ⟩
    Vec.zipWith _+_ (take n (x ∷ xs)) (take n (♭ xs))  ≡⟨ cong₂ (Vec.zipWith _+_)
                                                                (lemma₂ _ _ n (hyp ≤′-refl))
                                                                (cong Vec.tail (hyp ≤′-refl)) ⟩
    Vec.zipWith _+_ (take n (y ∷ ys)) (take n (♭ ys))  ≡⟨ sym $ lemma₁ _+_ (y ∷ ys) (♭ ys) n ⟩
    take n (zipWith _+_ (y ∷ ys) (♭ ys))               ∎)

fib : Stream ℕ
fib = ContractiveFun.fixpoint fibF

-- Note that I could not be bothered to finish the following
-- definition.

hammingF : ContractiveFun (S.cofe 0)
hammingF = record
  { F             = F
  ; isContractive = isCon _ _ _
  }
  where
  toOrd : ∀ {m n} → Ordering m n → Ord
  toOrd (less _ _)    = lt
  toOrd (equal _)     = eq
  toOrd (greater _ _) = gt

  cmp : ℕ → ℕ → Ord
  cmp m n = toOrd (compare m n)

  F = λ (xs : _) → 0 ∷ ♯ merge cmp (map (_*_ 2) xs) (map (_*_ 3) xs)

  postulate
    lemma : ∀ n → cmp (2 * suc n) (3 * suc n) ≡ lt

  isCon : ∀ (xs ys : Stream ℕ) n →
          (∀ {m} → m <′ n → Eq m xs ys) →
          Eq n (F xs) (F ys)
  isCon _        _         zero    _   = refl
  isCon (x ∷ xs) (y  ∷ ys) (suc n) hyp with cong Vec.head (hyp (s≤′s z≤′n))
  isCon (0 ∷ xs) (.0 ∷ ys) (suc n) hyp | refl =
    cong (λ zs → 0 ∷ 0 ∷ zs) (begin
      take n (merge cmp (map (_*_ 2) (♭ xs)) (map (_*_ 3) (♭ xs)))  ≡⟨ iCantBeBothered ⟩
      take n (merge cmp (map (_*_ 2) (♭ ys)) (map (_*_ 3) (♭ ys)))  ∎)
    where postulate iCantBeBothered : _
  isCon (suc x ∷ xs) (.(suc x) ∷ ys) (suc n) hyp | refl
    with cmp (2 * suc x) (3 * suc x) | lemma x
  isCon (suc x ∷ xs) (.(suc x) ∷ ys) (suc n) hyp | refl | .lt | refl =
    cong (λ zs → 0 ∷ 2 * suc x ∷ zs) (begin
      take n (merge cmp (map (_*_ 2) (♭ xs))
                        (map (_*_ 3) (suc x ∷ xs)))  ≡⟨ iCantBeBothered ⟩
      take n (merge cmp (map (_*_ 2) (♭ ys))
                        (map (_*_ 3) (suc x ∷ ys)))  ∎)
    where postulate iCantBeBothered : _

hamming : Stream ℕ
hamming = ContractiveFun.fixpoint hammingF


==> anc/accompanying-code/productivity/Contractive/Function.agda <==
------------------------------------------------------------------------
-- Instantiation of Contractive for functions
------------------------------------------------------------------------

-- Taken from the paper.

open import Relation.Binary
open import Relation.Binary.PropositionalEquality
open import Contractive
open import Level

module Contractive.Function
         {A B : Set}
         {_<_ : Rel A zero}
         (isWFO : IsWellFoundedOrder _<_)
         (dec : Decidable _<_)
         (proof-irrelevance :
            ∀ {a a'} (p₁ p₂ : a < a') → p₁ ≡ p₂)
         where

open import Relation.Nullary
open import Relation.Unary
open import Data.Empty

ofe : OFE
ofe = record
  { Carrier            = A
  ; Domain             = A → B
  ; _<_                = _<_
  ; isWellFoundedOrder = isWFO
  ; Eq                 = λ a f g → f a ≡ g a
  ; isEquivalence      = λ _ → record
    { refl  = refl
    ; sym   = sym
    ; trans = trans
    }
  }

open OFE ofe

private

  limU : (A → (A → B)) → A → B
  limU f a' = f a' a'

  lim↓ : B → ∀ a → (∀ x → x < a → A → B) → A → B
  lim↓ b a f a' with dec a' a
  lim↓ b a f a' | yes a'<a = f a' a'<a a'
  lim↓ b a f a' | no  a'≮a = b

  isLimit↓ : ∀ b a {fam : Family (↓ a)} →
             IsCoherent fam → IsLimit fam (lim↓ b a fam)
  isLimit↓ b a {fam} coh {a'} a'<a with dec a' a
  isLimit↓ b a {fam} coh {a'} a'<a | no  a'≮a  = ⊥-elim (a'≮a a'<a)
  isLimit↓ b a {fam} coh {a'} a'<a | yes a'<a₂ =
    cong (λ p → fam a' p a') (proof-irrelevance a'<a a'<a₂)

-- The paper implicitly assumes that B is non-empty.

cofe : B → COFE
cofe b = record
  { ofe      = ofe
  ; limU     = limU
  ; isLimitU = λ _ _ → refl
  ; lim↓     = lim↓ b
  ; isLimit↓ = isLimit↓ b
  }


==> anc/accompanying-code/productivity/Contractive/Stream.agda <==
------------------------------------------------------------------------
-- Instantiation of Contractive for streams
------------------------------------------------------------------------

-- Taken from the paper.

-- The definition of Eq has been changed slightly, as compared to the
-- paper. The paper uses
--   Eq = λ n xs ys → take n xs ≡ take n ys.
-- The reason for the change is that with the definition above
-- coherence does not say anything about the first element in limU s.
-- With the definition in the paper head (s 0), which is the first
-- element in limU s, does not have to be related to head (s n) for
-- any other n, and this makes it impossible to prove isLimitU.
-- (Unless I have missed something.)

module Contractive.Stream {A : Set} where

open import Coinduction
open import Contractive
open import Data.Nat
open import Data.Nat.Properties
open import Data.Stream
import Data.Vec as Vec
open Vec using (_∷_; [])
open import Function
open import Relation.Unary
open import Relation.Binary.PropositionalEquality
open import Induction.Nat

<′-isWellFoundedOrder : IsWellFoundedOrder _<′_
<′-isWellFoundedOrder = record
  { trans         = λ {i} {j} {k} i+1≤j j+1≤k → ≤⇒≤′ (begin
                       suc i  ≤⟨ ≤′⇒≤ (≤′-step i+1≤j) ⟩
                       suc j  ≤⟨ ≤′⇒≤ j+1≤k ⟩
                       k      ∎)
  ; isWellFounded = <-well-founded
  }
  where open ≤-Reasoning

ofe : OFE
ofe = record
  { Carrier            = ℕ
  ; Domain             = Stream A
  ; _<_                = _<′_
  ; isWellFoundedOrder = <′-isWellFoundedOrder
  ; Eq                 = λ n xs ys → take (suc n) xs ≡ take (suc n) ys
  ; isEquivalence      = λ _ → record
    { refl  = refl
    ; sym   = sym
    ; trans = trans
    }
  }

open OFE ofe

private

  limU : (ℕ → Stream A) → Stream A
  limU s = head (s 0) ∷ ♯ limU (tail ∘ s ∘ suc)

  η : ∀ {n} {xs : Stream A} → Eq n xs (head xs ∷ ♯ tail xs)
  η {xs = x ∷ xs} = refl

  step : ∀ s →
         IsCoherent {U} (lift s) →
         IsCoherent {U} (lift (tail ∘ s ∘ suc))
  step s coh {m} {n} _ _ m<n = begin
    take (suc m) (tail (s (suc m)))      ≡⟨ lem (s (suc m)) ⟩
    Vec.tail (take (2 + m) (s (1 + m)))  ≡⟨ cong Vec.tail $ coh {1 + m} {1 + n} _ _ (s≤′s m<n) ⟩
    Vec.tail (take (2 + m) (s (1 + n)))  ≡⟨ sym $ lem (s (suc n)) ⟩
    take (suc m) (tail (s (suc n)))      ∎
    where
    open ≡-Reasoning

    lem : ∀ {n} (xs : Stream A) →
          take n (tail xs) ≡ Vec.tail (take (1 + n) xs)
    lem (x ∷ xs) = refl

  isLimitU : ∀ s →
             IsCoherent {U} (lift s) →
             IsLimit {U} (lift s) (limU s)
  isLimitU s coh {zero}  _ = begin
    take 1 (s 0)     ≡⟨ η ⟩
    head (s 0) ∷ []  ∎
    where open ≡-Reasoning
  isLimitU s coh {suc n} _ = begin
    take (2 + n) (s (1 + n))                                 ≡⟨ η ⟩
    head (s (1 + n)) ∷ take (1 + n) ((tail ∘ s ∘ suc) n)     ≡⟨ cong₂ _∷_ lem₁ (isLimitU (tail ∘ s ∘ suc)
                                                                                         (step s coh) {n} _) ⟩
    head (s 0)       ∷ take (1 + n) (limU (tail ∘ s ∘ suc))  ∎
    where
    open ≡-Reasoning

    lem₂ : ∀ {n} (xs ys : Stream A) →
           Eq n xs ys → head xs ≡ head ys
    lem₂ (x ∷ xs) (y ∷ ys) = cong Vec.head

    lem₁ : head (s (1 + n)) ≡ head (s 0)
    lem₁ = lem₂ _ _ $ sym $ coh {0} {suc n} _ _ (s≤′s z≤′n)

  lim↓ : A → ∀ n → (∀ n' → n' <′ n → Stream A) → Stream A
  lim↓ x zero    s = repeat x
  lim↓ x (suc n) s = s n ≤′-refl

  isLimit↓ : ∀ x n (s : Family (↓ n)) →
             IsCoherent s → IsLimit s (lim↓ x n s)
  isLimit↓ x zero    s coh ()
  isLimit↓ x (suc n) s coh ≤′-refl       = refl
  isLimit↓ x (suc n) s coh (≤′-step m<n) =
    coh (≤′-step m<n) ≤′-refl m<n

-- The paper implicitly assumes that A is non-empty.

cofe : A → COFE
cofe x = record
  { ofe      = ofe
  ; limU     = limU
  ; isLimitU = isLimitU _
  ; lim↓     = lim↓ x
  ; isLimit↓ = λ n {s} → isLimit↓ x n s
  }


==> anc/accompanying-code/productivity/Hinze/Lemmas.agda <==
------------------------------------------------------------------------
-- Some lemmas used by the other modules in this directory
------------------------------------------------------------------------

module Hinze.Lemmas where

open import Stream.Programs
open import Stream.Equality

open import Coinduction hiding (∞)
open import Relation.Binary.PropositionalEquality
open import Function using (_∘_; flip)

------------------------------------------------------------------------
-- Some lemmas from Section 2.3 of Hinze's paper

-- See also Stream.Equality.≊-η.

⋎-∞ : ∀ {A} (x : A) → x ∞ ⋎ x ∞ ≊ x ∞
⋎-∞ x = refl ≺ ♯ ⋎-∞ x

⋎-map : ∀ {A B} (⊟ : A → B) s t →
        ⊟ · s ⋎ ⊟ · t ≊ ⊟ · (s ⋎ t)
⋎-map ⊟ s t with whnf s
⋎-map ⊟ s t | x ≺ s′ = refl ≺ ♯ ⋎-map ⊟ t s′

abide-law : ∀ {A B C} (⊞ : A → B → C) s₁ s₂ t₁ t₂ →
            s₁ ⟨ ⊞ ⟩ s₂ ⋎ t₁ ⟨ ⊞ ⟩ t₂ ≊ (s₁ ⋎ t₁) ⟨ ⊞ ⟩ (s₂ ⋎ t₂)
abide-law ⊞ s₁ s₂ t₁ t₂ with whnf s₁ | whnf s₂
abide-law ⊞ s₁ s₂ t₁ t₂ | x₁ ≺ s₁′ | x₂ ≺ s₂′ =
  refl ≺ ♯ abide-law ⊞ t₁ t₂ s₁′ s₂′

------------------------------------------------------------------------
-- Other lemmas

tailP-cong : ∀ {A} (xs ys : Prog A) →
             xs ≊ ys → tailP xs ≊ tailP ys
tailP-cong xs ys xs≈ys with whnf xs | whnf ys | ≅⇒≃ xs≈ys
tailP-cong xs ys xs≈ys | x ≺ xs′ | y ≺ ys′ | x≡y ≺ xs≈ys′ = xs≈ys′

map-fusion : ∀ {A B C} (f : B → C) (g : A → B) xs →
             f · g · xs ≊ (f ∘ g) · xs
map-fusion f g xs with whnf xs
map-fusion f g xs | x ≺ xs′ = refl ≺ ♯ map-fusion f g xs′

zip-const-is-map : ∀ {A B C} (_∙_ : A → B → C) xs y →
                   xs ⟨ _∙_ ⟩ y ∞ ≊ (λ x → x ∙ y) · xs
zip-const-is-map _∙_ xs y with whnf xs
zip-const-is-map _∙_ xs y | x ≺ xs′ =
  refl ≺ ♯ zip-const-is-map _∙_ xs′ y

zip-flip : ∀ {A B C} (∙ : A → B → C) s t →
           s ⟨ ∙ ⟩ t ≊ t ⟨ flip ∙ ⟩ s
zip-flip ∙ s t with whnf s | whnf t
zip-flip ∙ s t | x ≺ s′ | y ≺ t′ = refl ≺ ♯ zip-flip ∙ s′ t′

zip-⋎-const : ∀ {A B C} (∙ : A → B → C) s t x →
              (s ⋎ t) ⟨ ∙ ⟩ x ∞ ≊ s ⟨ ∙ ⟩ x ∞ ⋎ t ⟨ ∙ ⟩ x ∞
zip-⋎-const _∙_ s t x =
  (s ⋎ t) ⟨ _∙_ ⟩ x ∞
                                         ≊⟨ zip-const-is-map _ (s ⋎ t) _ ⟩
  (λ y → y ∙ x) · (s ⋎ t)
                                         ≊⟨ ≅-sym (⋎-map (λ y → y ∙ x) s t) ⟩
  (λ y → y ∙ x) · s ⋎ (λ y → y ∙ x) · t
                                         ≊⟨ ≅-sym (⋎-cong (s ⟨ _∙_ ⟩ x ∞) ((λ y → y ∙ x) · s)
                                                          (zip-const-is-map _∙_ s x)
                                                      _ _ (zip-const-is-map _∙_ t x)) ⟩
  s ⟨ _∙_ ⟩ x ∞ ⋎ t ⟨ _∙_ ⟩ x ∞
                                         ∎

zip-const-⋎ : ∀ {A B C} (∙ : A → B → C) x s t →
              x ∞ ⟨ ∙ ⟩ (s ⋎ t) ≊ x ∞ ⟨ ∙ ⟩ s ⋎ x ∞ ⟨ ∙ ⟩ t
zip-const-⋎ ∙ x s t =
  x ∞ ⟨ ∙ ⟩ (s ⋎ t)
                                       ≊⟨ zip-flip ∙ (x ∞) (s ⋎ t) ⟩
  (s ⋎ t) ⟨ flip ∙ ⟩ x ∞
                                       ≊⟨ zip-⋎-const (flip ∙) s t x ⟩
  s ⟨ flip ∙ ⟩ x ∞ ⋎ t ⟨ flip ∙ ⟩ x ∞
                                       ≊⟨ ≅-sym (⋎-cong (x ∞ ⟨ ∙ ⟩ s) (s ⟨ flip ∙ ⟩ x ∞)
                                                        (zip-flip ∙ (x ∞) s)
                                                    _ _ (zip-flip ∙ (x ∞) t)) ⟩
  x ∞ ⟨ ∙ ⟩ s ⋎ x ∞ ⟨ ∙ ⟩ t
                                       ∎


==> anc/accompanying-code/productivity/Hinze/Section2-4.agda <==
------------------------------------------------------------------------
-- A formalisation of some definitions and laws from Section 2.4 of
-- Ralf Hinze's paper "Streams and Unique Fixed Points"
------------------------------------------------------------------------

-- Note: Using the approach of Stream.Programs and Stream.Equality the
-- proofs look just like Hinze's, but they are based on guarded
-- coinduction rather than relying (directly) on universality.

-- Also note that the formalisation can be simplified by defining the
-- streams differently. See Hinze.Simplified.

module Hinze.Section2-4 where

open import Stream.Programs
open import Stream.Equality
open import Stream.Pointwise hiding (⟦_⟧)
open import Hinze.Lemmas

open import Coinduction hiding (∞)
open import Data.Nat
open import Relation.Binary.PropositionalEquality
open ≡-Reasoning renaming (_≡⟨_⟩_ to _=⟨_⟩_; _∎ to _QED)
open import Algebra.Structures
import Data.Nat.Properties as Nat
private
  module CS = IsCommutativeSemiring Nat.isCommutativeSemiring
open import Data.Product

------------------------------------------------------------------------
-- Definitions

nat : Prog ℕ
nat = 0 ≺ ♯ (nat ⟨ _+_ ⟩ 1 ∞)

2*nat   = 2 ∞ ⟨ _*_ ⟩ nat
2*nat+1 = 2*nat ⟨ _+_ ⟩ 1 ∞

fac : Prog ℕ
fac = 1 ≺ ♯ ((nat ⟨ _+_ ⟩ 1 ∞) ⟨ _*_ ⟩ fac)

fib : Prog ℕ
fib = 0 ≺ ♯ (fib ⟨ _+_ ⟩ (1 ≺ ♯ fib))

bin : Prog ℕ
bin = 0 ≺ ♯ ((2 ∞ ⟨ _*_ ⟩ bin) ⟨ _+_ ⟩ 1 ∞ ⋎
             (2 ∞ ⟨ _*_ ⟩ bin) ⟨ _+_ ⟩ 2 ∞)

------------------------------------------------------------------------
-- Laws and properties

const-is-∞ : ∀ {A} {x : A} {xs} →
             xs ≊ x ≺♯ xs → xs ≊ x ∞
const-is-∞ {x = x} {xs} eq =
  xs
            ≊⟨ eq ⟩
  x ≺♯ xs
            ≊⟨ refl ≺ ♯ const-is-∞ eq ⟩
  x ≺♯ x ∞
            ≡⟨ refl ⟩
  x ∞
            ∎

nat-lemma₁ : 0 ≺♯ 2*nat+1 ⋎ 2*nat ⟨ _+_ ⟩ 2 ∞ ≊ 2*nat ⋎ 2*nat+1
nat-lemma₁ =
  0 ≺♯ 2*nat+1 ⋎ 2*nat ⟨ _+_ ⟩ 2 ∞
                                                ≊⟨ refl ≺ ♯ ⋎-cong 2*nat+1 2*nat+1 (2*nat+1 ∎)
                                                                   (2*nat ⟨ _+_ ⟩ 2 ∞)
                                                                   (2 ∞ ⟨ _*_ ⟩ (nat ⟨ _+_ ⟩ 1 ∞))
                                                                   (lemma (2 ∞) nat) ⟩
  0 ≺♯ 2*nat+1 ⋎ 2 ∞ ⟨ _*_ ⟩ (nat ⟨ _+_ ⟩ 1 ∞)
                                                ≡⟨ refl ⟩
  2*nat ⋎ 2*nat+1
                                                ∎
  where
  lemma : ∀ s t →
          (s ⟨ _*_ ⟩ t) ⟨ _+_ ⟩ s ≊ s ⟨ _*_ ⟩ (t ⟨ _+_ ⟩ 1 ∞)
  lemma = pointwise 2 (λ s t → (s ⟨ _*_ ⟩ t) ⟨ _+_ ⟩ s)
                      (λ s t → s ⟨ _*_ ⟩ (t ⟨ _+_ ⟩ 1 ∞))
                      (λ m n → sym (begin
                         m * (n + 1)
                                        =⟨ proj₁ CS.distrib m n 1 ⟩
                         m * n + m * 1
                                        =⟨ cong (_+_ (m * n)) (proj₂ CS.*-identity m) ⟩
                         m * n + m
                                        QED))

nat-lemma₂ : nat ≊ 2*nat ⋎ 2*nat+1
nat-lemma₂ =
  nat
                                      ≡⟨ refl ⟩
  0 ≺♯ nat ⟨ _+_ ⟩ 1 ∞
                                      ≊⟨ refl ≺ ♯ ⟨ _+_ ⟩-cong nat (2*nat ⋎ 2*nat+1) nat-lemma₂
                                                               (1 ∞) (1 ∞) (1 ∞ ∎) ⟩
  0 ≺♯ (2*nat ⋎ 2*nat+1) ⟨ _+_ ⟩ 1 ∞
                                      ≊⟨ refl ≺ ♯ zip-⋎-const _+_ 2*nat 2*nat+1 1 ⟩
  0 ≺♯ 2*nat+1 ⋎ 2*nat+1 ⟨ _+_ ⟩ 1 ∞
                                      ≊⟨ refl ≺ ♯ ⋎-cong 2*nat+1 2*nat+1 (2*nat+1 ∎)
                                                         (2*nat+1 ⟨ _+_ ⟩ 1 ∞)
                                                         (2*nat ⟨ _+_ ⟩ 2 ∞) (lemma 2*nat) ⟩
  0 ≺♯ 2*nat+1 ⋎ 2*nat ⟨ _+_ ⟩ 2 ∞
                                      ≊⟨ nat-lemma₁ ⟩
  2*nat ⋎ 2*nat+1
                                      ∎
  where
  lemma : ∀ s → (s ⟨ _+_ ⟩ 1 ∞) ⟨ _+_ ⟩ 1 ∞ ≊ s ⟨ _+_ ⟩ 2 ∞
  lemma = pointwise 1 (λ s → (s ⟨ _+_ ⟩ 1 ∞) ⟨ _+_ ⟩ 1 ∞)
                      (λ s → s ⟨ _+_ ⟩ 2 ∞)
                      (λ n → CS.+-assoc n 1 1)

nat≊bin : nat ≊ bin
nat≊bin =
  nat
                                        ≊⟨ nat-lemma₂ ⟩
  2*nat ⋎ 2*nat+1
                                        ≊⟨ ≅-sym nat-lemma₁ ⟩
  0 ≺♯ 2*nat+1 ⋎ 2*nat ⟨ _+_ ⟩ 2 ∞
                                        ≊⟨ refl ≺ coih ⟩
  0 ≺♯ (2 ∞ ⟨ _*_ ⟩ bin) ⟨ _+_ ⟩ 1 ∞ ⋎
       (2 ∞ ⟨ _*_ ⟩ bin) ⟨ _+_ ⟩ 2 ∞
                                        ≡⟨ refl ⟩
  bin
                                        ∎
  where
  coih = ♯ ⋎-cong 2*nat+1 ((2 ∞ ⟨ _*_ ⟩ bin) ⟨ _+_ ⟩ 1 ∞)
                  (⟨ _+_ ⟩-cong 2*nat (2 ∞ ⟨ _*_ ⟩ bin)
                                (⟨ _*_ ⟩-cong (2 ∞) (2 ∞) (2 ∞ ∎)
                                              nat bin nat≊bin)
                                (1 ∞) (1 ∞) (1 ∞ ∎))
                  (2*nat ⟨ _+_ ⟩ 2 ∞)
                  ((2 ∞ ⟨ _*_ ⟩ bin) ⟨ _+_ ⟩ 2 ∞)
                  (⟨ _+_ ⟩-cong 2*nat (2 ∞ ⟨ _*_ ⟩ bin)
                                (⟨ _*_ ⟩-cong (2 ∞) (2 ∞) (2 ∞ ∎)
                                              nat bin nat≊bin)
                                (2 ∞) (2 ∞) (2 ∞ ∎))

iterate-fusion
  : ∀ {A B} (h : A → B) (f₁ : A → A) (f₂ : B → B) →
    (∀ x → h (f₁ x) ≡ f₂ (h x)) →
    ∀ x → h · iterate f₁ x ≊ iterate f₂ (h x)
iterate-fusion h f₁ f₂ hyp x =
  h · iterate f₁ x
                                ≡⟨ refl ⟩
  h x ≺♯ h · iterate f₁ (f₁ x)
                                ≊⟨ refl ≺ ♯ iterate-fusion h f₁ f₂ hyp (f₁ x) ⟩
  h x ≺♯ iterate f₂ (h (f₁ x))
                                ≡⟨ cong (λ y → ⟦ h x ≺♯ iterate f₂ y ⟧) (hyp x) ⟩
  h x ≺♯ iterate f₂ (f₂ (h x))
                                ≡⟨ refl ⟩
  iterate f₂ (h x)
                                ∎

nat-iterate : nat ≊ iterate suc 0
nat-iterate =
  nat
                            ≡⟨ refl ⟩
  0 ≺♯ nat ⟨ _+_ ⟩ 1 ∞
                            ≊⟨ refl ≺ ♯ pointwise 1 (λ s → s ⟨ _+_ ⟩ 1 ∞) (_·_ suc)
                                                    (λ x → CS.+-comm x 1) nat ⟩
  0 ≺♯ suc · nat
                            ≊⟨ refl ≺ ♯ ·-cong suc nat (iterate suc 0) nat-iterate ⟩
  0 ≺♯ suc · iterate suc 0
                            ≊⟨ refl ≺ ♯ iterate-fusion suc suc suc (λ _ → refl) 0 ⟩
  0 ≺♯ iterate suc 1
                            ≡⟨ refl ⟩
  iterate suc 0
                            ∎


==> anc/accompanying-code/productivity/Hinze/Section3.agda <==
------------------------------------------------------------------------
-- A formalisation of some definitions and laws from Section 3 of Ralf
-- Hinze's paper "Streams and Unique Fixed Points"
------------------------------------------------------------------------

module Hinze.Section3 where

open import Stream.Programs
open import Stream.Equality
open import Stream.Pointwise
open import Hinze.Section2-4
open import Hinze.Lemmas

open import Coinduction hiding (∞)
open import Data.Product
open import Data.Bool
open import Data.Vec hiding (_⋎_)
open import Data.Nat
import Data.Nat.Properties as Nat
open import Relation.Binary.PropositionalEquality
open import Algebra
open import Algebra.Structures
private
  module CS = IsCommutativeSemiring Nat.isCommutativeSemiring
import Algebra.Operations as Op
open Op (CommutativeSemiring.semiring Nat.commutativeSemiring)

------------------------------------------------------------------------
-- Definitions

pot : Prog Bool
pot = true ≺ ♯ (pot ⋎ false ∞)

msb : Prog ℕ
msb = 1 ≺ ♯ (2 ∞ ⟨ _*_ ⟩ msb ⋎ 2 ∞ ⟨ _*_ ⟩ msb)

ones′ : Prog ℕ
ones′ = 1 ≺ ♯ (ones′ ⋎ ones′ ⟨ _+_ ⟩ 1 ∞)

ones : Prog ℕ
ones = 0 ≺♯ ones′

carry : Prog ℕ
carry = 0 ≺ ♯ (carry ⟨ _+_ ⟩ 1 ∞ ⋎ 0 ∞)

carry-folded : carry ≊ 0 ∞ ⋎ carry ⟨ _+_ ⟩ 1 ∞
carry-folded = carry ∎

2^carry = 2 ∞ ⟨ _^_ ⟩ carry

turn-length : ℕ → ℕ
turn-length zero    = zero
turn-length (suc n) = ℓ + suc ℓ
  where ℓ = turn-length n

turn : (n : ℕ) → Vec ℕ (turn-length n)
turn zero    = []
turn (suc n) = turn n ++ [ n ] ++ turn n

tree : ℕ → Prog ℕ
tree n = n ≺ ♯ (turn n ≺≺ tree (suc n))

frac : Prog ℕ
frac = 0 ≺ ♯ (frac ⋎ nat ⟨ _+_ ⟩ 1 ∞)

frac-folded : frac ≊ nat ⋎ frac
frac-folded = frac ∎

god : Prog ℕ
god = (2 ∞ ⟨ _*_ ⟩ frac) ⟨ _+_ ⟩ 1 ∞

------------------------------------------------------------------------
-- Laws and properties

god-lemma : god ≊ 2*nat+1 ⋎ god
god-lemma =
  god
                                          ≡⟨ refl ⟩
  (2 ∞ ⟨ _*_ ⟩ (nat ⋎ frac)) ⟨ _+_ ⟩ 1 ∞
                                          ≊⟨ ⟨ _+_ ⟩-cong (2 ∞ ⟨ _*_ ⟩ (nat ⋎ frac))
                                                          (2*nat ⋎ 2 ∞ ⟨ _*_ ⟩ frac)
                                                          (zip-const-⋎ _*_ 2 nat frac)
                                                          (1 ∞) (1 ∞) (1 ∞ ∎)  ⟩
  (2*nat ⋎ 2 ∞ ⟨ _*_ ⟩ frac) ⟨ _+_ ⟩ 1 ∞
                                          ≊⟨ zip-⋎-const _+_ 2*nat (2 ∞ ⟨ _*_ ⟩ frac) 1 ⟩
  2*nat+1 ⋎ god
                                          ∎

carry-god-nat : 2^carry ⟨ _*_ ⟩ god ≊ tailP nat
carry-god-nat =
  2^carry ⟨ _*_ ⟩ god
                                                           ≡⟨ refl ⟩
  (2 ∞ ⟨ _^_ ⟩ (0 ∞ ⋎ carry ⟨ _+_ ⟩ 1 ∞)) ⟨ _*_ ⟩ god
                                                           ≊⟨ ⟨ _*_ ⟩-cong (2 ∞ ⟨ _^_ ⟩ (0 ∞ ⋎ carry ⟨ _+_ ⟩ 1 ∞))
                                                                           (1 ∞ ⋎ 2 ∞ ⟨ _*_ ⟩ 2^carry) lemma
                                                                           god (2*nat+1 ⋎ god) god-lemma ⟩
  (1 ∞ ⋎ 2 ∞ ⟨ _*_ ⟩ 2^carry) ⟨ _*_ ⟩ (2*nat+1 ⋎ god)
                                                           ≊⟨ ≅-sym (abide-law _*_ (1 ∞) 2*nat+1
                                                                                   (2 ∞ ⟨ _*_ ⟩ 2^carry) god) ⟩
  1 ∞ ⟨ _*_ ⟩ 2*nat+1 ⋎ (2 ∞ ⟨ _*_ ⟩ 2^carry) ⟨ _*_ ⟩ god
                                                           ≊⟨ ⋎-cong (1 ∞ ⟨ _*_ ⟩ 2*nat+1) 2*nat+1
                                                                     (pointwise 1 (λ s → 1 ∞ ⟨ _*_ ⟩ s) (λ s → s)
                                                                                  (proj₁ CS.*-identity) 2*nat+1)
                                                                     ((2 ∞ ⟨ _*_ ⟩ 2^carry) ⟨ _*_ ⟩ god)
                                                                     (2 ∞ ⟨ _*_ ⟩ (2^carry ⟨ _*_ ⟩ god))
                                                                     (pointwise 3 (λ s t u → (s ⟨ _*_ ⟩ t) ⟨ _*_ ⟩ u)
                                                                                  (λ s t u → s ⟨ _*_ ⟩ (t ⟨ _*_ ⟩ u))
                                                                                  CS.*-assoc (2 ∞) 2^carry god) ⟩
  2*nat+1 ⋎ 2 ∞ ⟨ _*_ ⟩ (2^carry ⟨ _*_ ⟩ god)
                                                           ≊⟨ refl ≺ coih ⟩
  2*nat+1 ⋎ 2 ∞ ⟨ _*_ ⟩ tailP nat
                                                           ≊⟨ ≅-sym (tailP-cong nat (2*nat ⋎ 2*nat+1) nat-lemma₂) ⟩
  tailP nat
                                                           ∎
  where
  coih = ♯ ⋎-cong (2 ∞ ⟨ _*_ ⟩ (2^carry ⟨ _*_ ⟩ god))
                  (2 ∞ ⟨ _*_ ⟩ (tailP nat))
                  (⟨ _*_ ⟩-cong (2 ∞) (2 ∞) (2 ∞ ∎)
                                (2^carry ⟨ _*_ ⟩ god) (tailP nat)
                                carry-god-nat)
                  (tailP 2*nat+1) (tailP 2*nat+1) (tailP 2*nat+1 ∎)

  lemma =
    2^carry
                                                       ≡⟨ refl ⟩
    2 ∞ ⟨ _^_ ⟩ (0 ∞ ⋎ carry ⟨ _+_ ⟩ 1 ∞)
                                                       ≊⟨ zip-const-⋎ _^_ 2 (0 ∞) (carry ⟨ _+_ ⟩ 1 ∞) ⟩
    2 ∞ ⟨ _^_ ⟩ 0 ∞ ⋎ 2 ∞ ⟨ _^_ ⟩ (carry ⟨ _+_ ⟩ 1 ∞)
                                                       ≊⟨ ⋎-cong (2 ∞ ⟨ _^_ ⟩ 0 ∞) (1 ∞)
                                                                 (pointwise 0 (2 ∞ ⟨ _^_ ⟩ 0 ∞) (1 ∞) refl)
                                                                 (2 ∞ ⟨ _^_ ⟩ (carry ⟨ _+_ ⟩ 1 ∞))
                                                                 (2 ∞ ⟨ _*_ ⟩ 2^carry)
                                                                 (pointwise 1 (λ s → 2 ∞ ⟨ _^_ ⟩ (s ⟨ _+_ ⟩ 1 ∞))
                                                                              (λ s → 2 ∞ ⟨ _*_ ⟩ (2 ∞ ⟨ _^_ ⟩ s))
                                                                              (λ x → cong (_^_ 2) (CS.+-comm x 1))
                                                                              carry) ⟩
    1 ∞ ⋎ 2 ∞ ⟨ _*_ ⟩ 2^carry
                                                       ∎


==> anc/accompanying-code/productivity/Hinze/Simplified/Section2-4.agda <==
------------------------------------------------------------------------
-- A simplification of Hinze.Section2-4
------------------------------------------------------------------------

module Hinze.Simplified.Section2-4 where

open import Stream.Programs
open import Stream.Equality
open import Stream.Pointwise hiding (⟦_⟧)
open import Hinze.Lemmas

open import Coinduction hiding (∞)
open import Data.Nat renaming (suc to 1+)
open import Function using (_∘_)
open import Relation.Binary.PropositionalEquality
open ≡-Reasoning renaming (_≡⟨_⟩_ to _=⟨_⟩_; _∎ to _QED)
open import Algebra.Structures
import Data.Nat.Properties as Nat
private
  module CS = IsCommutativeSemiring Nat.isCommutativeSemiring
open import Data.Product

------------------------------------------------------------------------
-- Abbreviations

2* : ℕ → ℕ
2* n = 2 * n

1+2* : ℕ → ℕ
1+2* n = 1 + 2 * n

2+2* : ℕ → ℕ
2+2* n = 2 + 2 * n

------------------------------------------------------------------------
-- Definitions

nat : Prog ℕ
nat = 0 ≺ ♯ (1+ · nat)

fac : Prog ℕ
fac = 1 ≺ ♯ (1+ · nat ⟨ _*_ ⟩ fac)

fib : Prog ℕ
fib = 0 ≺ ♯ (fib ⟨ _+_ ⟩ (1 ≺ ♯ fib))

bin : Prog ℕ
bin = 0 ≺ ♯ (1+2* · bin ⋎ 2+2* · bin)

------------------------------------------------------------------------
-- Laws and properties

const-is-∞ : ∀ {A} {x : A} {xs} →
             xs ≊ x ≺♯ xs → xs ≊ x ∞
const-is-∞ {x = x} {xs} eq =
  xs
            ≊⟨ eq ⟩
  x ≺♯ xs
            ≊⟨ refl ≺ ♯ const-is-∞ eq ⟩
  x ≺♯ x ∞
            ≡⟨ refl ⟩
  x ∞
            ∎

nat-lemma₁ : 0 ≺♯ 1+2* · nat ⋎ 2+2* · nat ≊ 2* · nat ⋎ 1+2* · nat
nat-lemma₁ =
  0 ≺♯ 1+2* · nat ⋎ 2+2* · nat
                                   ≊⟨ refl ≺ ♯ ⋎-cong
                                        (1+2* · nat) (1+2* · nat) (1+2* · nat ∎)
                                        (2+2* · nat) (2* · 1+ · nat) (lemma 2 nat) ⟩
  0 ≺♯ 1+2* · nat ⋎ 2* · 1+ · nat
                                   ≡⟨ refl ⟩
  2* · nat ⋎ 1+2* · nat
                                   ∎
  where
  lemma : ∀ m s → (λ n → m + m * n) · s ≊ _*_ m · 1+ · s
  lemma m = pointwise 1 (λ s → (λ n → m + m * n) · s)
                        (λ s → _*_ m · 1+ · s)
                        (λ n → sym (begin
                           m * (1 + n)
                                          =⟨ proj₁ CS.distrib m 1 n ⟩
                           m * 1 + m * n
                                          =⟨ cong (λ x → x + m * n)
                                                  (proj₂ CS.*-identity m) ⟩
                           m + m * n
                                          QED))

nat-lemma₂ : nat ≊ 2* · nat ⋎ 1+2* · nat
nat-lemma₂ =
  nat
                                        ≡⟨ refl ⟩
  0 ≺♯ 1+ · nat
                                        ≊⟨ refl ≺ ♯ ·-cong 1+ nat (2* · nat ⋎ 1+2* · nat) nat-lemma₂ ⟩
  0 ≺♯ 1+ · (2* · nat ⋎ 1+2* · nat)
                                        ≊⟨ ≅-sym (refl ≺ ♯ ⋎-map 1+ (2* · nat) (1+2* · nat)) ⟩
  0 ≺♯ 1+ · 2* · nat ⋎ 1+ · 1+2* · nat
                                        ≊⟨ refl ≺ ♯ ⋎-cong (1+ ·   2* · nat) (1+2* · nat)
                                                           (map-fusion 1+   2* nat)
                                                           (1+ · 1+2* · nat) (2+2* · nat)
                                                           (map-fusion 1+ 1+2* nat) ⟩
  0 ≺♯ 1+2* · nat ⋎ 2+2* · nat
                                        ≊⟨ nat-lemma₁ ⟩
  2* · nat ⋎ 1+2* · nat
                                        ∎

nat≊bin : nat ≊ bin
nat≊bin =
  nat
                                  ≊⟨ nat-lemma₂ ⟩
  2* · nat ⋎ 1+2* · nat
                                  ≊⟨ ≅-sym nat-lemma₁ ⟩
  0 ≺♯ 1+2* · nat ⋎ 2+2* · nat
                                  ≊⟨ refl ≺ coih ⟩
  0 ≺♯ 1+2* · bin ⋎ 2+2* · bin
                                  ≡⟨ refl ⟩
  bin
                                  ∎
  where
  coih = ♯ ⋎-cong (1+2* · nat) (1+2* · bin)
                  (·-cong 1+2* nat bin nat≊bin)
                  (2+2* · nat) (2+2* · bin)
                  (·-cong 2+2* nat bin nat≊bin)

iterate-fusion
  : ∀ {A B} (h : A → B) (f₁ : A → A) (f₂ : B → B) →
    (∀ x → h (f₁ x) ≡ f₂ (h x)) →
    ∀ x → h · iterate f₁ x ≊ iterate f₂ (h x)
iterate-fusion h f₁ f₂ hyp x =
  h · iterate f₁ x
                                ≡⟨ refl ⟩
  h x ≺♯ h · iterate f₁ (f₁ x)
                                ≊⟨ refl ≺ ♯ iterate-fusion h f₁ f₂ hyp (f₁ x) ⟩
  h x ≺♯ iterate f₂ (h (f₁ x))
                                ≡⟨ cong (λ y → ⟦ h x ≺♯ iterate f₂ y ⟧) (hyp x) ⟩
  h x ≺♯ iterate f₂ (f₂ (h x))
                                ≡⟨ refl ⟩
  iterate f₂ (h x)
                                ∎

nat-iterate : nat ≊ iterate 1+ 0
nat-iterate =
  nat
                          ≡⟨ refl ⟩
  0 ≺ ♯ (1+ · nat)
                          ≊⟨ refl ≺ ♯ ·-cong 1+ nat (iterate 1+ 0) nat-iterate ⟩
  0 ≺♯ 1+ · iterate 1+ 0
                          ≊⟨ refl ≺ ♯ iterate-fusion 1+ 1+ 1+ (λ _ → refl) 0 ⟩
  0 ≺♯ iterate 1+ 1
                          ≡⟨ refl ⟩
  iterate 1+ 0
                          ∎


==> anc/accompanying-code/productivity/Hinze/Simplified/Section3.agda <==
------------------------------------------------------------------------
-- A simplification of Hinze.Section2-4
------------------------------------------------------------------------

module Hinze.Simplified.Section3 where

open import Stream.Programs
open import Stream.Equality
open import Stream.Pointwise
open import Hinze.Simplified.Section2-4
open import Hinze.Lemmas

open import Coinduction hiding (∞)
open import Data.Product
open import Data.Bool
open import Data.Vec hiding (_⋎_)
open import Data.Nat renaming (suc to 1+)
import Data.Nat.Properties as Nat
open import Relation.Binary.PropositionalEquality
open import Algebra
open import Algebra.Structures
private
  module CS = IsCommutativeSemiring Nat.isCommutativeSemiring
import Algebra.Operations as Op
open Op (CommutativeSemiring.semiring Nat.commutativeSemiring)

------------------------------------------------------------------------
-- Abbreviations

2^ : ℕ → ℕ
2^ n = 2 ^ n

2*2^ : ℕ → ℕ
2*2^ n = 2 * 2 ^ n

------------------------------------------------------------------------
-- Definitions

pot : Prog Bool
pot = true ≺ ♯ (pot ⋎ false ∞)

msb : Prog ℕ
msb = 1 ≺ ♯ (2* · msb ⋎ 2* · msb)

ones′ : Prog ℕ
ones′ = 1 ≺ ♯ (ones′ ⋎ 1+ · ones′)

ones : Prog ℕ
ones = 0 ≺♯ ones′

carry : Prog ℕ
carry = 0 ≺ ♯ (1+ · carry ⋎ 0 ∞)

carry-folded : carry ≊ 0 ∞ ⋎ 1+ · carry
carry-folded = carry ∎

turn-length : ℕ → ℕ
turn-length 0      = 0
turn-length (1+ n) = ℓ + 1+ ℓ
  where ℓ = turn-length n

turn : (n : ℕ) → Vec ℕ (turn-length n)
turn 0      = []
turn (1+ n) = turn n ++ [ n ] ++ turn n

tree : ℕ → Prog ℕ
tree n = n ≺ ♯ (turn n ≺≺ tree (1+ n))

frac : Prog ℕ
frac = 0 ≺ ♯ (frac ⋎ 1+ · nat)

frac-folded : frac ≊ nat ⋎ frac
frac-folded = frac ∎

god : Prog ℕ
god = 1+2* · frac

------------------------------------------------------------------------
-- Laws and properties

carry-god-nat : 2^ · carry ⟨ _*_ ⟩ god ≊ tailP nat
carry-god-nat =
  2^ · carry ⟨ _*_ ⟩ god
                                 ≊⟨ ⟨ _*_ ⟩-cong (2^ · carry) (1 ∞ ⋎ 2* · 2^ · carry) lemma
                                                 god (1+2* · nat ⋎ god) (≅-sym (⋎-map 1+2* nat frac)) ⟩
  (1 ∞ ⋎ 2* · 2^ · carry)
         ⟨ _*_ ⟩
    (1+2* · nat ⋎ god)
                                 ≊⟨ ≅-sym (abide-law _*_ (1 ∞) (1+2* · nat) (2* · 2^ · carry) god) ⟩
    1 ∞ ⟨ _*_ ⟩ 1+2* · nat
              ⋎
  2* · 2^ · carry ⟨ _*_ ⟩ god
                                 ≊⟨ ⋎-cong (1 ∞ ⟨ _*_ ⟩ 1+2* · nat) (1+2* · nat)
                                           (pointwise 1 (λ s → 1 ∞ ⟨ _*_ ⟩ s) (λ s → s)
                                                        (λ n → proj₁ CS.*-identity n) (1+2* · nat))
                                           (2* · 2^ · carry ⟨ _*_ ⟩ god) (2* · (2^ · carry ⟨ _*_ ⟩ god))
                                           (pointwise 2 (λ s t → 2* · s ⟨ _*_ ⟩ t)
                                                        (λ s t → 2* · (s ⟨ _*_ ⟩ t))
                                                        (CS.*-assoc 2) (2^ · carry) god) ⟩
           1+2* · nat
               ⋎
  2* · (2^ · carry ⟨ _*_ ⟩ god)
                                 ≊⟨ refl ≺ coih ⟩
  1+2* · nat ⋎ 2* · tailP nat
                                 ≊⟨ ≅-sym (tailP-cong nat (2* · nat ⋎ 1+2* · nat) nat-lemma₂) ⟩
  tailP nat
                                 ∎
  where
  coih = ♯ ⋎-cong (2* · (2^ · carry ⟨ _*_ ⟩ god)) (2* · tailP nat)
                  (·-cong 2* (2^ · carry ⟨ _*_ ⟩ god) (tailP nat)
                          carry-god-nat)
                  (tailP (1+2* · nat)) (tailP (1+2* · nat)) (tailP (1+2* · nat) ∎)

  lemma =
    2^ · carry
                                ≡⟨ refl ⟩
    2^ · (0 ∞ ⋎ 1+ · carry)
                                ≊⟨ ≅-sym (⋎-map 2^ (0 ∞) (1+ · carry)) ⟩
    2^ · 0 ∞ ⋎ 2^ · 1+ · carry
                                ≊⟨ ⋎-cong (2^ · 0 ∞) (1 ∞)
                                          (pointwise 0 (2^ · 0 ∞) (1 ∞) refl)
                                          (2^ · 1+ · carry) (2* · 2^ · carry)
                                          (pointwise 1 (λ s → 2^ · 1+ · s)
                                                       (λ s → 2* · 2^ · s)
                                                       (λ _ → refl) carry) ⟩
    (1 ∞ ⋎ 2* · 2^ · carry)
                                ∎


==> anc/accompanying-code/productivity/InductiveStreamEquality.agda <==
------------------------------------------------------------------------
-- A sound, inductive approximation of stream equality
------------------------------------------------------------------------

-- The point of this module is to give a short (not entirely faithful)
-- illustration of the technique used to establish soundness of
-- RecursiveTypes.Subtyping.Axiomatic.Inductive._⊢_≤_ with respect to
-- RecursiveTypes.Subtyping.Axiomatic.Coinductive._≤_.

module InductiveStreamEquality {A : Set} where

open import Coinduction
open import Data.List
open import Data.List.All as All
open import Data.List.Any as Any using (here; there)
open import Data.Product
open import Data.Stream hiding (_∈_; lookup)
open import Relation.Binary.PropositionalEquality using (_≡_; refl)

open Any.Membership-≡

infixr 5 _∷_
infix  4 _⊢_≈_ _≈P_ _≈W_

------------------------------------------------------------------------
-- An approximation of stream equality

-- Streams do not need to be regular, so _⊢_≈_ is not complete with
-- respect to _≈_.

data _⊢_≈_ (H : List (Stream A × Stream A)) :
           Stream A → Stream A → Set where
  _∷_   : ∀ x {xs ys} →
          (x ∷ xs , x ∷ ys) ∷ H ⊢ ♭ xs ≈ ♭ ys →
          H ⊢ x ∷ xs ≈ x ∷ ys
  hyp   : ∀ {xs ys} → (xs , ys) ∈ H → H ⊢ xs ≈ ys
  trans : ∀ {xs ys zs} → H ⊢ xs ≈ ys → H ⊢ ys ≈ zs → H ⊢ xs ≈ zs

-- Example.

repeat-refl : (x : A) → [] ⊢ repeat x ≈ repeat x
repeat-refl x = x ∷ hyp (here refl)

------------------------------------------------------------------------
-- Soundness

Valid : (Stream A → Stream A → Set) → Stream A × Stream A → Set
Valid _R_ (xs , ys) = xs R ys

-- Programs and WHNFs.

mutual

  data _≈P_ : Stream A → Stream A → Set where
    sound : ∀ {A xs ys} → All (Valid _≈W_) A → A ⊢ xs ≈ ys → xs ≈P ys
    trans : ∀ {xs ys zs} → xs ≈P ys → ys ≈P zs → xs ≈P zs

  data _≈W_ : Stream A → Stream A → Set where
    _∷_ : ∀ x {xs ys} → ∞ (♭ xs ≈P ♭ ys) → x ∷ xs ≈W x ∷ ys

transW : ∀ {xs ys zs} → xs ≈W ys → ys ≈W zs → xs ≈W zs
transW (x ∷ xs≈ys) (.x ∷ ys≈zs) = x ∷ ♯ trans (♭ xs≈ys) (♭ ys≈zs)

soundW : ∀ {A xs ys} → All (Valid _≈W_) A → A ⊢ xs ≈ ys → xs ≈W ys
soundW valid (hyp h)             = lookup valid h
soundW valid (trans xs≈ys ys≈zs) = transW (soundW valid xs≈ys)
                                          (soundW valid ys≈zs)
soundW valid (x ∷ xs≈ys)         = proof
  where proof = x ∷ ♯ sound (proof ∷ valid) xs≈ys

whnf : ∀ {xs ys} → xs ≈P ys → xs ≈W ys
whnf (sound valid xs≈ys) = soundW valid xs≈ys
whnf (trans xs≈ys ys≈zs) = transW (whnf xs≈ys) (whnf ys≈zs)

-- The programs and WHNFs are sound with respect to _≈_.

mutual

  ⟦_⟧W : ∀ {xs ys} → xs ≈W ys → xs ≈ ys
  ⟦ x ∷ xs≈ys ⟧W = x ∷ ♯ ⟦ ♭ xs≈ys ⟧P

  ⟦_⟧P : ∀ {xs ys} → xs ≈P ys → xs ≈ ys
  ⟦ xs≈ys ⟧P = ⟦ whnf xs≈ys ⟧W

-- The programs and WHNFs are also complete with respect to _≈_.

mutual

  completeP : ∀ {xs ys} → xs ≈ ys → xs ≈P ys
  completeP xs≈ys = sound (completeW xs≈ys ∷ []) (hyp (here refl))

  completeW : ∀ {xs ys} → xs ≈ ys → xs ≈W ys
  completeW (x ∷ xs≈ys) = x ∷ ♯ completeP (♭ xs≈ys)

-- Finally we get the intended soundness result for _⊢_≈_.

reallySound : ∀ {A xs ys} → All (Valid _≈_) A → A ⊢ xs ≈ ys → xs ≈ ys
reallySound valid xs≈ys =
  ⟦ sound (All.map (λ {p} → done p) valid) xs≈ys ⟧P
  where
  done : ∀ p → Valid _≈_ p → Valid _≈W_ p
  done (xs , ys) = completeW


==> anc/accompanying-code/productivity/InfinitelyOften.agda <==
------------------------------------------------------------------------
-- Various definitions of "true infinitely often", and some proofs
-- showing that this property commutes with binary sums (in the
-- double-negation monad, and sometimes with extra assumptions)
------------------------------------------------------------------------

module InfinitelyOften where

open import Algebra
open import Category.Monad
open import Coinduction
open import Data.Empty
open import Function
open import Data.Nat as Nat
import Data.Nat.Properties as NatProp
open import Data.Product as Prod
open import Data.Sum
open import Data.Unit using (tt)
open import Relation.Binary
open import Relation.Nullary
open import Relation.Nullary.Negation
open import Relation.Unary
open RawMonad ¬¬-Monad
private
  module NatOrder   = DecTotalOrder       Nat.decTotalOrder
  module NatLattice = DistributiveLattice NatProp.distributiveLattice

------------------------------------------------------------------------
-- Mixed inductive/coinductive definition of "true infinitely often"

module Mixed where

  -- Inf P means that P is true for infinitely many natural numbers.

  data Inf (P : ℕ → Set) : Set where
    now  : (p : P 0) (inf : ∞ (Inf (P ∘ suc))) → Inf P
    skip :           (inf :    Inf (P ∘ suc) ) → Inf P

  up : ∀ {P} → Inf P → Inf (P ∘ suc)
  up (now p inf) = ♭ inf
  up (skip  inf) = inf

  filter₁ : ∀ {P Q} → Inf (P ∪ Q) → ¬ ∃ Q → Inf P
  filter₁ (now (inj₁ p) inf) ¬q = now p (♯ filter₁ (♭ inf) (¬q ∘ Prod.map suc id))
  filter₁ (now (inj₂ q) inf) ¬q = ⊥-elim (¬q (0 , q))
  filter₁ (skip         inf) ¬q = skip (filter₁ inf (¬q ∘ Prod.map suc id))

  filter₂ : ∀ {P Q} → (∀ n → Stable (∃ (Q ∘ _+_ n))) →
            Inf (P ∪ Q) → ¬ Inf P → Inf Q
  filter₂ stable p∪q ¬p =
    helper (stable 0 (¬p ∘ filter₁ p∪q)) stable p∪q ¬p
    where
    helper : ∀ {P Q} →
             ∃ Q → (∀ n → Stable (∃ (Q ∘ _+_ n))) →
             Inf (P ∪ Q) → ¬ Inf P → Inf Q
    helper (zero  , q) stable p∪q ¬p = now q (♯ filter₂     (stable ∘ suc) (up p∪q) (¬p ∘ skip))
    helper (suc i , q) stable p∪q ¬p = skip (helper (i , q) (stable ∘ suc) (up p∪q) (¬p ∘ skip))

  -- Note that the assumption of stability here follows from Markov's
  -- principle, if Q is decidable.

  commutes : ∀ {P Q} → (∀ n → Stable (∃ (Q ∘ _+_ n))) →
             Inf (P ∪ Q) → ¬ ¬ (Inf P ⊎ Inf Q)
  commutes stable p∪q =
    call/cc λ ¬[p⊎q] →
    return $ inj₂ $ filter₂ stable p∪q (¬[p⊎q] ∘ inj₁)

------------------------------------------------------------------------
-- Alternative inductive/coinductive definition of "true infinitely
-- often"

module Alternative where

  open Mixed using (now; skip)

  data Always (P : ℕ → Set) : Set where
    now : (p : P 0) (next : ∞ (Always (P ∘ suc))) → Always P

  data Eventually (P : ℕ → Set) : Set where
    now   : (p : P 0) → Eventually P
    later : (p : Eventually (P ∘ suc)) → Eventually P

  Inf : (ℕ → Set) → Set
  Inf P = Always (λ n → Eventually (P ∘ _+_ n))

  -- This definition is equivalent to the previous one.

  up : ∀ P → Inf P → Inf (P ∘ suc)
  up _ (now _ inf) = ♭ inf

  ⇐ : ∀ {P} → Inf P → Mixed.Inf P
  ⇐     (now (now   p) inf) = now p (♯ ⇐ (♭ inf))
  ⇐ {P} (now (later p) inf) = skip (⇐ (now p (♯ up (P ∘ suc) (♭ inf))))

  ⇒ : ∀ {P} → Mixed.Inf P → Inf P
  ⇒ inf = now (eventually inf) (♯ ⇒ (Mixed.up inf))
    where
    eventually : ∀ {P} → Mixed.Inf P → Eventually P
    eventually (now p _)  = now p
    eventually (skip inf) = later (eventually inf)

------------------------------------------------------------------------
-- Functional/inductive definition of "true infinitely often"

module Functional where

  open Mixed using (now; skip)

  Inf : (ℕ → Set) → Set
  Inf P = ∀ i → ∃ λ j → i ≤ j × P j

  -- This definition is equivalent to the ones above.

  up : ∀ {P} → Inf P → Inf (P ∘ suc)
  up inf i with inf (suc i)
  ... | (._ , s≤s i≤j , p) = (_ , i≤j , p)

  ⇐ : ∀ {P} → Inf P → Mixed.Inf P
  ⇐ {P} inf with inf 0
  ... | (j , _ , p) = helper inf j p
    where
    helper : ∀ {P} → Inf P → ∀ j → P j → Mixed.Inf P
    helper inf zero    p = now p (♯ ⇐ (up inf))
    helper inf (suc n) p = skip (helper (up inf) n p)

  ⇒ : ∀ {P} → Mixed.Inf P → Inf P
  ⇒ (now p inf) zero    = (0 , z≤n , p)
  ⇒ (skip  inf) zero    = Prod.map suc (Prod.map (const z≤n) id) $ ⇒ inf zero
  ⇒ inf         (suc i) = Prod.map suc (Prod.map s≤s         id) $
                            ⇒ (Mixed.up inf) i

------------------------------------------------------------------------
-- Definition of "only true finitely often"

module Fin where

  open Mixed using (Inf; now; skip)

  Fin : (ℕ → Set) → Set
  Fin P = ∃ λ i → ∀ j → i ≤ j → ¬ P j

  up : ∀ {P : ℕ → Set} {i} →
       (∀ j → i ≤ j → ¬ P j) → (∀ j → i ≤ j → ¬ P (suc j))
  up ¬p = λ j i≤j → ¬p (suc j) (NatProp.≤-step i≤j)

  up′ : ∀ {P : ℕ → Set} {i} →
        (∀ j → suc i ≤ j → ¬ P j) → (∀ j → i ≤ j → ¬ P (suc j))
  up′ ¬p = λ j i≤j → ¬p (suc j) (s≤s i≤j)

  ⇐ : ∀ {P} → Fin P → ¬ Inf P
  ⇐ (zero  , fin) (now p inf) = fin 0 z≤n p
  ⇐ (zero  , fin) (skip  inf) = ⇐ (zero , λ j i≤j → fin (suc j) z≤n) inf
  ⇐ (suc i , fin) inf         = ⇐ (i , up′ fin) (Mixed.up inf)

  -- The other direction, ¬ Inf P → ¬ ¬ Fin P, is equivalent to a
  -- double-negation shift lemma. See NonConstructive.⇐ below.

  filter : ∀ {P Q} → Inf (P ∪ Q) → Fin P → Inf Q
  filter inf (i , fin) = filter′ inf i fin
    where
    filter′ : ∀ {P Q} → Inf (P ∪ Q) → ∀ i → (∀ j → i ≤ j → ¬ P j) → Inf Q
    filter′ (now (inj₁ p) inf) 0       fin = ⊥-elim (fin 0 z≤n p)
    filter′ (now (inj₁ p) inf) (suc i) fin = skip (filter′ (♭ inf) i (up′ fin))
    filter′ (now (inj₂ q) inf) i       fin = now q (♯ filter′ (♭ inf) i (up fin))
    filter′ (skip         inf) i       fin = skip (filter′ inf i (up fin))

  commutes : ∀ {P Q} → (¬ Inf P → ¬ ¬ Fin P) →
             Inf (P ∪ Q) → ¬ ¬ (Inf P ⊎ Inf Q)
  commutes ⇒ p∪q =
    call/cc               λ ¬[p⊎q] →
    ⇒ (¬[p⊎q] ∘ inj₁) >>= λ fin →
    return $ inj₂ (filter p∪q fin)

  -- Fin is preserved by binary sums.

  ∪-preserves : ∀ {P Q} → Fin P → Fin Q → Fin (P ∪ Q)
  ∪-preserves {P} {Q} (i , ¬p) (j , ¬q) = (i ⊔ j , helper)
    where
    open ≤-Reasoning

    helper : ∀ k → i ⊔ j ≤ k → ¬ (P ∪ Q) k
    helper k i⊔j≤k (inj₁ p) = ¬p k (begin
      i      ≤⟨ NatProp.m≤m⊔n i j ⟩
      i ⊔ j  ≤⟨ i⊔j≤k ⟩
      k      ∎) p
    helper k i⊔j≤k (inj₂ q) = ¬q k (begin
      j      ≤⟨ NatProp.m≤m⊔n j i ⟩
      j ⊔ i  ≡⟨ NatLattice.∧-comm j i ⟩
      i ⊔ j  ≤⟨ i⊔j≤k ⟩
      k      ∎) q

------------------------------------------------------------------------
-- "Non-constructive" definition of "true infinitely often"

module NonConstructive where

  open Fin using (Fin)

  Inf : (ℕ → Set) → Set
  Inf P = ¬ Fin P

  commutes : ∀ {P Q} → Inf (P ∪ Q) → ¬ ¬ (Inf P ⊎ Inf Q)
  commutes p∪q =
    call/cc λ ¬[p⊎q] →
    (λ ¬p ¬q → ⊥-elim (p∪q $ Fin.∪-preserves ¬p ¬q))
      <$> ¬[p⊎q] ∘ inj₁ ⊛ ¬[p⊎q] ∘ inj₂

  up : ∀ {P} → Inf P → Inf (P ∘ suc)
  up {P} ¬fin (i , fin) = ¬fin (suc i , helper)
    where
    helper : ∀ j → 1 + i ≤ j → ¬ P j
    helper ._ (s≤s i≤j) = fin _ i≤j

  witness : ∀ {P} → Inf P → ¬ ¬ ∃ P
  witness ¬fin ¬p = ¬fin (0 , λ i _ Pi → ¬p (i , Pi))

  -- If we have a constructive proof of "true infinitely often", then
  -- we get a "non-constructive" proof as well.

  ⇒ : ∀ {P} → Functional.Inf P → Inf P
  ⇒ inf (i , fin) with inf i
  ... | (j , i≤j , p) = fin j i≤j p

  -- The other direction can be proved if we have a double-negation
  -- shift lemma.

  DoubleNegationShiftLemma₁ : Set₁
  DoubleNegationShiftLemma₁ =
    {P : ℕ → Set} →
    let Q = λ (i : ℕ) → ∃ λ j → i ≤ j × P j in
    (∀ i → ¬ ¬ Q i) → ¬ ¬ (∀ i → Q i)

  ⇐ : DoubleNegationShiftLemma₁ →
      ∀ {P} → Inf P → ¬ ¬ Functional.Inf P
  ⇐ shift ¬fin =
    shift (λ i ¬p → ¬fin (i , λ j i≤j p → ¬p (j , i≤j , p)))

  -- In fact, it is equivalent to this lemma.

  shift : (∀ {P} → Inf P → ¬ ¬ Functional.Inf P) →
          DoubleNegationShiftLemma₁
  shift hyp {P} p = hyp (uncurry (λ i fin → p i (helper fin)))
    where
    helper : ∀ {i} → ((j : ℕ) → i ≤ j → ¬ P j) → ¬ ∃ λ j → i ≤ j × P j
    helper fin (j , i≤j , p) = fin j i≤j p

  -- This lemma is in turn equivalent to the general double-negation
  -- shift property restricted to predicates which are downwards
  -- closed.

  DoubleNegationShiftLemma₂ : Set₁
  DoubleNegationShiftLemma₂ =
    {P : ℕ → Set} →
    (∀ {i j} → i ≥ j → P i → P j) →
    (∀ i → ¬ ¬ P i) → ¬ ¬ (∀ i → P i)

  ₁⇒₂ : DoubleNegationShiftLemma₁ → DoubleNegationShiftLemma₂
  ₁⇒₂ shift {P} downwards-closed ¬¬p =
    (λ hyp i → ⇦ i (hyp i)) <$> shift (λ i → ⇨ i <$> ¬¬p i)
    where
    Q : ℕ → Set
    Q i = ∀ j → j ≤ i → P j

    ⇦ : ∀ i → (∃ λ j → i ≤ j × Q j) → P i
    ⇦ i (j , i≤j , q) = q i i≤j

    ⇨ : ∀ i → P i → (∃ λ j → i ≤ j × Q j)
    ⇨ i p = (i , NatOrder.refl , λ j j≤i → downwards-closed j≤i p)

  ₂⇒₁ : DoubleNegationShiftLemma₂ → DoubleNegationShiftLemma₁
  ₂⇒₁ shift =
    shift (λ i≥j → Prod.map id (Prod.map (NatOrder.trans i≥j) id))

------------------------------------------------------------------------
-- Definition of "true infinitely often" which uses double-negation

module DoubleNegated where

  open Fin using (Fin)

  infixl 4 _⟨$⟩_

  mutual

    data Inf (P : ℕ → Set) : Set₁ where
      now  : (p : P 0) (inf : ∞ (¬¬Inf (P ∘ suc))) → Inf P
      skip :           (inf :      Inf (P ∘ suc) ) → Inf P

    data ¬¬Inf (P : ℕ → Set) : Set₁ where
      _⟨$⟩_ : {A : Set} (f : A → Inf P) (m : ¬ ¬ A) → ¬¬Inf P

  -- ¬¬Inf is equivalent to the non-constructive definition given
  -- above.

  expand : ∀ {P} → ¬¬Inf P → ¬ ¬ Inf P
  expand (f ⟨$⟩ m) = λ ¬inf → m (¬inf ∘ f)

  ⇒¬¬ : ∀ {P} → NonConstructive.Inf P → ¬¬Inf P
  ⇒¬¬ {P} ¬fin = helper ¬fin ⟨$⟩ NonConstructive.witness ¬fin
    where
    helper : ∀ {P} → NonConstructive.Inf P → ∃ P → Inf P
    helper ¬fin (zero  , p) = now p (♯ ⇒¬¬ (NonConstructive.up ¬fin))
    helper ¬fin (suc i , p) =
      skip (helper (NonConstructive.up ¬fin) (i , p))

  ¬¬⇐ : ∀ {P} → ¬¬Inf P → NonConstructive.Inf P
  ¬¬⇐ ¬¬inf (i , fin) = ¬¬⇐′ ¬¬inf i fin
    where
    mutual
      ¬¬⇐′ : ∀ {P} → ¬¬Inf P → ∀ i → ¬ (∀ j → i ≤ j → ¬ P j)
      ¬¬⇐′ ¬¬inf i fin = ¬¬-map (helper i fin) (expand ¬¬inf) id

      helper : ∀ {P} → ∀ i → (∀ j → i ≤ j → ¬ P j) → ¬ Inf P
      helper i       ¬p (skip  inf)   = helper i (Fin.up ¬p) inf
      helper zero    ¬p (now p inf)   = ¬p 0 z≤n p
      helper (suc i) ¬p (now p ¬¬inf) =
        ¬¬⇐′ (♭ ¬¬inf) i (λ j i≤j → ¬p (suc j) (s≤s i≤j))

  ⇐ : ∀ {P} → Inf P → NonConstructive.Inf P
  ⇐ = ¬¬⇐ ∘ λ inf → const inf ⟨$⟩ return tt

  ⇒ : ∀ {P} → NonConstructive.Inf P → ¬ ¬ Inf P
  ⇒ = expand ∘ ⇒¬¬

  commutes : ∀ {P Q} → Inf (P ∪ Q) → ¬ ¬ (Inf P ⊎ Inf Q)
  commutes {P} {Q} p∪q =
    negated-stable $ ¬¬-map helper $ NonConstructive.commutes (⇐ p∪q)
    where
    helper : NonConstructive.Inf P ⊎ NonConstructive.Inf Q →
             ¬ ¬ (Inf P ⊎ Inf Q)
    helper (inj₁ p) = λ ¬p∪q → ⇒ p (¬p∪q ∘ inj₁)
    helper (inj₂ q) = λ ¬p∪q → ⇒ q (¬p∪q ∘ inj₂)

-- You may wonder why double-negation is introduced in a roundabout
-- way in ¬¬Inf above. The reason is that the more direct definition,
-- used in Inf below, is not strictly positive. Furthermore several
-- definitions in DoubleNegated₂ are not accepted by the termination
-- checker (filter₁, filter₂ and ⇒).

{-
module DoubleNegated₂ where

  open DoubleNegated using (now; skip; _⟨$⟩_)

  data Inf (P : ℕ → Set) : Set where
    now  : (p : P 0) (inf : ∞ (¬ ¬ Inf (P ∘ suc))) → Inf P
    skip :           (inf :        Inf (P ∘ suc) ) → Inf P

  up : ∀ {P} → Inf P → ¬ ¬ Inf (P ∘ suc)
  up (now p inf) = ♭ inf
  up (skip  inf) = return inf

  filter₁ : ∀ {P Q} → Inf (P ∪ Q) → ¬ ∃ Q → Inf P
  filter₁ (now (inj₁ p) inf) ¬q = now p (♯ (♭ inf >>= λ inf →
                                            return (filter₁ inf (¬q ∘ Prod.map suc id))))
  filter₁ (now (inj₂ q) inf) ¬q = ⊥-elim (¬q (0 , q))
  filter₁ (skip         inf) ¬q = skip (filter₁ inf (¬q ∘ Prod.map suc id))

  filter₂ : ∀ {P Q} → ¬ ¬ Inf (P ∪ Q) → ¬ Inf P → ¬ ¬ Inf Q
  filter₂ ¬¬p∪q ¬p =
    stable >>= λ s   →
    ¬¬p∪q  >>= λ p∪q →
    return (helper (s (¬p ∘ filter₁ p∪q)) ¬¬p∪q ¬p)
    where
    helper : ∀ {P Q} → ∃ Q → ¬ ¬ Inf (P ∪ Q) → ¬ Inf P → Inf Q
    helper (zero  , q) p∪q ¬p = now q (♯ filter₂     (up =<< p∪q) (¬p ∘ skip))
    helper (suc i , q) p∪q ¬p = skip (helper (i , q) (up =<< p∪q) (¬p ∘ skip))

  ⇐ : ∀ {P} → Inf P → DoubleNegated.Inf P
  ⇐ (now p inf) = now p (♯ (⇐ ⟨$⟩ ♭ inf))
  ⇐ (skip  inf) = skip (⇐ inf)

  ⇒ : ∀ {P} → DoubleNegated.Inf P → Inf P
  ⇒ (now p inf) with ♭ inf
  ... | f ⟨$⟩ m = now p (♯ λ ¬inf → m (λ x → ¬inf (⇒ (f x))))
  ⇒ (skip  inf) = skip (⇒ inf)

  ¬¬⇒ : ∀ {P} → DoubleNegated.¬¬Inf P → ¬ ¬ Inf P
  ¬¬⇒ inf = λ ¬inf → DoubleNegated.expand inf (¬inf ∘ ⇒)
-}


==> anc/accompanying-code/productivity/LICENCE <==
Copyright (c) 2008-2010 Nils Anders Danielsson

Permission is hereby granted, free of charge, to any person obtaining a
copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be included
in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS
OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/accompanying-code/productivity/Lambda.agda <==
------------------------------------------------------------------------
-- An investigation of various ways to define the semantics of an
-- untyped λ-calculus and a virtual machine, and a discussion of
-- compiler correctness
--
-- Nils Anders Danielsson
------------------------------------------------------------------------

module Lambda where

-- Syntax of an untyped λ-calculus.

import Lambda.Syntax

------------------------------------------------------------------------
-- Semantics based on substitutions

-- Substitutions.

import Lambda.Substitution

-- A big-step semantics for the language. Conditional coinduction is
-- used to avoid duplication of rules.
--
-- Cousot and Cousot give a similar definition in "Bi-inductive
-- structural semantics", and their definition inspired this one.
-- Their definition has almost the same rules, but these rules are
-- interpreted in the framework of bi-induction rather than the
-- framework of mixed induction and (conditional) coinduction.

import Lambda.Substitution.OneSemantics

-- Two separate semantics for the language, one for converging terms
-- and the other for diverging terms, as given by Leroy and Grall in
-- "Coinductive big-step operational semantics".
--
-- Leroy and Grall attempted to unify their two semantics into a
-- single one, using only coinduction, but failed to find a definition
-- which was equivalent to the two that they started with. However,
-- they aimed for a definition which did not have more rules than the
-- definition for converging terms; the definition in OneSemantics
-- does not satisfy this criterion.

import Lambda.Substitution.TwoSemantics

-- The two definitions are equivalent.

import Lambda.Substitution.Equivalence

------------------------------------------------------------------------
-- Virtual machine

-- A virtual machine with two semantics (one relational and one
-- functional), a compiler from the λ-calculus defined above into the
-- language of the virtual machine, and a proof showing that the two
-- semantics are equivalent.

import Lambda.VirtualMachine

------------------------------------------------------------------------
-- Semantics based on closures

-- A semantics for the untyped λ-calculus, based on closures and
-- environments. Leroy and Grall define a similar semantics but split
-- it up into several definitions, like in Lambda.TwoSemantics above.
--
-- The module also contains a proof which shows that the compiler in
-- Lambda.VirtualMachine preserves the semantics (assuming that the
-- virtual machine is deterministic). Leroy and Grall prove almost the
-- same thing. In their proof they use a relation indexed by a natural
-- number to work around limitations in Coq's productivity checker.
-- Agda has similar limitations, but I work around them using mixed
-- induction/coinduction, which in my opinion is more elegant. I am
-- not sure if my workaround would work in Coq, though.

import Lambda.Closure.Relational

-- A semantics for the untyped λ-calculus which uses the partiality
-- monad, along with another compiler correctness proof. An advantage
-- of formulating the semantics in this way is that it is very easy to
-- state compiler correctness.

import Lambda.Closure.Functional

-- The relational and functional semantics are equivalent.

import Lambda.Closure.Equivalence

-- An alternative definition of the functional semantics. This
-- definition uses continuation-passing style instead of bind.

import Lambda.Closure.Functional.Alternative


==> anc/accompanying-code/productivity/Lambda/Closure/Equivalence.agda <==
------------------------------------------------------------------------
-- The semantics in Lambda.Closure.Relational and
-- Lambda.Closure.Functional are equivalent
------------------------------------------------------------------------

module Lambda.Closure.Equivalence where

open import Category.Monad.Partiality as Partiality
open import Coinduction
open import Data.Empty using (⊥-elim)
open import Data.Maybe
open import Data.Nat
import Data.Nat.Properties as ℕ
open import Data.Product
open import Data.Sum
open import Data.Vec using (Vec; []; _∷_)
open import Function
open import Induction.Nat
open import Relation.Binary.PropositionalEquality as P using (_≡_)
open import Relation.Nullary.Negation

private
  open module PP = Partiality.Propositional
    hiding (>>=-inversion-⇓; >>=-inversion-⇑)
  open PP.Reasoning renaming (_∎ to _□)

open import Lambda.Syntax
open Closure Tm
open import Lambda.Closure.Relational as R hiding (⊥)
open import Lambda.Closure.Functional as F hiding (module Workaround)
open PF

------------------------------------------------------------------------
-- Successful, terminating computations

-- The functional semantics is complete with respect to the relational
-- one.

complete⇓ : ∀ {n} {t : Tm n} {ρ v} →
            ρ ⊢ t ⇒ val v → ⟦ t ⟧ ρ ⇓ just v
complete⇓ var = _ □
complete⇓ con = _ □
complete⇓ ƛ   = _ □
complete⇓ {ρ = ρ} {v′} (app {t₁} {t₂} {t = t} {ρ′} {v} t₁⇓ t₂⇓ t₁t₂⇓) =
  ⟦ t₁ · t₂ ⟧ ρ                 ≅⟨ ·-comp t₁ t₂ ⟩
  ⟦ t₁ ⟧ ρ ⟦·⟧ ⟦ t₂ ⟧ ρ         ≈⟨ complete⇓ t₁⇓ ⟦·⟧-cong complete⇓ t₂⇓ ⟩
  return (ƛ t ρ′) ⟦·⟧ return v  ≳⟨ laterˡ (_ □) ⟩
  ⟦ t ⟧ (v ∷ ρ′)                ≈⟨ complete⇓ t₁t₂⇓ ⟩
  return v′                     □

-- The functional semantics is sound with respect to the relational
-- one.

sound⇓ : ∀ {n} (t : Tm n) {ρ : Env n} {v} →
         ⟦ t ⟧ ρ ⇓ just v → ρ ⊢ t ⇒ val v
sound⇓ t t⇓ = <-rec P sound⇓′ (steps t⇓) t t⇓ P.refl
  where
  P : ℕ → Set
  P s = ∀ {n} (t : Tm n) {ρ : Env n} {v}
          (t⇓ : ⟦ t ⟧ ρ ⇓ just v) → steps t⇓ ≡ s → ρ ⊢ t ⇒ val v

  sound⇓′ : ∀ s → <-Rec P s → P s
  sound⇓′ s rec (con i)           (now P.refl) _  = con
  sound⇓′ s rec (var x)           (now P.refl) _  = var
  sound⇓′ s rec (ƛ t)             (now P.refl) _  = ƛ
  sound⇓′ s rec (t₁ · t₂) {ρ} {v} t₁t₂⇓        eq
    with >>=-inversion-⇓ (⟦ t₁ ⟧ ρ) (
           ⟦ t₁ ⟧ ρ ⟦·⟧ ⟦ t₂ ⟧ ρ  ≅⟨ sym $ ·-comp t₁ t₂ ⟩
           ⟦ t₁ · t₂ ⟧ ρ          ≈⟨ t₁t₂⇓ ⟩
           return v               □)
  sound⇓′ s rec (t₁ · t₂) {ρ}     t₁t₂⇓ eq | (v₁    , t₁⇓ , t₂∙⇓ , eq₁) with >>=-inversion-⇓ (⟦ t₂ ⟧ ρ) t₂∙⇓
  sound⇓′ s rec (t₁ · t₂)         t₁t₂⇓ eq | (con i , t₁⇓ , t₂∙⇓ , eq₁) | (v₂ , t₂⇓ , now ()    , _  )
  sound⇓′ s rec (t₁ · t₂) {ρ} {v} t₁t₂⇓ eq | (ƛ t _ , t₁⇓ , t₂∙⇓ , eq₁) | (v₂ , t₂⇓ , laterˡ ∙⇓ , eq₂) =
    app (sound⇓′ _ (λ _ s′< → rec _ (s′<s _ s′<)) t₁ t₁⇓ P.refl)
        (sound⇓′ _ (λ _ s″< → rec _ (s″<s _ s″<)) t₂ t₂⇓ P.refl)
        (rec (steps ∙⇓) ∙< t ∙⇓ P.refl)
    where
    ≡s = begin
      steps t₁⇓ + steps t₂∙⇓                                 ≡⟨ eq₁ ⟩
      steps (⟦ t₁ ⟧ ρ ⟦·⟧ ⟦ t₂ ⟧ ρ  ≅⟨ sym $ ·-comp t₁ t₂ ⟩
             ⟦ t₁ · t₂ ⟧ ρ          ≈⟨ t₁t₂⇓ ⟩
             return v               □)                       ≡⟨ Steps.left-identity _ _ ⟩
      steps (⟦ t₁ · t₂ ⟧ ρ          ≈⟨ t₁t₂⇓ ⟩
             return v               □)                       ≡⟨ Steps.right-identity t₁t₂⇓ (return v □) ⟩
      steps t₁t₂⇓                                            ≡⟨ eq ⟩
      s                                                      ∎
      where open P.≡-Reasoning

    ≤s = begin
      steps t₂⇓ + suc (steps ∙⇓)  ≡⟨ eq₂ ⟩
      steps t₂∙⇓                  ≤⟨ ℕ.n≤m+n (steps t₁⇓) _ ⟩
      steps t₁⇓ + steps t₂∙⇓      ≡⟨ ≡s ⟩
      s                           ∎
      where open ≤-Reasoning

    s′<s : ∀ s′ → s′ <′ steps t₁⇓ → s′ <′ s
    s′<s s′ s′< = ℕ.≤⇒≤′ (begin
      s′                      <⟨ ℕ.≤′⇒≤ s′< ⟩
      steps t₁⇓               ≤⟨ ℕ.m≤m+n (steps t₁⇓) _ ⟩
      steps t₁⇓ + steps t₂∙⇓  ≡⟨ ≡s ⟩
      s                       ∎)
      where open ≤-Reasoning

    s″<s : ∀ s″ → s″ <′ steps t₂⇓ → s″ <′ s
    s″<s s″ s″< = ℕ.≤⇒≤′ (begin
      s″                          <⟨ ℕ.≤′⇒≤ s″< ⟩
      steps t₂⇓                   ≤⟨ ℕ.m≤m+n (steps t₂⇓) _ ⟩
      steps t₂⇓ + suc (steps ∙⇓)  ≤⟨ ≤s ⟩
      s                           ∎)
      where open ≤-Reasoning

    ∙< = ℕ.≤⇒≤′ (begin
      steps ∙⇓                    <⟨ ℕ.n≤m+n (steps t₂⇓) _ ⟩
      steps t₂⇓ + suc (steps ∙⇓)  ≤⟨ ≤s ⟩
      s                           ∎)
      where open ≤-Reasoning

------------------------------------------------------------------------
-- Non-terminating computations

-- The functional semantics is complete for non-terminating computations.

module Complete⇑ where

  infix  4 _≈P_ _≈W_
  infixr 2 _≅⟪_⟫_ _≳⟪_⟫_ _≈⟪_⟫_

  data _≈P_ : Maybe Value ⊥ → Maybe Value ⊥ → Set₁ where
    ⌈_⌉ : ∀ {x y} (x≳y : x ≳ y) → x ≈P y

    later : ∀ {x y} (x≈y : ∞ (♭ x ≈P ♭ y)) → later x ≈P later y

    _>>=P_ : ∀ {x₁ x₂ f₁ f₂} →
             (x₁≈x₂ : x₁ ≈P x₂) (f₁≈f₂ : ∀ x → f₁ x ≈P f₂ x) →
             (x₁ >>= f₁) ≈P (x₂ >>= f₂)
    _⟦·⟧P_ : ∀ {v₁₁ v₁₂ v₂₁ v₂₂} →
             (v₁₁≈v₂₁ : v₁₁ ≈P v₂₁) (v₁₂≈v₂₂ : v₁₂ ≈P v₂₂) →
             v₁₁ ⟦·⟧ v₁₂ ≈P v₂₁ ⟦·⟧ v₂₂

    _≅⟪_⟫_ : ∀ x {y z} (x≅y : x ≅  y) (y≈z : y ≈P z) → x ≈P z
    _≳⟪_⟫_ : ∀ x {y z} (x≳y : x ≳  y) (y≈z : y ≈P z) → x ≈P z
    _≈⟪_⟫_ : ∀ x {y z} (x≈y : x ≈P y) (y≅z : y ≅  z) → x ≈P z

  private

    data _≈W_ : Maybe Value ⊥ → Maybe Value ⊥ → Set₁ where
      now    : ∀ {v}                      → now   v ≈W now   v
      later  : ∀ {x y} (x≈y : ♭ x ≈P ♭ y) → later x ≈W later y
      laterˡ : ∀ {x y} (x≈y : ♭ x ≈W   y) → later x ≈W       y

    ⌈_⌉W : ∀ {x y} → x ≳ y → x ≈W y
    ⌈ now P.refl ⌉W = now
    ⌈ later  x≳y ⌉W = later ⌈ ♭ x≳y ⌉
    ⌈ laterˡ x≳y ⌉W = laterˡ ⌈ x≳y ⌉W

    program : ∀ {x y} → x ≈W y → x ≈P y
    program now          = ⌈ now P.refl ⌉
    program (later  x≈y) = later (♯ x≈y)
    program (laterˡ x≈y) = _ ≳⟪ laterˡ (_ □) ⟫ program x≈y

    _>>=W_ : ∀ {x₁ x₂ f₁ f₂} →
             x₁ ≈W x₂ → (∀ x → f₁ x ≈W f₂ x) →
             (x₁ >>= f₁) ≈W (x₂ >>= f₂)
    now {v = nothing} >>=W f₁≈f₂ = now
    now {v = just v } >>=W f₁≈f₂ = f₁≈f₂ v
    later  x≈y        >>=W f₁≈f₂ = later (x≈y >>=P (program ∘ f₁≈f₂))
    laterˡ x≈y        >>=W f₁≈f₂ = laterˡ (x≈y >>=W f₁≈f₂)

    _⟦·⟧W_ : ∀ {v₁₁ v₁₂ v₂₁ v₂₂} →
             v₁₁ ≈W v₂₁ → v₁₂ ≈W v₂₂ → v₁₁ ⟦·⟧ v₁₂ ≈W v₂₁ ⟦·⟧ v₂₂
    v₁₁≈v₂₁ ⟦·⟧W v₁₂≈v₂₂ =
      v₁₁≈v₂₁ >>=W λ v₁ →
      v₁₂≈v₂₂ >>=W λ v₂ →
      ⌈ ⟪ v₁ ∙ v₂ ⟫P □ ⌉W
      where open F.Workaround

    trans≅≈W : ∀ {x y z} → x ≅ y → y ≈W z → x ≈W z
    trans≅≈W (now P.refl) now           = now
    trans≅≈W (later  x≅y) (later  y≈z)  = later (_ ≅⟪ ♭ x≅y ⟫ y≈z)
    trans≅≈W (later  x≅y) (laterˡ y≈z)  = laterˡ (trans≅≈W (♭ x≅y) y≈z)

    trans≳≈W : ∀ {x y z} → x ≳ y → y ≈W z → x ≈W z
    trans≳≈W (now P.refl) now           = now
    trans≳≈W (later  x≳y) (later  y≈z)  = later (_ ≳⟪ ♭ x≳y ⟫ y≈z)
    trans≳≈W (later  x≳y) (laterˡ y≈z)  = laterˡ (trans≳≈W (♭ x≳y) y≈z)
    trans≳≈W (laterˡ x≳y)         y≈z   = laterˡ (trans≳≈W x≳y y≈z)

    trans≈W≅ : ∀ {x y z} → x ≈W y → y ≅ z → x ≈W z
    trans≈W≅ now          (now P.refl) = now
    trans≈W≅ (later  x≈y) (later y≅z)  = later (_ ≈⟪ x≈y ⟫ ♭ y≅z)
    trans≈W≅ (laterˡ x≈y)        y≅z   = laterˡ (trans≈W≅ x≈y y≅z)

    whnf : ∀ {x y} → x ≈P y → x ≈W y
    whnf ⌈ x≳y ⌉                = ⌈ x≳y ⌉W
    whnf (later x≈y)            = later (♭ x≈y)
    whnf (x₁≈x₂ >>=P f₁≈f₂)     = whnf x₁≈x₂ >>=W λ v → whnf (f₁≈f₂ v)
    whnf (v₁₁≈v₂₁ ⟦·⟧P v₁₂≈v₂₂) = whnf v₁₁≈v₂₁ ⟦·⟧W whnf v₁₂≈v₂₂
    whnf (x ≅⟪ x≅y ⟫ y≈z)       = trans≅≈W x≅y (whnf y≈z)
    whnf (x ≳⟪ x≳y ⟫ y≈z)       = trans≳≈W x≳y (whnf y≈z)
    whnf (x ≈⟪ x≈y ⟫ y≅z)       = trans≈W≅ (whnf x≈y) y≅z

  mutual

    -- Note that the types of soundW and soundP could be strengthened:
    -- laterʳ is not used.

    private

      soundW : ∀ {x y} → x ≈W y → x ≈ y
      soundW now          = now P.refl
      soundW (later  x≈y) = later (♯ soundP x≈y)
      soundW (laterˡ x≈y) = laterˡ (soundW x≈y)

    soundP : ∀ {x y} → x ≈P y → x ≈ y
    soundP x≈y = soundW (whnf x≈y)

  -- The language _≈P_ does not include transitivity for weak
  -- equality, as this would be unsound. Instead some limited notions
  -- of transitivity are used:
  --
  -- • Weak equality can be combined with strong equality on both
  --   sides.
  --
  -- • The _≳_ order can be "prepended" to a weak equality. Note that
  --   results of the form "x ≈ return v" can be turned into
  --   "x ≳ return v", as in the first case below.

  complete⇑ : ∀ {n} {t : Tm n} {ρ : Env n} →
              ρ ⊢ t ⇒ R.⊥ → ⟦ t ⟧ ρ ≈P never
  complete⇑ {ρ = ρ} (app {t₁} {t₂} {t = t} {ρ′} {v} t₁⇓ t₂⇓ t₁t₂⇑) =
    ⟦ t₁ · t₂ ⟧ ρ                 ≅⟪ ·-comp t₁ t₂ ⟫
    ⟦ t₁ ⟧ ρ ⟦·⟧ ⟦ t₂ ⟧ ρ         ≳⟪ now⇒now (complete⇓ t₁⇓) ⟦·⟧-cong
                                     now⇒now (complete⇓ t₂⇓) ⟫
    return (ƛ t ρ′) ⟦·⟧ return v  ≅⟪ later (♯ (_ □)) ⟫
    later (♯ ⟦ t ⟧ (v ∷ ρ′))      ≈⟪ later (♯ complete⇑ (♭ t₁t₂⇑)) ⟫
    never                         □
  complete⇑ {ρ = ρ} (·ˡ {t₁} {t₂} t₁⇑) =
    ⟦ t₁ · t₂ ⟧ ρ          ≅⟪ ·-comp t₁ t₂ ⟫
    ⟦ t₁ ⟧ ρ ⟦·⟧ ⟦ t₂ ⟧ ρ  ≈⟪ complete⇑ (♭ t₁⇑) ⟦·⟧P ⌈ ⟦ t₂ ⟧ ρ □ ⌉ ⟫
    never ⟦·⟧ ⟦ t₂ ⟧ ρ     ≅⟨ left-zero _ ⟩
    never                  □
  complete⇑ {ρ = ρ} (·ʳ {t₁} {t₂} {v} t₁⇓ t₂⇑) =
    ⟦ t₁ · t₂ ⟧ ρ          ≅⟪ ·-comp t₁ t₂ ⟫
    ⟦ t₁ ⟧ ρ ⟦·⟧ ⟦ t₂ ⟧ ρ  ≈⟪ ⌈ now⇒now (complete⇓ t₁⇓) ⌉ ⟦·⟧P complete⇑ (♭ t₂⇑) ⟫
    return v ⟦·⟧ never     ≅⟨ left-zero _ ⟩
    never                  □

complete⇑ : ∀ {n} {t : Tm n} {ρ : Env n} →
            ρ ⊢ t ⇒ R.⊥ → ⟦ t ⟧ ρ ⇑
complete⇑ = Complete⇑.soundP ∘ Complete⇑.complete⇑

-- The functional semantics is sound for non-terminating computations.
-- I assume excluded middle here because double-negation elimination
-- is used "infinitely often".

sound⇑ : Excluded-Middle _ → ∀ {n} (t : Tm n) {ρ : Env n} →
         ⟦ t ⟧ ρ ⇑ → ρ ⊢ t ⇒ R.⊥
sound⇑ em (con i)       i⇑    = ⊥-elim (now≉never i⇑)
sound⇑ em (var x)       x⇑    = ⊥-elim (now≉never x⇑)
sound⇑ em (ƛ t)         ƛ⇑    = ⊥-elim (now≉never ƛ⇑)
sound⇑ em (t₁ · t₂) {ρ} t₁t₂⇑
  with decidable-stable em $ >>=-inversion-⇑ (⟦ t₁ ⟧ ρ) (
         ⟦ t₁ ⟧ ρ ⟦·⟧ ⟦ t₂ ⟧ ρ  ≅⟨ sym $ ·-comp t₁ t₂ ⟩
         ⟦ t₁ · t₂ ⟧ ρ          ≈⟨ t₁t₂⇑ ⟩
         never                  □)
sound⇑ em (t₁ · t₂)     ⇑ | inj₁ t₁⇑               = ·ˡ (♯ sound⇑ em t₁ t₁⇑)
sound⇑ em (t₁ · t₂) {ρ} ⇑ | inj₂ (v₁ , t₁⇓ , t₂∙⇑)
  with decidable-stable em $ >>=-inversion-⇑ (⟦ t₂ ⟧ ρ) t₂∙⇑
sound⇑ em (t₁ · t₂) ⇑ | inj₂ (v₁    , t₁⇓ , t₂∙⇑) | inj₁ t₂⇑             = ·ʳ (sound⇓ t₁ t₁⇓) (♯ sound⇑ em t₂ t₂⇑)
sound⇑ em (t₁ · t₂) ⇑ | inj₂ (con i , t₁⇓ , t₂∙⇑) | inj₂ (v₂ , t₂⇓ , ∙⇑) = ⊥-elim (now≉never ∙⇑)
sound⇑ em (t₁ · t₂) ⇑ | inj₂ (ƛ t _ , t₁⇓ , t₂∙⇑) | inj₂ (v₂ , t₂⇓ , ∙⇑) =
  app (sound⇓ t₁ t₁⇓) (sound⇓ t₂ t₂⇓) (♯ sound⇑ em t (later⁻¹ ∙⇑))

------------------------------------------------------------------------
-- Crashing computations

-- The functional semantics is complete for crashing computations.

complete↯ : Excluded-Middle _ → ∀ {n} (t : Tm n) (ρ : Env n) →
            ∄ (λ s → ρ ⊢ t ⇒ s) → ⟦ t ⟧ ρ ⇓ nothing
complete↯ em t ρ ¬⇒
  with decidable-stable em $ now-or-never {k = weak} (⟦ t ⟧ ρ)
... | inj₂ t⇑             = ⊥-elim (¬⇒ (, sound⇑ em t t⇑))
... | inj₁ (nothing , t↯) = t↯
... | inj₁ (just v  , t⇓) = ⊥-elim (¬⇒ (, sound⇓ t t⇓))

-- The functional semantics is sound for crashing computations.

sound↯ : ∀ {n} {t : Tm n} {ρ : Env n} →
         ⟦ t ⟧ ρ ⇓ nothing → ∄ λ s → ρ ⊢ t ⇒ s
sound↯ {t = t} {ρ} t↯ (val v , t⇓) with
  now nothing  ≈⟨ sym t↯ ⟩
  ⟦ t ⟧ ρ      ≈⟨ complete⇓ t⇓ ⟩
  return v     □
... | now ()
sound↯ {t = t} {ρ} t↯ (R.⊥ , t⇑) = now≉never (
  now nothing  ≈⟨ sym t↯ ⟩
  ⟦ t ⟧ ρ      ≈⟨ complete⇑ t⇑ ⟩
  never        □)


==> anc/accompanying-code/productivity/Lambda/Closure/Functional.agda <==
------------------------------------------------------------------------
-- Functional semantics for an untyped λ-calculus with constants
------------------------------------------------------------------------

module Lambda.Closure.Functional where

open import Category.Monad
open import Category.Monad.Partiality as Partiality
  hiding (module Workaround)
open import Coinduction
open import Data.Empty using (⊥-elim)
open import Data.List
open import Data.Maybe as Maybe
open import Data.Nat
open import Data.Product
open import Data.Sum
open import Data.Vec using (Vec; []; _∷_; lookup)
open import Function
open import Relation.Binary using (module Preorder)
open import Relation.Binary.PropositionalEquality as P using (_≡_)
open import Relation.Nullary
open import Relation.Nullary.Negation

private
  open module PP = Partiality.Propositional
    hiding (_>>=-cong_; associative; >>=-inversion-⇓; >>=-inversion-⇑)
  open PP.Reasoning

open import Lambda.Syntax
open Closure Tm
open import Lambda.VirtualMachine renaming (⟦_⟧ to ⟦_⟧t)
open Functional
private
  module VM = Closure Code

------------------------------------------------------------------------
-- A monad with partiality and failure

PF : RawMonad (_⊥ ∘ Maybe)
PF = Maybe.monadT Partiality.monad

module PF where
  open RawMonad PF public

  fail : {A : Set} → Maybe A ⊥
  fail = now nothing

  _>>=-cong_ :
    ∀ {k} {A B : Set} {x₁ x₂ : Maybe A ⊥} {f₁ f₂ : A → Maybe B ⊥} →
    Rel k x₁ x₂ → (∀ x → Rel k (f₁ x) (f₂ x)) →
    Rel k (x₁ >>= f₁) (x₂ >>= f₂)
  _>>=-cong_ {k} {f₁ = f₁} {f₂} x₁≈x₂ f₁≈f₂ =
    PP._>>=-cong_ x₁≈x₂ helper
    where
    helper : ∀ {x y} → x ≡ y →
             Rel k (maybe f₁ fail x) (maybe f₂ fail y)
    helper {x = nothing} P.refl = fail ∎
    helper {x = just x}  P.refl = f₁≈f₂ x

  associative :
    {A B C : Set}
    (x : Maybe A ⊥) (f : A → Maybe B ⊥) (g : B → Maybe C ⊥) →
    (x >>= f >>= g) ≅ (x >>= λ y → f y >>= g)
  associative x f g =
    (x >>= f >>= g)                      ≅⟨ PP.associative x _ _ ⟩
    (x >>=′ λ y → maybe f fail y >>= g)  ≅⟨ PP._>>=-cong_ (x ∎) helper ⟩
    (x >>= λ y → f y >>= g)              ∎
    where
    open RawMonad Partiality.monad renaming (_>>=_ to _>>=′_)

    helper : ∀ {y₁ y₂} → y₁ ≡ y₂ →
             (maybe f fail y₁ >>= g) ≅ maybe (λ z → f z >>= g) fail y₂
    helper {y₁ = nothing} P.refl = fail ∎
    helper {y₁ = just y}  P.refl = (f y >>= g) ∎

  >>=-inversion-⇓ :
    ∀ {k} {A B : Set} x {f : A → Maybe B ⊥} {y} →
    (x>>=f⇓ : (x >>= f) ⇓[ k ] just y) →
    ∃ λ z → ∃₂ λ (x⇓ : x ⇓[ k ] just z)
                 (fz⇓ : f z ⇓[ k ] just y) →
                 steps x⇓ + steps fz⇓ ≡ steps x>>=f⇓
  >>=-inversion-⇓ x {f} x>>=f⇓
    with PP.>>=-inversion-⇓ x x>>=f⇓
  ... | (nothing , x↯ , now ()  , _)
  ... | (just z  , x⇓ , fz⇓     , eq) = (z , x⇓ , fz⇓ , eq)

  >>=-inversion-⇑ :
    ∀ {k} {A B : Set} x {f : A → Maybe B ⊥} →
    (x >>= f) ⇑[ other k ] →
    ¬ ¬ (x ⇑[ other k ] ⊎
         ∃ λ y → x ⇓[ other k ] just y × f y ⇑[ other k ])
  >>=-inversion-⇑ {k} x {f} x>>=f⇑ =
    helper ⟨$⟩ PP.>>=-inversion-⇑ x x>>=f⇑
    where
    open RawMonad ¬¬-Monad renaming (_<$>_ to _⟨$⟩_)

    helper : (_ ⊎ ∃ λ (y : Maybe _) → _) → _
    helper (inj₁ x⇑                      ) = inj₁ x⇑
    helper (inj₂ (just y  , x⇓,fy⇑)      ) = inj₂ (y , x⇓,fy⇑)
    helper (inj₂ (nothing , x↯,now∼never)) =
      ⊥-elim (now≉never (proj₂ x↯,now∼never))

------------------------------------------------------------------------
-- A workaround for the limitations of guardedness

module Workaround where

  data Maybe_⊥P : Set → Set₁ where
    fail   : ∀ {A} → Maybe A ⊥P
    return : ∀ {A} (x : A) → Maybe A ⊥P
    later  : ∀ {A} (x : ∞ (Maybe A ⊥P)) → Maybe A ⊥P
    _>>=_  : ∀ {A B} (x : Maybe A ⊥P) (f : A → Maybe B ⊥P) → Maybe B ⊥P

  private

    data Maybe_⊥W : Set → Set₁ where
      fail   : ∀ {A} → Maybe A ⊥W
      return : ∀ {A} (x : A) → Maybe A ⊥W
      later  : ∀ {A} (x : Maybe A ⊥P) → Maybe A ⊥W

    mutual

      _>>=W_ : ∀ {A B} → Maybe A ⊥W → (A → Maybe B ⊥P) → Maybe B ⊥W
      fail     >>=W f = fail
      return x >>=W f = whnf (f x)
      later x  >>=W f = later (x >>= f)

      whnf : ∀ {A} → Maybe A ⊥P → Maybe A ⊥W
      whnf fail       = fail
      whnf (return x) = return x
      whnf (later x)  = later (♭ x)
      whnf (x >>= f)  = whnf x >>=W f

  mutual

    private

      ⟪_⟫W : ∀ {A} → Maybe A ⊥W → Maybe A ⊥
      ⟪ fail     ⟫W = PF.fail
      ⟪ return x ⟫W = PF.return x
      ⟪ later x  ⟫W = later (♯ ⟪ x ⟫P)

    ⟪_⟫P : ∀ {A} → Maybe A ⊥P → Maybe A ⊥
    ⟪ p ⟫P = ⟪ whnf p ⟫W

  -- The definitions above make sense. ⟪_⟫P is homomorphic with respect
  -- to fail, return, later and _>>=_.

  fail-hom : ∀ {A} → ⟪ fail {A = A} ⟫P ≅ PF.fail
  fail-hom = PF.fail ∎

  return-hom : ∀ {A} (x : A) → ⟪ return x ⟫P ≅ PF.return x
  return-hom x = PF.return x ∎

  later-hom : ∀ {A} (x : ∞ Maybe A ⊥P) →
              ⟪ later x ⟫P ≅ later (♯ ⟪ ♭ x ⟫P)
  later-hom x = later (♯ (⟪ ♭ x ⟫P ∎))

  mutual

    private

      >>=-homW : ∀ {A B} (x : Maybe A ⊥W) (f : A → Maybe B ⊥P) →
                 ⟪ x >>=W f ⟫W ≅ PF._>>=_ ⟪ x ⟫W (λ y → ⟪ f y ⟫P)
      >>=-homW fail       f = PF.fail ∎
      >>=-homW (return x) f = ⟪ f x ⟫P ∎
      >>=-homW (later x)  f = later (♯ >>=-hom x f)

    >>=-hom : ∀ {A B} (x : Maybe A ⊥P) (f : A → Maybe B ⊥P) →
              ⟪ x >>= f ⟫P ≅ PF._>>=_ ⟪ x ⟫P (λ y → ⟪ f y ⟫P)
    >>=-hom x f = >>=-homW (whnf x) f

open Workaround hiding (_>>=_)

------------------------------------------------------------------------
-- Semantics

infix 5 _∙_

-- Note that this definition gives us determinism "for free".

mutual

  ⟦_⟧′ : ∀ {n} → Tm n → Env n → Maybe Value ⊥P
  ⟦ con i ⟧′   ρ = return (con i)
  ⟦ var x ⟧′   ρ = return (lookup x ρ)
  ⟦ ƛ t ⟧′     ρ = return (ƛ t ρ)
  ⟦ t₁ · t₂ ⟧′ ρ = ⟦ t₁ ⟧′ ρ >>= λ v₁ →
                   ⟦ t₂ ⟧′ ρ >>= λ v₂ →
                   v₁ ∙ v₂
    where open Workaround

  _∙_ : Value → Value → Maybe Value ⊥P
  con i  ∙ v₂ = fail
  ƛ t₁ ρ ∙ v₂ = later (♯ (⟦ t₁ ⟧′ (v₂ ∷ ρ)))

⟦_⟧ : ∀ {n} → Tm n → Env n → Maybe Value ⊥
⟦ t ⟧ ρ = ⟪ ⟦ t ⟧′ ρ ⟫P

------------------------------------------------------------------------
-- Example

ω : Tm 0
ω = ƛ (vr 0 · vr 0)

Ω : Tm 0
Ω = ω · ω

Ω-loops : ⟦ Ω ⟧ [] ≈ never
Ω-loops = later (♯ Ω-loops)

------------------------------------------------------------------------
-- Some lemmas

open PF hiding (_>>=_)

-- An abbreviation.

infix 5 _⟦·⟧_

_⟦·⟧_ : Maybe Value ⊥ → Maybe Value ⊥ → Maybe Value ⊥
v₁ ⟦·⟧ v₂ = v₁ >>= λ v₁ → v₂ >>= λ v₂ → ⟪ v₁ ∙ v₂ ⟫P
  where open PF

-- _⟦·⟧_ preserves equality.

_⟦·⟧-cong_ : ∀ {k v₁₁ v₁₂ v₂₁ v₂₂} →
             Rel k v₁₁ v₂₁ → Rel k v₁₂ v₂₂ →
             Rel k (v₁₁ ⟦·⟧ v₁₂) (v₂₁ ⟦·⟧ v₂₂)
v₁₁≈v₂₁ ⟦·⟧-cong v₁₂≈v₂₂ =
  v₁₁≈v₂₁ >>=-cong λ v₁ →
  v₁₂≈v₂₂ >>=-cong λ v₂ →
  ⟪ v₁ ∙ v₂ ⟫P ∎

-- The semantics of application is compositional (with respect to the
-- syntactic equality which is used).

·-comp : ∀ {n} (t₁ t₂ : Tm n) {ρ} →
         ⟦ t₁ · t₂ ⟧ ρ ≅ ⟦ t₁ ⟧ ρ ⟦·⟧ ⟦ t₂ ⟧ ρ
·-comp t₁ t₂ {ρ} =
  ⟦ t₁ · t₂ ⟧ ρ                                    ≅⟨ >>=-hom (⟦ t₁ ⟧′ ρ) _ ⟩

  PF._>>=_ (⟦ t₁ ⟧ ρ) (λ v₁ →
           ⟪ Workaround._>>=_ (⟦ t₂ ⟧′ ρ) (λ v₂ →
             v₁ ∙ v₂) ⟫P)                          ≅⟨ ((⟦ t₁ ⟧ ρ ∎) >>=-cong λ _ →
                                                       >>=-hom (⟦ t₂ ⟧′ ρ) _) ⟩
  ⟦ t₁ ⟧ ρ ⟦·⟧ ⟦ t₂ ⟧ ρ                            ∎

open PF

------------------------------------------------------------------------
-- Compiler correctness

module Correctness {k : OtherKind} where

  infix  4 _≈P_ _≈W_
  infixr 2 _≡⟨_⟩W_ _≈⟨_⟩P_ _≈⟨_⟩W_

  mutual

    data _≈P_ : Maybe VM.Value ⊥ → Maybe VM.Value ⊥ → Set where
      _≈⟨_⟩P_ : ∀ x {y z} (x≈y : x ≈P y) (y≅z : y ≅ z) → x ≈P z
      correct :
        ∀ {n} t {ρ : Env n} {c s} {f : Value → Maybe VM.Value ⊥} →
        (hyp : ∀ v → exec ⟨ c , val ⟦ v ⟧v ∷ s , ⟦ ρ ⟧ρ ⟩ ≈W f v) →
        exec ⟨ ⟦ t ⟧t c , s , ⟦ ρ ⟧ρ ⟩ ≈P (⟦ t ⟧ ρ >>= f)

    data _≈W_ : Maybe VM.Value ⊥ → Maybe VM.Value ⊥ → Set where
      ⌈_⌉    : ∀ {x y} (x≈y : Rel (other k) x y) → x ≈W y
      later  : ∀ {x y} (x≈y : ♭ x ≈P ♭ y) → later x ≈W later y
      laterˡ : ∀ {x y} (x≈y : ♭ x ≈W   y) → later x ≈W       y

  _≡⟨_⟩W_ : ∀ x {y z} → x ≡ y → y ≈W z → x ≈W z
  _ ≡⟨ P.refl ⟩W y≈z = y≈z

  _≈⟨_⟩W_ : ∀ x {y z} → x ≈W y → y ≅ z → x ≈W z
  ._ ≈⟨ later  x≈y ⟩W later y≅z = later  (_ ≈⟨ x≈y ⟩P ♭ y≅z)
  ._ ≈⟨ laterˡ x≈y ⟩W       y≅z = laterˡ (_ ≈⟨ x≈y ⟩W   y≅z)
  _  ≈⟨ ⌈ x≈y ⌉    ⟩W       y≅z = ⌈ trans x≈y (≅⇒ y≅z) ⌉
    where trans = Preorder.trans (PP.preorder _)

  -- The relation _≈_ does not admit unrestricted use of transitivity
  -- in corecursive proofs, so I have formulated the correctness proof
  -- using a continuation. Note that the proof would perhaps be easier
  -- if the semantics was also formulated in continuation-passing
  -- style.

  correctW :
    ∀ {n} t {ρ : Env n} {c s} {f : Value → Maybe VM.Value ⊥} →
    (∀ v → exec ⟨ c , val ⟦ v ⟧v ∷ s , ⟦ ρ ⟧ρ ⟩ ≈W f v) →
    exec ⟨ ⟦ t ⟧t c , s , ⟦ ρ ⟧ρ ⟩ ≈W (⟦ t ⟧ ρ >>= f)
  correctW (con i) {ρ} {c} {s} {f} hyp = laterˡ (
    exec ⟨ c , val (Lambda.Syntax.Closure.con i) ∷ s , ⟦ ρ ⟧ρ ⟩  ≈⟨ hyp (con i) ⟩W
    f (con i)                                                    ∎)
  correctW (var x) {ρ} {c} {s} {f} hyp = laterˡ (
    exec ⟨ c , val (lookup x ⟦ ρ ⟧ρ) ∷ s , ⟦ ρ ⟧ρ ⟩  ≡⟨ P.cong (λ v → exec ⟨ c , val v ∷ s , ⟦ ρ ⟧ρ ⟩) $
                                                          lookup-hom x ρ ⟩W
    exec ⟨ c , val ⟦ lookup x ρ ⟧v   ∷ s , ⟦ ρ ⟧ρ ⟩  ≈⟨ hyp (lookup x ρ) ⟩W
    f (lookup x ρ)                                   ∎)
  correctW (ƛ t) {ρ} {c} {s} {f} hyp = laterˡ (
    exec ⟨ c , val ⟦ ƛ t ρ ⟧v ∷ s , ⟦ ρ ⟧ρ ⟩  ≈⟨ hyp (ƛ t ρ) ⟩W
    f (ƛ t ρ)                                 ∎)
  correctW (t₁ · t₂) {ρ} {c} {s} {f} hyp =
    exec ⟨ ⟦ t₁ ⟧t (⟦ t₂ ⟧t (App ∷ c)) , s , ⟦ ρ ⟧ρ ⟩  ≈⟨ correctW t₁ (λ v₁ → correctW t₂ (λ v₂ → ∙-correctW v₁ v₂)) ⟩W

    (⟦ t₁ ⟧ ρ     >>= λ v₁ →
     ⟦ t₂ ⟧ ρ     >>= λ v₂ →
     ⟪ v₁ ∙ v₂ ⟫P >>= f)                               ≅⟨ ((⟦ t₁ ⟧ ρ ∎) >>=-cong λ _ →
                                                           sym $ associative (⟦ t₂ ⟧ ρ) _ _) ⟩
    (⟦ t₁ ⟧ ρ >>= λ v₁ →
     (⟦ t₂ ⟧ ρ >>= λ v₂ → ⟪ v₁ ∙ v₂ ⟫P) >>= f)         ≅⟨ sym $ associative (⟦ t₁ ⟧ ρ) _ _ ⟩

    (⟦ t₁ ⟧ ρ ⟦·⟧ ⟦ t₂ ⟧ ρ >>= f)                      ≅⟨ sym (·-comp t₁ t₂ >>=-cong λ v → f v ∎) ⟩

    (⟦ t₁ · t₂ ⟧ ρ >>= f)                              ∎
    where
    ∙-correctW :
      ∀ v₁ v₂ →
      exec ⟨ App ∷ c , val ⟦ v₂ ⟧v ∷ val ⟦ v₁ ⟧v ∷ s , ⟦ ρ ⟧ρ ⟩ ≈W
      (⟪ v₁ ∙ v₂ ⟫P >>= f)
    ∙-correctW (con i)   v₂ = ⌈ PF.fail ∎ ⌉
    ∙-correctW (ƛ t₁ ρ′) v₂ = later (
      exec ⟨ ⟦ t₁ ⟧t [ Ret ] , ret c ⟦ ρ ⟧ρ ∷ s , ⟦ v₂ ∷ ρ′ ⟧ρ ⟩  ≈⟨ correct t₁ (λ v → laterˡ (hyp v)) ⟩P
      (⟦ t₁ ⟧ (v₂ ∷ ρ′) >>= f)                                    ∎)

  whnf : ∀ {x y} → x ≈P y → x ≈W y
  whnf (x ≈⟨ x≈y ⟩P y≅z) = x ≈⟨ whnf x≈y ⟩W y≅z
  whnf (correct t hyp)   = correctW t hyp

  mutual

    soundW : ∀ {x y} → x ≈W y → Rel (other k) x y
    soundW ⌈ x≈y ⌉      = x≈y
    soundW (later  x≈y) = later (♯ soundP x≈y)
    soundW (laterˡ x≈y) = laterˡ (soundW x≈y)

    soundP : ∀ {x y} → x ≈P y → Rel (other k) x y
    soundP x≈y = soundW (whnf x≈y)

-- Note that the statement of compiler correctness used here is more
-- useful, and less involved, than the one in
-- Lambda.Closure.Relational. The latter statement does not apply to
-- terms which crash. Furthermore it is not a self-contained
-- correctness statement, but relies on a separate proof which shows
-- that the VM is deterministic.

-- Note also that the equality (well, partial order) that is used here
-- is syntactic.

correct : ∀ t →
          exec ⟨ ⟦ t ⟧t [] , [] , [] ⟩ ≳
          (⟦ t ⟧ [] >>= λ v → PF.return ⟦ v ⟧v)
correct t =
  soundP $ Correctness.correct t (λ v → ⌈ PF.return ⟦ v ⟧v ∎ ⌉)
  where open Correctness


==> anc/accompanying-code/productivity/Lambda/Closure/Functional/Alternative.agda <==
------------------------------------------------------------------------
-- Alternative functional semantics for an untyped λ-calculus with
-- constants
------------------------------------------------------------------------

-- I noted that the compiler correctness proof in
-- Lambda.Closure.Functional might be easier if the semantics was
-- defined using continuation-passing style, so I decided to try this
-- out. The proof at the end of this module /is/ slightly shorter, but
-- the overhead of working with a definition which uses nested
-- recursion/corecursion (in the current version of Agda) is quite
-- high. Furthermore it seemed to me as if the soundness proofs in
-- Lambda.Closure.Equivalence would be harder to prove using this
-- formulation of the semantics.

module Lambda.Closure.Functional.Alternative where

open import Category.Monad
open import Category.Monad.Partiality as Partiality
open import Coinduction
open import Data.List
open import Data.Maybe as Maybe
open import Data.Vec using (Vec; []; _∷_; lookup)
open import Function
open import Relation.Binary using (module Preorder)
open import Relation.Binary.PropositionalEquality as P using (_≡_)

private
  open module PP = Partiality.Propositional
  open PP.Reasoning

open import Lambda.Syntax
open Closure Tm
open import Lambda.VirtualMachine renaming (⟦_⟧ to ⟦_⟧t)
open Functional
private
  module VM = Closure Code

------------------------------------------------------------------------
-- A monad with partiality and failure

PF : RawMonad (_⊥ ∘ Maybe)
PF = Maybe.monadT Partiality.monad

module PF where
  open RawMonad PF public

  fail : {A : Set} → Maybe A ⊥
  fail = now nothing

open PF

------------------------------------------------------------------------
-- Semantics

module Workaround₁ where

  -- This module provides a workaround for the limitations of
  -- guardedness.

  mutual

    data Maybe_⊥P (A : Set) : Set where
      ⌈_⌉   : (x : Maybe A ⊥) → Maybe A ⊥P
      later : (x : ∞ (Maybe A ⊥P)) → Maybe A ⊥P
      ⟦_⟧P  : ∀ {n} (t : Tm n) (ρ : Env n) (k : Value → Maybe A ⊥W) →
              Maybe A ⊥P

    data Maybe_⊥W (A : Set) : Set where
      ⌈_⌉   : (x : Maybe A ⊥) → Maybe A ⊥W
      later : (x : Maybe A ⊥P) → Maybe A ⊥W

  mutual

    -- The semantics, in slightly scrambled form.

    infix 5 _∙W_

    ⟦_⟧W : ∀ {A n} → Tm n → Env n → (Value → Maybe A ⊥W) → Maybe A ⊥W
    ⟦ con i ⟧W   ρ k = k (con i)
    ⟦ var x ⟧W   ρ k = k (lookup x ρ)
    ⟦ ƛ t ⟧W     ρ k = k (ƛ t ρ)
    ⟦ t₁ · t₂ ⟧W ρ k = ⟦ t₁ ⟧W ρ (λ v₁ →
                       ⟦ t₂ ⟧W ρ (λ v₂ →
                       (v₁ ∙W v₂) k))

    _∙W_ : ∀ {A} → Value → Value → (Value → Maybe A ⊥W) → Maybe A ⊥W
    (con i  ∙W v₂) k = ⌈ fail ⌉
    (ƛ t₁ ρ ∙W v₂) k = later (⟦ t₁ ⟧P (v₂ ∷ ρ) k)

  -- Interpretation of the definitions above.

  whnf : ∀ {A} → Maybe A ⊥P → Maybe A ⊥W
  whnf ⌈ x ⌉        = ⌈ x ⌉
  whnf (later x)    = later (♭ x)
  whnf (⟦ t ⟧P ρ k) = ⟦ t ⟧W ρ k

  mutual

    ⟪_⟫W : ∀ {A} → Maybe A ⊥W → Maybe A ⊥
    ⟪ ⌈ x ⌉    ⟫W = x
    ⟪ later  x ⟫W = later (♯ ⟪ x ⟫P)

    ⟪_⟫P : ∀ {A} → Maybe A ⊥P → Maybe A ⊥
    ⟪ x ⟫P = ⟪ whnf x ⟫W

-- The actual semantics. Note that this definition gives us
-- determinism "for free".

infix 5 _∙_

⟦_⟧ : ∀ {A n} → Tm n → Env n → (Value → Maybe A ⊥) → Maybe A ⊥
⟦ t ⟧ ρ k = ⟪ ⟦ t ⟧P ρ (λ v → ⌈ k v ⌉) ⟫P
  where open Workaround₁

_∙_ : ∀ {A} → Value → Value → (Value → Maybe A ⊥) → Maybe A ⊥
(v₁ ∙ v₂) k = ⟪ (v₁ ∙W v₂) (λ v → ⌈ k v ⌉) ⟫W
  where open Workaround₁

-- ⟦_⟧ and _∙_ preserve equality of their continuations.

module Workaround₂ {k : Kind} where

  open Workaround₁

  mutual

    infix 4 _≈P_ _≈W_

    data _≈P_ {A : Set} : Maybe A ⊥ → Maybe A ⊥ → Set where
      ⌈_⌉        : ∀ {x y} (x≈y : Rel k x y) → x ≈P y
      later      : ∀ {x y} (x≈y : ∞ (♭ x ≈P ♭ y)) → later x ≈P later y
      ⟦_⟧W-congP : ∀ {n} t (ρ : Env n) {k₁ k₂ : Value → Maybe A ⊥W}
                   (k₁≈k₂ : ∀ v → ⟪ k₁ v ⟫W ≈W ⟪ k₂ v ⟫W) →
                   ⟪ ⟦ t ⟧W ρ k₁ ⟫W ≈P ⟪ ⟦ t ⟧W ρ k₂ ⟫W

    data _≈W_ {A : Set} : Maybe A ⊥ → Maybe A ⊥ → Set where
      ⌈_⌉   : ∀ {x y} (x≈y : Rel k x y) → x ≈W y
      later : ∀ {x y} (x≈y : ♭ x ≈P ♭ y) → later x ≈W later y

  mutual

    ⟦_⟧W-congW : ∀ {A n} t (ρ : Env n) {k₁ k₂ : Value → Maybe A ⊥W} →
                 (∀ v → ⟪ k₁ v ⟫W ≈W ⟪ k₂ v ⟫W) →
                 ⟪ ⟦ t ⟧W ρ k₁ ⟫W ≈W ⟪ ⟦ t ⟧W ρ k₂ ⟫W
    ⟦ con i   ⟧W-congW ρ k₁≈k₂ = k₁≈k₂ (con i)
    ⟦ var x   ⟧W-congW ρ k₁≈k₂ = k₁≈k₂ (lookup x ρ)
    ⟦ ƛ t     ⟧W-congW ρ k₁≈k₂ = k₁≈k₂ (ƛ t ρ)
    ⟦ t₁ · t₂ ⟧W-congW ρ k₁≈k₂ = ⟦ t₁ ⟧W-congW ρ (λ v₁ →
                                 ⟦ t₂ ⟧W-congW ρ (λ v₂ →
                                 (v₁ ∙W v₂ -congW) k₁≈k₂))

    _∙W_-congW : ∀ {A} v₁ v₂ {k₁ k₂ : Value → Maybe A ⊥W} →
                 (∀ v → ⟪ k₁ v ⟫W ≈W ⟪ k₂ v ⟫W) →
                 ⟪ (v₁ ∙W v₂) k₁ ⟫W ≈W ⟪ (v₁ ∙W v₂) k₂ ⟫W
    (con i  ∙W v₂ -congW) k₁≈k₂ = ⌈ fail ∎ ⌉
    (ƛ t₁ ρ ∙W v₂ -congW) k₁≈k₂ = later (⟦ t₁ ⟧W-congP (v₂ ∷ ρ) k₁≈k₂)

  whnf≈ : ∀ {A} {x y : Maybe A ⊥} → x ≈P y → x ≈W y
  whnf≈ ⌈ x≈y ⌉                = ⌈ x≈y ⌉
  whnf≈ (later x≈y)            = later (♭ x≈y)
  whnf≈ (⟦ t ⟧W-congP ρ k₁≈k₂) = ⟦ t ⟧W-congW ρ k₁≈k₂

  mutual

    soundW : ∀ {A} {x y : Maybe A ⊥} → x ≈W y → Rel k x y
    soundW ⌈ x≈y ⌉     = x≈y
    soundW (later x≈y) = later (♯ soundP x≈y)

    soundP : ∀ {A} {x y : Maybe A ⊥} → x ≈P y → Rel k x y
    soundP x≈y = soundW (whnf≈ x≈y)

⟦_⟧-cong : ∀ {k A n} t (ρ : Env n) {k₁ k₂ : Value → Maybe A ⊥} →
           (∀ v → Rel k (k₁ v) (k₂ v)) →
           Rel k (⟦ t ⟧ ρ k₁) (⟦ t ⟧ ρ k₂)
⟦ t ⟧-cong ρ k₁≈k₂ = soundW (⟦ t ⟧W-congW ρ (λ v → ⌈ k₁≈k₂ v ⌉))
  where open Workaround₂

_∙_-cong : ∀ {k A} v₁ v₂ {k₁ k₂ : Value → Maybe A ⊥} →
           (∀ v → Rel k (k₁ v) (k₂ v)) →
           Rel k ((v₁ ∙ v₂) k₁) ((v₁ ∙ v₂) k₂)
(v₁ ∙ v₂ -cong) k₁≈k₂ = soundW ((v₁ ∙W v₂ -congW) (λ v → ⌈ k₁≈k₂ v ⌉))
  where open Workaround₂

-- ⟦_⟧ and _∙_ satisfy their intended defining equations.

sem-con : ∀ {A n} i {ρ : Env n} {k : Value → Maybe A ⊥} →
          ⟦ con i ⟧ ρ k ≅ k (con i)
sem-con i {k = k} = k (con i) ∎

sem-var : ∀ {A n} x {ρ : Env n} {k : Value → Maybe A ⊥} →
          ⟦ var x ⟧ ρ k ≅ k (lookup x ρ)
sem-var x {ρ} {k} = k (lookup x ρ) ∎

sem-ƛ : ∀ {A n} t {ρ : Env n} {k : Value → Maybe A ⊥} →
        ⟦ ƛ t ⟧ ρ k ≅ k (ƛ t ρ)
sem-ƛ t {ρ} {k} = k (ƛ t ρ) ∎

sem-· : ∀ {A n} t₁ t₂ {ρ : Env n} {k : Value → Maybe A ⊥} →
        ⟦ t₁ · t₂ ⟧ ρ k ≅ (⟦ t₁ ⟧ ρ λ v₁ → ⟦ t₂ ⟧ ρ λ v₂ → (v₁ ∙ v₂) k)
sem-· t₁ t₂ {ρ} {k} = soundW $
  ⟦ t₁ ⟧W-congW ρ λ v₁ →
  ⟦ t₂ ⟧W-congW ρ λ v₂ →
  ⌈ (v₁ ∙ v₂) k ∎ ⌉
  where open Workaround₂

app-con : ∀ {A} i v₂ {k : Value → Maybe A ⊥} →
          (con i ∙ v₂) k ≅ fail
app-con i v₂ = fail ∎

app-ƛ : ∀ {A n} t₁ (ρ : Env n) v₂ {k : Value → Maybe A ⊥} →
        (ƛ t₁ ρ ∙ v₂) k ≅ later (♯ ⟦ t₁ ⟧ (v₂ ∷ ρ) k)
app-ƛ t₁ ρ v₂ {k} = later (♯ (⟦ t₁ ⟧ (v₂ ∷ ρ) k ∎))

-- ⟦_⟧ and _∙_ are the unique solutions to the system of equations
-- which is intended to define them. I have stated this result using
-- strong equality, which is (more or less) the kind of equality you
-- get from a definition. I tried using weak equality instead, but
-- this turned out to make the proof tricky (due to the lack of
-- transitivity).

module Unique
  {A : Set}
  (⟪_⟫ : ∀ {n} t (ρ : Env n) (k : Value → Maybe A ⊥) → Maybe A ⊥)
  (_○_ : Value → Value → (Value → Maybe A ⊥) → Maybe A ⊥)

  (⟪con⟫ : ∀ {n} i {ρ : Env n} {k : Value → Maybe A ⊥} →
   ⟪ con i ⟫ ρ k ≅ k (con i))
  (⟪var⟫ : ∀ {n} x {ρ : Env n} {k : Value → Maybe A ⊥} →
   ⟪ var x ⟫ ρ k ≅ k (lookup x ρ))
  (⟪ƛ⟫ : ∀ {n} t {ρ : Env n} {k : Value → Maybe A ⊥} →
   ⟪ ƛ t ⟫ ρ k ≅ k (ƛ t ρ))
  (⟪·⟫ : ∀ {n} t₁ t₂ {ρ : Env n} {k : Value → Maybe A ⊥} →
   ⟪ t₁ · t₂ ⟫ ρ k ≅ (⟪ t₁ ⟫ ρ λ v₁ → ⟪ t₂ ⟫ ρ λ v₂ → (v₁ ○ v₂) k))

  (con○ : ∀ i v₂ {k : Value → Maybe A ⊥} →
   (con i ○ v₂) k ≅ fail)
  (ƛ○ : ∀ {n} t₁ (ρ : Env n) v₂ {k : Value → Maybe A ⊥} →
   (ƛ t₁ ρ ○ v₂) k ≅ later (♯ ⟪ t₁ ⟫ (v₂ ∷ ρ) k))
  where

  infix  4 _≅P_ _≅W_
  infixr 2 _≅⟨_⟩P_ _≅⟨_⟩W_ _≅⟪_⟫P_ _≅⟪_⟫W_

  mutual

    data _≅P_ : Maybe A ⊥ → Maybe A ⊥ → Set where
      _≅⟨_⟩P_ : ∀ x {y z} (x≅y : x ≅  y) (y≅z : y ≅P z) → x ≅P z
      _≅⟪_⟫P_ : ∀ x {y z} (x≅y : x ≅P y) (y≅z : y ≅  z) → x ≅P z
      semP    : ∀ {n} t {ρ : Env n} {k₁ k₂ : Value → Maybe A ⊥} →
                (k₁≅k₂ : ∀ v → k₁ v ≅W k₂ v) →
                ⟪ t ⟫ ρ k₁ ≅P ⟦ t ⟧ ρ k₂

    data _≅W_ : Maybe A ⊥ → Maybe A ⊥ → Set where
      ⌈_⌉    : ∀ {x y} (x≅y :   x ≅    y) →       x ≅W       y
      later  : ∀ {x y} (x≅y : ♭ x ≅P ♭ y) → later x ≅W later y

  _≅⟨_⟩W_ : ∀ x {y z} → x ≅ y → y ≅W z → x ≅W z
  _  ≅⟨ x≅y       ⟩W ⌈ y≅z ⌉    = ⌈ _ ≅⟨ x≅y ⟩ y≅z ⌉
  ._ ≅⟨ later x≅y ⟩W later  y≅z = later (_ ≅⟨ ♭ x≅y ⟩P y≅z)

  _≅⟪_⟫W_ : ∀ x {y z} → x ≅W y → y ≅ z → x ≅W z
  _  ≅⟪ ⌈ x≅y ⌉   ⟫W       y≅z = ⌈ _ ≅⟨ x≅y ⟩ y≅z ⌉
  ._ ≅⟪ later x≅y ⟫W later y≅z = later (_ ≅⟪ x≅y ⟫P ♭ y≅z)

  mutual

    semW : ∀ {n} t {ρ : Env n} {k₁ k₂ : Value → Maybe A ⊥} →
           (∀ v → k₁ v ≅W k₂ v) → ⟪ t ⟫ ρ k₁ ≅W ⟦ t ⟧ ρ k₂
    semW (con i) {ρ} {k₁} {k₂} k₁≅k₂ =
      ⟪ con i ⟫ ρ k₁  ≅⟨ ⟪con⟫ i ⟩W
      k₁ (con i)      ≅⟪ k₁≅k₂ _ ⟫W
      k₂ (con i)      ∎
    semW (var x) {ρ} {k₁} {k₂} k₁≅k₂ =
      ⟪ var x ⟫ ρ k₁   ≅⟨ ⟪var⟫ x ⟩W
      k₁ (lookup x ρ)  ≅⟪ k₁≅k₂ _ ⟫W
      k₂ (lookup x ρ)  ∎
    semW (ƛ t) {ρ} {k₁} {k₂} k₁≅k₂ =
      ⟪ ƛ t ⟫ ρ k₁  ≅⟨ ⟪ƛ⟫ t ⟩W
      k₁ (ƛ t ρ)    ≅⟪ k₁≅k₂ _ ⟫W
      k₂ (ƛ t ρ)    ∎
    semW (t₁ · t₂) {ρ} {k₁} {k₂} k₁≅k₂ =
      ⟪ t₁ · t₂ ⟫ ρ k₁                                ≅⟨ ⟪·⟫ t₁ t₂ ⟩W
      (⟪ t₁ ⟫ ρ λ v₁ → ⟪ t₂ ⟫ ρ λ v₂ → (v₁ ○ v₂) k₁)  ≅⟪ semW t₁ (λ v₁ → semW t₂ (λ v₂ → appW v₁ v₂ k₁≅k₂)) ⟫W
      (⟦ t₁ ⟧ ρ λ v₁ → ⟦ t₂ ⟧ ρ λ v₂ → (v₁ ∙ v₂) k₂)  ≅⟨ sym $ sem-· t₁ t₂ ⟩
      ⟦ t₁ · t₂ ⟧ ρ k₂                                ∎

    appW : ∀ v₁ v₂ {k₁ k₂ : Value → Maybe A ⊥} →
           (∀ v → k₁ v ≅W k₂ v) → (v₁ ○ v₂) k₁ ≅W (v₁ ∙ v₂) k₂
    appW (con i) v₂ {k₁} {k₂} k₁≅k₂ =
      ⌈ (con i ○ v₂) k₁  ≅⟨ con○ i v₂ ⟩
        fail             ∎ ⌉
    appW (ƛ t₁ ρ) v₂ {k₁} {k₂} k₁≅k₂ =
      (ƛ t₁ ρ ○ v₂) k₁  ≅⟨ ƛ○ t₁ ρ v₂ ⟩W
      later _           ≅⟪ later (semP t₁ k₁≅k₂) ⟫W
      (ƛ t₁ ρ ∙ v₂) k₂  ∎

  whnf : ∀ {x y} → x ≅P y → x ≅W y
  whnf (x ≅⟨ x≅y ⟩P y≅z) = x ≅⟨      x≅y ⟩W whnf y≅z
  whnf (x ≅⟪ x≅y ⟫P y≅z) = x ≅⟪ whnf x≅y ⟫W      y≅z
  whnf (semP t k₁≅k₂)    = semW t k₁≅k₂

  mutual

    soundW : ∀ {x y} → x ≅W y → x ≅ y
    soundW ⌈ x≅y ⌉     = x≅y
    soundW (later x≅y) = later (♯ soundP x≅y)

    soundP : ∀ {x y} → x ≅P y → x ≅ y
    soundP x≅y = soundW (whnf x≅y)

  sem : ∀ {n} t {ρ : Env n} {k : Value → Maybe A ⊥} →
        ⟪ t ⟫ ρ k ≅ ⟦ t ⟧ ρ k
  sem t {k = k} = soundW (semW t (λ v → ⌈ k v ∎ ⌉))

  app : ∀ v₁ v₂ {k : Value → Maybe A ⊥} →
        (v₁ ○ v₂) k ≅ (v₁ ∙ v₂) k
  app v₁ v₂ {k} = soundW (appW v₁ v₂ (λ v → ⌈ k v ∎ ⌉))

------------------------------------------------------------------------
-- Example

ω : Tm 0
ω = ƛ (vr 0 · vr 0)

Ω : Tm 0
Ω = ω · ω

Ω-loops : ⟦ Ω ⟧ [] return ≈ never
Ω-loops = later (♯ Ω-loops)

------------------------------------------------------------------------
-- Compiler correctness

module Correctness {k : OtherKind} where

  infix  4 _≈P_ _≈W_
  infixr 2 _≡⟨_⟩W_ _≈⟨_⟩P_ _≈⟨_⟩W_

  mutual

    data _≈P_ : Maybe VM.Value ⊥ → Maybe VM.Value ⊥ → Set where
      _≈⟨_⟩P_ : ∀ x {y z} (x≈y : x ≈P y) (y≅z : y ≅ z) → x ≈P z
      correct :
        ∀ {n} t {ρ : Env n} {c s} {k : Value → Maybe VM.Value ⊥} →
        (hyp : ∀ v → exec ⟨ c , val ⟦ v ⟧v ∷ s , ⟦ ρ ⟧ρ ⟩ ≈W k v) →
        exec ⟨ ⟦ t ⟧t c , s , ⟦ ρ ⟧ρ ⟩ ≈P ⟦ t ⟧ ρ k

    data _≈W_ : Maybe VM.Value ⊥ → Maybe VM.Value ⊥ → Set where
      ⌈_⌉    : ∀ {x y} (x≈y : Rel (other k) x y) → x ≈W y
      later  : ∀ {x y} (x≈y : ♭ x ≈P ♭ y) → later x ≈W later y
      laterˡ : ∀ {x y} (x≈y : ♭ x ≈W   y) → later x ≈W       y

  _≡⟨_⟩W_ : ∀ x {y z} → x ≡ y → y ≈W z → x ≈W z
  _ ≡⟨ P.refl ⟩W y≈z = y≈z

  _≈⟨_⟩W_ : ∀ x {y z} → x ≈W y → y ≅ z → x ≈W z
  ._ ≈⟨ later  x≈y ⟩W later y≅z = later  (_ ≈⟨ x≈y ⟩P ♭ y≅z)
  ._ ≈⟨ laterˡ x≈y ⟩W       y≅z = laterˡ (_ ≈⟨ x≈y ⟩W   y≅z)
  _  ≈⟨ ⌈ x≈y ⌉    ⟩W       y≅z = ⌈ trans x≈y (≅⇒ y≅z) ⌉
    where trans = Preorder.trans (PP.preorder _)

  correctW :
    ∀ {n} t {ρ : Env n} {c s} {k : Value → Maybe VM.Value ⊥} →
    (∀ v → exec ⟨ c , val ⟦ v ⟧v ∷ s , ⟦ ρ ⟧ρ ⟩ ≈W k v) →
    exec ⟨ ⟦ t ⟧t c , s , ⟦ ρ ⟧ρ ⟩ ≈W ⟦ t ⟧ ρ k
  correctW (con i) {ρ} {c} {s} {k} hyp = laterˡ (
    exec ⟨ c , val (Lambda.Syntax.Closure.con i) ∷ s , ⟦ ρ ⟧ρ ⟩  ≈⟨ hyp (con i) ⟩W
    k (con i)                                                    ∎)
  correctW (var x) {ρ} {c} {s} {k} hyp = laterˡ (
    exec ⟨ c , val (lookup x ⟦ ρ ⟧ρ) ∷ s , ⟦ ρ ⟧ρ ⟩  ≡⟨ P.cong (λ v → exec ⟨ c , val v ∷ s , ⟦ ρ ⟧ρ ⟩) $
                                                          lookup-hom x ρ ⟩W
    exec ⟨ c , val ⟦ lookup x ρ ⟧v   ∷ s , ⟦ ρ ⟧ρ ⟩  ≈⟨ hyp (lookup x ρ) ⟩W
    k (lookup x ρ)                                   ∎)
  correctW (ƛ t) {ρ} {c} {s} {k} hyp = laterˡ (
    exec ⟨ c , val ⟦ ƛ t ρ ⟧v ∷ s , ⟦ ρ ⟧ρ ⟩  ≈⟨ hyp (ƛ t ρ) ⟩W
    k (ƛ t ρ)                                 ∎)
  correctW (t₁ · t₂) {ρ} {c} {s} {k} hyp =
    exec ⟨ ⟦ t₁ ⟧t (⟦ t₂ ⟧t (App ∷ c)) , s , ⟦ ρ ⟧ρ ⟩  ≈⟨ correctW t₁ (λ v₁ → correctW t₂ (λ v₂ → ∙-correctW v₁ v₂)) ⟩W
    (⟦ t₁ ⟧ ρ λ v₁ → ⟦ t₂ ⟧ ρ λ v₂ → (v₁ ∙ v₂) k)      ≅⟨ sym $ sem-· t₁ t₂ ⟩
    ⟦ t₁ · t₂ ⟧ ρ k                                    ∎
    where
    ∙-correctW :
      ∀ v₁ v₂ →
      exec ⟨ App ∷ c , val ⟦ v₂ ⟧v ∷ val ⟦ v₁ ⟧v ∷ s , ⟦ ρ ⟧ρ ⟩ ≈W
      (v₁ ∙ v₂) k
    ∙-correctW (con i)   v₂ = ⌈ fail ∎ ⌉
    ∙-correctW (ƛ t₁ ρ′) v₂ = later (
      exec ⟨ ⟦ t₁ ⟧t [ Ret ] , ret c ⟦ ρ ⟧ρ ∷ s , ⟦ v₂ ∷ ρ′ ⟧ρ ⟩  ≈⟨ correct t₁ (λ v → laterˡ (hyp v)) ⟩P
      ⟦ t₁ ⟧ (v₂ ∷ ρ′) k                                          ∎)

  whnf : ∀ {x y} → x ≈P y → x ≈W y
  whnf (x ≈⟨ x≈y ⟩P y≅z) = x ≈⟨ whnf x≈y ⟩W y≅z
  whnf (correct t hyp)   = correctW t hyp

  mutual

    soundW : ∀ {x y} → x ≈W y → Rel (other k) x y
    soundW ⌈ x≈y ⌉      = x≈y
    soundW (later  x≈y) = later (♯ soundP x≈y)
    soundW (laterˡ x≈y) = laterˡ (soundW x≈y)

    soundP : ∀ {x y} → x ≈P y → Rel (other k) x y
    soundP x≈y = soundW (whnf x≈y)

-- Note that the statement of compiler correctness used here is more
-- useful, and less involved, than the one in
-- Lambda.Closure.Relational. The latter statement does not apply to
-- terms which crash. Furthermore it is not a self-contained
-- correctness statement, but relies on a separate proof which shows
-- that the VM is deterministic.

correct : ∀ t →
          exec ⟨ ⟦ t ⟧t [] , [] , [] ⟩ ≳
          ⟦ t ⟧ [] (λ v → return ⟦ v ⟧v)
correct t =
  soundP $ Correctness.correct t (λ v → ⌈ return ⟦ v ⟧v ∎ ⌉)
  where open Correctness


==> anc/accompanying-code/productivity/Lambda/Closure/Relational.agda <==
------------------------------------------------------------------------
-- A relational semantics which uses closures and environments
------------------------------------------------------------------------

module Lambda.Closure.Relational where

open import Coinduction
open import Data.List
open import Data.Product
open import Data.Star.Properties
open import Data.Vec using (Vec; _∷_; []; lookup)
open import Function
open import Relation.Binary.PropositionalEquality

open import Lambda.Syntax using (Tm; con; var; ƛ; _·_)
open Lambda.Syntax.Closure Tm
open import Lambda.VirtualMachine as VM
open VM.Relational
open StarReasoning _⟶_
open InfiniteSequence

------------------------------------------------------------------------
-- Big-step semantics (for both terminating and non-terminating
-- computations)

-- Semantic domain. ⊥ represents non-termination.

data Sem : Set where
  ⊥   : Sem
  val : (v : Value) → Sem

-- Conditional coinduction: coinduction only for ⊥.

∞? : Sem → Set → Set
∞? ⊥       = ∞
∞? (val v) = id

-- Big-step semantics.

infix 4 _⊢_⇒_

data _⊢_⇒_ {n} (ρ : Env n) : Tm n → Sem → Set where
  var : ∀ {x} → ρ ⊢ var x ⇒ val (lookup x ρ)
  con : ∀ {i} → ρ ⊢ con i ⇒ val (con i)
  ƛ   : ∀ {t} → ρ ⊢ ƛ t ⇒ val (ƛ t ρ)
  app : ∀ {t₁ t₂ n t} {ρ′ : Env n} {v s}
        (t₁⇓   : ρ ⊢ t₁ ⇒ val (ƛ t ρ′))
        (t₂⇓   : ρ ⊢ t₂ ⇒ val v)
        (t₁t₂⇒ : ∞? s (v ∷ ρ′ ⊢ t ⇒ s)) →
        ρ ⊢ t₁ · t₂ ⇒ s
  ·ˡ  : ∀ {t₁ t₂}
        (t₁⇑ : ∞ (ρ ⊢ t₁ ⇒ ⊥)) →
        ρ ⊢ t₁ · t₂ ⇒ ⊥
  ·ʳ  : ∀ {t₁ t₂ v}
        (t₁⇓ : ρ ⊢ t₁ ⇒ val v)
        (t₂⇑ : ∞ (ρ ⊢ t₂ ⇒ ⊥)) →
        ρ ⊢ t₁ · t₂ ⇒ ⊥

------------------------------------------------------------------------
-- The semantics is deterministic

private

  lemma₁ : ∀ {n} {ρ : Env n} {t v₁ v₂} →
           ρ ⊢ t ⇒ val v₁ → ρ ⊢ t ⇒ val v₂ →
           _≡_ {A = Sem} (val v₁) (val v₂)
  lemma₁ var                 var                    = refl
  lemma₁ con                 con                    = refl
  lemma₁ ƛ                   ƛ                      = refl
  lemma₁ (app t₁⇓ t₂⇓ t₁t₂⇓) (app t₁⇓′ t₂⇓′ t₁t₂⇓′)
    with lemma₁ t₁⇓ t₁⇓′ | lemma₁ t₂⇓ t₂⇓′
  ... | refl | refl = lemma₁ t₁t₂⇓ t₁t₂⇓′

  lemma₂ : ∀ {n} {ρ : Env n} {t v} →
           ρ ⊢ t ⇒ val v → ρ ⊢ t ⇒ ⊥ → val v ≡ ⊥
  lemma₂ var ()
  lemma₂ con ()
  lemma₂ ƛ   ()
  lemma₂ (app t₁⇓ t₂⇓ t₁t₂⇓) (app t₁⇓′ t₂⇓′ t₁t₂⇑)
    with lemma₁ t₁⇓ t₁⇓′ | lemma₁ t₂⇓ t₂⇓′
  ... | refl | refl = lemma₂ t₁t₂⇓ (♭ t₁t₂⇑)
  lemma₂ (app t₁⇓ t₂⇓ t₁t₂⇓) (·ˡ t₁⇑)      with lemma₂ t₁⇓ (♭ t₁⇑)
  ... | ()
  lemma₂ (app t₁⇓ t₂⇓ t₁t₂⇓) (·ʳ t₁⇓′ t₂⇑) with lemma₂ t₂⇓ (♭ t₂⇑)
  ... | ()

deterministic : ∀ {n} {ρ : Env n} {t} v₁ v₂ →
                ρ ⊢ t ⇒ v₁ → ρ ⊢ t ⇒ v₂ → v₁ ≡ v₂
deterministic ⊥        ⊥        d₁ d₂ = refl
deterministic (val v₁) ⊥        d₁ d₂ = lemma₂ d₁ d₂
deterministic ⊥        (val v₂) d₁ d₂ = sym $ lemma₂ d₂ d₁
deterministic (val v₁) (val v₂) d₁ d₂ = lemma₁ d₁ d₂

------------------------------------------------------------------------
-- Compiler "correctness"

-- The proofs below establish that the compiler in
-- Lambda.VirtualMachine preserves the semantics above, on the
-- assumption that the virtual machine is deterministic.

correct⇓′ : ∀ {n ρ c s v} {t : Tm n} →
            ρ ⊢ t ⇒ val v →
            ⟨ ⟦ t ⟧ c , s , ⟦ ρ ⟧ρ ⟩ ⟶⋆ ⟨ c , val ⟦ v ⟧v ∷ s , ⟦ ρ ⟧ρ ⟩
correct⇓′ {ρ = ρ} {c} {s} (var {x}) = begin
  ⟨ Var x ∷ c , s                         , ⟦ ρ ⟧ρ ⟩ ⟶⟨ Var ⟩
  ⟨         c , val (lookup x ⟦ ρ ⟧ρ) ∷ s , ⟦ ρ ⟧ρ ⟩ ≡⟨ cong (λ v → ⟨ c , val v ∷ s , ⟦ ρ ⟧ρ ⟩)
                                                             (lookup-hom x ρ) ⟩
  ⟨         c , val ⟦ lookup x ρ ⟧v   ∷ s , ⟦ ρ ⟧ρ ⟩ ∎
correct⇓′ {ρ = ρ} {c} {s} (con {i}) = begin
  ⟨ Con i ∷ c ,                                     s , ⟦ ρ ⟧ρ ⟩ ⟶⟨ Con ⟩
  ⟨         c , val (Lambda.Syntax.Closure.con i) ∷ s , ⟦ ρ ⟧ρ ⟩ ∎
correct⇓′ {ρ = ρ} {c} {s} (ƛ {t}) = begin
  ⟨ Clos (⟦ t ⟧ [ Ret ]) ∷ c ,                  s , ⟦ ρ ⟧ρ ⟩ ⟶⟨ Clos ⟩
  ⟨                        c , val ⟦ ƛ t ρ ⟧v ∷ s , ⟦ ρ ⟧ρ ⟩ ∎
correct⇓′ {ρ = ρ} {c} {s} {v′} (app {t₁} {t₂} {t = t} {ρ′} {v} t₁⇓ t₂⇓ t₁t₂⇓) = begin
  ⟨ ⟦ t₁ ⟧ (⟦ t₂ ⟧ (App ∷ c)) ,                                s ,          ⟦ ρ ⟧ρ  ⟩ ⟶⋆⟨ correct⇓′ t₁⇓ ⟩
  ⟨         ⟦ t₂ ⟧ (App ∷ c)  ,              val ⟦ ƛ t ρ′ ⟧v ∷ s ,          ⟦ ρ ⟧ρ  ⟩ ⟶⋆⟨ correct⇓′ t₂⇓ ⟩
  ⟨                 App ∷ c   , val ⟦ v ⟧v ∷ val ⟦ ƛ t ρ′ ⟧v ∷ s ,          ⟦ ρ ⟧ρ  ⟩ ⟶⟨ App ⟩
  ⟨ ⟦ t ⟧ [ Ret ]             ,                 ret c ⟦ ρ ⟧ρ ∷ s , ⟦ v ⟧v ∷ ⟦ ρ′ ⟧ρ ⟩ ⟶⋆⟨ correct⇓′ t₁t₂⇓ ⟩
  ⟨       [ Ret ]             ,   val ⟦ v′ ⟧v ∷ ret c ⟦ ρ ⟧ρ ∷ s , ⟦ v ⟧v ∷ ⟦ ρ′ ⟧ρ ⟩ ⟶⟨ Ret ⟩
  ⟨                       c   ,   val ⟦ v′ ⟧v ∷                s ,          ⟦ ρ ⟧ρ  ⟩ ∎

correct⇑′ : ∀ {n ρ c s} {t : Tm n} →
            ρ ⊢ t ⇒ ⊥ → ⟨ ⟦ t ⟧ c , s , ⟦ ρ ⟧ρ ⟩ ⟶∞′
correct⇑′ {ρ = ρ} {c} {s} (app {t₁} {t₂} {t = t} {ρ′} {v} t₁⇓ t₂⇓ t₁t₂⇑) =
  ⟨ ⟦ t₁ ⟧ (⟦ t₂ ⟧ (App ∷ c)) ,                                s ,          ⟦ ρ ⟧ρ  ⟩ ⟶⋆⟨ correct⇓′ t₁⇓ ⟩′
  ⟨         ⟦ t₂ ⟧ (App ∷ c)  ,              val ⟦ ƛ t ρ′ ⟧v ∷ s ,          ⟦ ρ ⟧ρ  ⟩ ⟶⋆⟨ correct⇓′ t₂⇓ ⟩′
  ⟨                 App ∷ c   , val ⟦ v ⟧v ∷ val ⟦ ƛ t ρ′ ⟧v ∷ s ,          ⟦ ρ ⟧ρ  ⟩ ⟶⟨ App ⟩′ ♯
 (⟨ ⟦ t ⟧ [ Ret ]             ,                 ret c ⟦ ρ ⟧ρ ∷ s , ⟦ v ⟧v ∷ ⟦ ρ′ ⟧ρ ⟩ ⟶∞⟨ correct⇑′ (♭ t₁t₂⇑) ⟩)
correct⇑′ {ρ = ρ} {c} {s} (·ˡ {t₁} {t₂} t₁⇑) =
  ⟨ ⟦ t₁ ⟧ (⟦ t₂ ⟧ (App ∷ c)) , s , ⟦ ρ ⟧ρ ⟩ ⟶∞⟨ correct⇑′ (♭ t₁⇑) ⟩
correct⇑′ {ρ = ρ} {c} {s} (·ʳ {t₁} {t₂} {v} t₁⇓ t₂⇑) =
  ⟨ ⟦ t₁ ⟧ (⟦ t₂ ⟧ (App ∷ c)) ,              s , ⟦ ρ ⟧ρ ⟩ ⟶⋆⟨ correct⇓′ t₁⇓ ⟩′
  ⟨         ⟦ t₂ ⟧ (App ∷ c)  , val ⟦ v ⟧v ∷ s , ⟦ ρ ⟧ρ ⟩ ⟶∞⟨ correct⇑′ (♭ t₂⇑) ⟩

correct⇓ : ∀ {t v} →
           [] ⊢ t ⇒ val v →
           ∃ λ s → ⟨ ⟦ t ⟧ [] , [] , [] ⟩ ⟶⋆ s × s ⇓ ⟦ v ⟧v
correct⇓ t⇓ = (_ , correct⇓′ t⇓ , final)

correct⇑ : ∀ {t} → [] ⊢ t ⇒ ⊥ → ⟨ ⟦ t ⟧ [] , [] , [] ⟩ ⟶∞
correct⇑ = InfiniteSequence.sound ∘ correct⇑′

-- Note that the two correctness statements above do not take account
-- of terms which crash.


==> anc/accompanying-code/productivity/Lambda/Substitution.agda <==
------------------------------------------------------------------------
-- Substitutions
------------------------------------------------------------------------

module Lambda.Substitution where

open import Data.Fin.Substitution
open import Data.Fin.Substitution.Lemmas
open import Data.Nat
open import Data.Vec
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl; sym; cong; cong₂)
open PropEq.≡-Reasoning
open import Data.Star using (Star; ε; _◅_)

open import Lambda.Syntax

-- Code for applying substitutions.

module TmApp {T} (l : Lift T Tm) where
  open Lift l hiding (var)

  -- Applies a substitution to a term.

  infix 8 _/_

  _/_ : ∀ {m n} → Tm m → Sub T m n → Tm n
  con i   / ρ = con i
  var x   / ρ = lift (lookup x ρ)
  ƛ t     / ρ = ƛ (t / ρ ↑)
  t₁ · t₂ / ρ = (t₁ / ρ) · (t₂ / ρ)

  open Application (record { _/_ = _/_ }) using (_/✶_)

  -- Some lemmas about _/_.

  con-/✶-↑✶ : ∀ k {m n i} (ρs : Subs T m n) →
            con i /✶ ρs ↑✶ k ≡ con i
  con-/✶-↑✶ k ε        = refl
  con-/✶-↑✶ k (ρ ◅ ρs) = cong₂ _/_ (con-/✶-↑✶ k ρs) refl

  ƛ-/✶-↑✶ : ∀ k {m n t} (ρs : Subs T m n) →
            ƛ t /✶ ρs ↑✶ k ≡ ƛ (t /✶ ρs ↑✶ suc k)
  ƛ-/✶-↑✶ k ε        = refl
  ƛ-/✶-↑✶ k (ρ ◅ ρs) = cong₂ _/_ (ƛ-/✶-↑✶ k ρs) refl

  ·-/✶-↑✶ : ∀ k {m n t₁ t₂} (ρs : Subs T m n) →
            t₁ · t₂ /✶ ρs ↑✶ k ≡ (t₁ /✶ ρs ↑✶ k) · (t₂ /✶ ρs ↑✶ k)
  ·-/✶-↑✶ k ε        = refl
  ·-/✶-↑✶ k (ρ ◅ ρs) = cong₂ _/_ (·-/✶-↑✶ k ρs) refl

tmSubst : TermSubst Tm
tmSubst = record { var = var; app = TmApp._/_ }

open TermSubst tmSubst hiding (var)

-- Substitution lemmas.

tmLemmas : TermLemmas Tm
tmLemmas = record
  { termSubst = tmSubst
  ; app-var   = refl
  ; /✶-↑✶     = Lemma./✶-↑✶
  }
  where
  module Lemma {T₁ T₂} {lift₁ : Lift T₁ Tm} {lift₂ : Lift T₂ Tm} where

    open Lifted lift₁ using () renaming (_↑✶_ to _↑✶₁_; _/✶_ to _/✶₁_)
    open Lifted lift₂ using () renaming (_↑✶_ to _↑✶₂_; _/✶_ to _/✶₂_)

    /✶-↑✶ : ∀ {m n} (ρs₁ : Subs T₁ m n) (ρs₂ : Subs T₂ m n) →
            (∀ k x → var x /✶₁ ρs₁ ↑✶₁ k ≡ var x /✶₂ ρs₂ ↑✶₂ k) →
             ∀ k t → t     /✶₁ ρs₁ ↑✶₁ k ≡ t     /✶₂ ρs₂ ↑✶₂ k
    /✶-↑✶ ρs₁ ρs₂ hyp k (con i) = begin
      con i /✶₁ ρs₁ ↑✶₁ k  ≡⟨ TmApp.con-/✶-↑✶ _ k ρs₁ ⟩
      con i                ≡⟨ sym (TmApp.con-/✶-↑✶ _ k ρs₂) ⟩
      con i /✶₂ ρs₂ ↑✶₂ k  ∎
    /✶-↑✶ ρs₁ ρs₂ hyp k (var x) = hyp k x
    /✶-↑✶ ρs₁ ρs₂ hyp k (ƛ t)   = begin
      ƛ t /✶₁ ρs₁ ↑✶₁ k        ≡⟨ TmApp.ƛ-/✶-↑✶ _ k ρs₁ ⟩
      ƛ (t /✶₁ ρs₁ ↑✶₁ suc k)  ≡⟨ cong ƛ (/✶-↑✶ ρs₁ ρs₂ hyp (suc k) t) ⟩
      ƛ (t /✶₂ ρs₂ ↑✶₂ suc k)  ≡⟨ sym (TmApp.ƛ-/✶-↑✶ _ k ρs₂) ⟩
      ƛ t /✶₂ ρs₂ ↑✶₂ k        ∎
    /✶-↑✶ ρs₁ ρs₂ hyp k (t₁ · t₂) = begin
      t₁ · t₂ /✶₁ ρs₁ ↑✶₁ k                    ≡⟨ TmApp.·-/✶-↑✶ _ k ρs₁ ⟩
      (t₁ /✶₁ ρs₁ ↑✶₁ k) · (t₂ /✶₁ ρs₁ ↑✶₁ k)  ≡⟨ cong₂ _·_ (/✶-↑✶ ρs₁ ρs₂ hyp k t₁)
                                                            (/✶-↑✶ ρs₁ ρs₂ hyp k t₂) ⟩
      (t₁ /✶₂ ρs₂ ↑✶₂ k) · (t₂ /✶₂ ρs₂ ↑✶₂ k)  ≡⟨ sym (TmApp.·-/✶-↑✶ _ k ρs₂) ⟩
      t₁ · t₂ /✶₂ ρs₂ ↑✶₂ k                    ∎

open TermLemmas tmLemmas public hiding (var)


==> anc/accompanying-code/productivity/Lambda/Substitution/Equivalence.agda <==
------------------------------------------------------------------------
-- The semantics given in OneSemantics and TwoSemantics are equivalent
------------------------------------------------------------------------

module Lambda.Substitution.Equivalence where

open import Coinduction

open import Lambda.Syntax
open WHNF
open import Lambda.Substitution.OneSemantics
open import Lambda.Substitution.TwoSemantics

⇒⟶⇓ : ∀ {n t} {v : Value n} → t ⇒ val v → t ⇓ v
⇒⟶⇓ val                 = val
⇒⟶⇓ (app t₁⇓ t₂⇓ t₁t₂⇒) = app (⇒⟶⇓ t₁⇓) (⇒⟶⇓ t₂⇓) (⇒⟶⇓ t₁t₂⇒)

⇒⊥⟶⇑ : ∀ {n} {t : Tm n} → t ⇒ ⊥ → t ⇑
⇒⊥⟶⇑ (·ˡ t₁⇑)            = ·ˡ (♯ (⇒⊥⟶⇑ (♭ t₁⇑)))
⇒⊥⟶⇑ (·ʳ t₁⇓ t₂⇑)        = ·ʳ (⇒⟶⇓ t₁⇓) (♯ (⇒⊥⟶⇑ (♭ t₂⇑)))
⇒⊥⟶⇑ (app t₁⇓ t₂⇓ t₁t₂⇒) = app (⇒⟶⇓ t₁⇓) (⇒⟶⇓ t₂⇓) (♯ (⇒⊥⟶⇑ (♭ t₁t₂⇒)))

⇓⟶⇒ : ∀ {n t} {v : Value n} → t ⇓ v → t ⇒ val v
⇓⟶⇒ val                 = val
⇓⟶⇒ (app t₁⇓ t₂⇓ t₁t₂⇓) = app (⇓⟶⇒ t₁⇓) (⇓⟶⇒ t₂⇓) (⇓⟶⇒ t₁t₂⇓)

⇑⟶⇒⊥ : ∀ {n} {t : Tm n} → t ⇑ → t ⇒ ⊥
⇑⟶⇒⊥ (·ˡ t₁⇑)            = ·ˡ (♯ (⇑⟶⇒⊥ (♭ t₁⇑)))
⇑⟶⇒⊥ (·ʳ t₁⇓ t₂⇑)        = ·ʳ (⇓⟶⇒ t₁⇓) (♯ (⇑⟶⇒⊥ (♭ t₂⇑)))
⇑⟶⇒⊥ (app t₁⇓ t₂⇓ t₁t₂⇓) = app (⇓⟶⇒ t₁⇓) (⇓⟶⇒ t₂⇓) (♯ (⇑⟶⇒⊥ (♭ t₁t₂⇓)))


==> anc/accompanying-code/productivity/Lambda/Substitution/OneSemantics.agda <==
------------------------------------------------------------------------
-- Big-step semantics for the untyped λ-calculus
------------------------------------------------------------------------

module Lambda.Substitution.OneSemantics where

open import Coinduction
open import Data.Fin
open import Function
open import Data.Nat

open import Lambda.Syntax
open WHNF
open import Lambda.Substitution

-- Semantic domain. ⊥ represents non-termination.

data Sem (n : ℕ) : Set where
  ⊥   : Sem n
  val : (v : Value n) → Sem n

-- Big-step semantics.

mutual

  infix 4 _⇒_ _⇒?_

  data _⇒_ {n} : Tm n → Sem n → Set where
    val : ∀ {v} → ⌜ v ⌝ ⇒ val v
    app : ∀ {t₁ t₂ t v s}
          (t₁⇓   : t₁ ⇒? val (ƛ t))
          (t₂⇓   : t₂ ⇒? val v)
          (t₁t₂⇒ : t / sub ⌜ v ⌝ ⇒? s) →
          t₁ · t₂ ⇒ s
    ·ˡ  : ∀ {t₁ t₂}
          (t₁⇑ : t₁ ⇒? ⊥) →
          t₁ · t₂ ⇒ ⊥
    ·ʳ  : ∀ {t₁ t₂ v}
          (t₁⇓ : t₁ ⇒? val v)
          (t₂⇑ : t₂ ⇒? ⊥) →
          t₁ · t₂ ⇒ ⊥

  -- Conditional coinduction: coinduction only for diverging
  -- computations.

  _⇒?_ : ∀ {n} → Tm n → Sem n → Set
  t ⇒? ⊥     = ∞ (t ⇒ ⊥)
  t ⇒? val v = t ⇒ val v

-- Example.

ω : Tm 0
ω = ƛ (vr 0 · vr 0)

Ω : Tm 0
Ω = ω · ω

Ω-loops : Ω ⇒ ⊥
Ω-loops = app val val (♯ Ω-loops)


==> anc/accompanying-code/productivity/Lambda/Substitution/TwoSemantics.agda <==
------------------------------------------------------------------------
-- The two big-step semantics given by Leroy and Grall in "Coinductive
-- big-step operational semantics"
------------------------------------------------------------------------

module Lambda.Substitution.TwoSemantics where

open import Coinduction

open import Lambda.Syntax
open WHNF
open import Lambda.Substitution

-- Big-step semantics for terminating computations.

infix 4 _⇓_

data _⇓_ {n} : Tm n → Value n → Set where
  val : ∀ {v} → ⌜ v ⌝ ⇓ v
  app : ∀ {t₁ t₂ t v v′}
        (t₁⇓   : t₁ ⇓ ƛ t)
        (t₂⇓   : t₂ ⇓ v)
        (t₁t₂⇓ : t / sub ⌜ v ⌝ ⇓ v′) →
        t₁ · t₂ ⇓ v′

-- Big-step semantics for non-terminating computations.

infix 4 _⇑

data _⇑ {n} : Tm n → Set where
  ·ˡ  : ∀ {t₁ t₂}
        (t₁⇑ : ∞ (t₁ ⇑)) →
        t₁ · t₂ ⇑
  ·ʳ  : ∀ {t₁ t₂ v}
        (t₁⇓ : t₁ ⇓ v)
        (t₂⇑ : ∞ (t₂ ⇑)) →
        t₁ · t₂ ⇑
  app : ∀ {t₁ t₂ t v}
        (t₁⇓   : t₁ ⇓ ƛ t)
        (t₂⇓   : t₂ ⇓ v)
        (t₁t₂⇓ : ∞ (t / sub ⌜ v ⌝ ⇑)) →
        t₁ · t₂ ⇑


==> anc/accompanying-code/productivity/Lambda/Syntax.agda <==
------------------------------------------------------------------------
-- The syntax of the untyped λ-calculus with constants
------------------------------------------------------------------------

module Lambda.Syntax where

open import Data.Nat
open import Data.Fin
open import Data.Vec
open import Relation.Nullary.Decidable

------------------------------------------------------------------------
-- Terms

-- Variables are represented using de Bruijn indices.

infixl 9 _·_

data Tm (n : ℕ) : Set where
  con : (i : ℕ) → Tm n
  var : (x : Fin n) → Tm n
  ƛ   : (t : Tm (suc n)) → Tm n
  _·_ : (t₁ t₂ : Tm n) → Tm n

-- Convenient helper.

vr : ∀ m {n} {m<n : True (suc m ≤? n)} → Tm n
vr _ {m<n = m<n} = var (#_ _ {m<n = m<n})

------------------------------------------------------------------------
-- Values, potentially with free variables

module WHNF where

  data Value (n : ℕ) : Set where
    con : (i : ℕ) → Value n
    ƛ   : (t : Tm (suc n)) → Value n

  ⌜_⌝ : ∀ {n} → Value n → Tm n
  ⌜ con i ⌝ = con i
  ⌜ ƛ t   ⌝ = ƛ t

------------------------------------------------------------------------
-- Closure-based definition of values

-- Environments and values. Defined in a module parametrised on the
-- type of terms.

module Closure (Tm : ℕ → Set) where

  mutual

    -- Environments.

    Env : ℕ → Set
    Env n = Vec Value n

    -- Values. Lambdas are represented using closures, so values do
    -- not contain any free variables.

    data Value : Set where
      con : (i : ℕ) → Value
      ƛ   : ∀ {n} (t : Tm (suc n)) (ρ : Env n) → Value


==> anc/accompanying-code/productivity/Lambda/VirtualMachine.agda <==
------------------------------------------------------------------------
-- A virtual machine
------------------------------------------------------------------------

module Lambda.VirtualMachine where

open import Category.Monad
open import Category.Monad.Partiality as P
  using (_⊥; never); open P._⊥
open import Coinduction
open import Data.Empty using (⊥-elim)
open import Data.Fin
open import Data.List
open import Data.Maybe
open import Data.Nat
open import Data.Product as Prod
open import Data.Star hiding (return)
open import Data.Vec using (Vec; []; _∷_; lookup)
open import Function
open import Relation.Binary.PropositionalEquality as PE using (_≡_)
open import Relation.Nullary

open RawMonad P.monad

open import Lambda.Syntax
private module C = Closure Tm

------------------------------------------------------------------------
-- Instruction set

mutual

  -- Instructions.

  data Instr (n : ℕ) : Set where
    Var  : (x : Fin n) → Instr n
    Con  : (i : ℕ) → Instr n
    Clos : (c : Code (suc n)) → Instr n
    App  : Instr n
    Ret  : Instr n

  -- Code.

  Code : ℕ → Set
  Code n = List (Instr n)

-- Environments and values.

open Closure Code

------------------------------------------------------------------------
-- Compiler

-- The compiler is formulated in continuation-passing style.

⟦_⟧ : ∀ {n} → Tm n → Code n → Code n
⟦ con i ⟧   c = Con i ∷ c
⟦ var x ⟧   c = Var x ∷ c
⟦ ƛ t ⟧     c = Clos (⟦ t ⟧ [ Ret ]) ∷ c
⟦ t₁ · t₂ ⟧ c = ⟦ t₁ ⟧ (⟦ t₂ ⟧ (App ∷ c))

-- Environments and values can also be compiled.

mutual

  ⟦_⟧ρ : ∀ {n} → C.Env n → Env n
  ⟦ []    ⟧ρ = []
  ⟦ v ∷ ρ ⟧ρ = ⟦ v ⟧v ∷ ⟦ ρ ⟧ρ

  ⟦_⟧v : C.Value → Value
  ⟦ con i ⟧v = con i
  ⟦ ƛ t ρ ⟧v = ƛ (⟦ t ⟧ [ Ret ]) ⟦ ρ ⟧ρ

-- ⟦_⟧ρ/⟦_⟧v is homomorphic with respect to lookup.

lookup-hom : ∀ {n} (x : Fin n) ρ → lookup x ⟦ ρ ⟧ρ ≡ ⟦ lookup x ρ ⟧v
lookup-hom zero    (v ∷ ρ) = PE.refl
lookup-hom (suc x) (v ∷ ρ) = lookup-hom x ρ

------------------------------------------------------------------------
-- Stacks and states

-- Stacks.

data StackElement : Set where
  val : (v : Value) → StackElement
  ret : ∀ {n} (c : Code n) (ρ : Env n) → StackElement

Stack : Set
Stack = List StackElement

-- States.

data State : Set where
  ⟨_,_,_⟩ : ∀ {n} (c : Code n) (s : Stack) (ρ : Env n) → State

------------------------------------------------------------------------
-- Relational semantics of the VM

module Relational where

  infix 4 _⟶_

  data _⟶_ : State → State → Set where
    Var  : ∀ {n} {x : Fin n} {c s ρ} →
           ⟨ Var x ∷ c , s , ρ ⟩ ⟶ ⟨ c , val (lookup x ρ) ∷ s , ρ ⟩
    Con  : ∀ {n i} {c : Code n} {s ρ} →
           ⟨ Con i ∷ c , s , ρ ⟩ ⟶ ⟨ c , val (con i) ∷ s , ρ ⟩
    Clos : ∀ {n} {c : Code n} {c′ s ρ} →
           ⟨ Clos c′ ∷ c , s , ρ ⟩ ⟶ ⟨ c , val (ƛ c′ ρ) ∷ s , ρ ⟩
    App  : ∀ {n} {c : Code n} {v n′} {c′ : Code (suc n′)} {ρ′ s ρ} →
           ⟨ App ∷ c , val v ∷ val (ƛ c′ ρ′) ∷ s , ρ ⟩ ⟶ ⟨ c′ , ret c ρ ∷ s , v ∷ ρ′ ⟩
    Ret  : ∀ {n} {c : Code n} {v n′} {c′ : Code n′} {ρ′ s ρ} →
           ⟨ Ret ∷ c , val v ∷ ret c′ ρ′ ∷ s , ρ ⟩ ⟶ ⟨ c′ , val v ∷ s , ρ′ ⟩

  -- Final (stuck) states.

  Final : State → Set
  Final s = ∄ λ s′ → s ⟶ s′

  -- s ⇓ v means that s is a successful final state, and that the
  -- corresponding value is v.

  infix 4 _⇓_

  data _⇓_ : State → Value → Set where
    final : ∀ {v} → ⟨ [] , val v ∷ [] , [] ⟩ ⇓ v

  -- Sanity check.

  ⇓-final : ∀ {s v} → s ⇓ v → Final s
  ⇓-final final (_ , ())

  -- Crashing stuck states.

  Stuck : State → Set
  Stuck s = Final s × ∄ (λ v → s ⇓ v)

  -- Reflexive transitive closure.

  infix 4 _⟶⋆_

  _⟶⋆_ : State → State → Set
  _⟶⋆_ = Star _⟶_

  -- Infinite sequences of steps.

  infixr 5 _◅_
  infix  4 _⟶∞

  data _⟶∞ : State → Set where
    _◅_ : ∀ {s₁ s₂} (s₁⟶s₂ : s₁ ⟶ s₂) (s₂⟶∞ : ∞ (s₂ ⟶∞)) → s₁ ⟶∞

  -- A variant of _⟶∞ which is easier to use.

  module InfiniteSequence where

    infix  4 _⟶∞′
    infixr 2 _⟶⟨_⟩′_ _⟶⋆⟨_⟩′_
    infix  2 _⟶∞⟨_⟩

    data _⟶∞′ : State → Set where
      _⟶⟨_⟩′_  : ∀ s₁ {s₂} (s₁⟶s₂ : s₁ ⟶ s₂) (s₂⟶∞ : ∞ (s₂ ⟶∞′)) → s₁ ⟶∞′
      _⟶⋆⟨_⟩′_ : ∀ s₁ {s₂} (s₁⟶⋆s₂ : s₁ ⟶⋆ s₂) (s₂⟶∞ : s₂ ⟶∞′) → s₁ ⟶∞′
      _⟶∞⟨_⟩   : ∀ s (s⟶∞ : s ⟶∞′) → s ⟶∞′

    sound : ∀ {s} → s ⟶∞′ → s ⟶∞
    sound (s₁ ⟶⟨ s₁⟶s₂ ⟩′ s₂⟶∞)           = s₁⟶s₂ ◅ ♯ (sound (♭ s₂⟶∞))
    sound (s  ⟶⋆⟨ ε ⟩′ s⟶∞)               = sound s⟶∞
    sound (s₁ ⟶⋆⟨ s₁⟶s₂ ◅ s₂⟶⋆s₃ ⟩′ s₃⟶∞) = s₁⟶s₂ ◅ ♯ (sound (_ ⟶⋆⟨ s₂⟶⋆s₃ ⟩′ s₃⟶∞))
    sound (s  ⟶∞⟨ s⟶∞ ⟩)                  = sound s⟶∞

    complete : ∀ {s} → s ⟶∞ → s ⟶∞′
    complete (s₁⟶s₂ ◅ s₂⟶∞) = _ ⟶⟨ s₁⟶s₂ ⟩′ ♯ complete (♭ s₂⟶∞)

------------------------------------------------------------------------
-- Functional semantics of the VM

module Functional where

  -- The result of running the VM one step.

  data Result : Set where
    continue : (s : State) → Result
    done     : (v : Value) → Result
    crash    : Result

  -- A single step of the computation.

  step : State → Result
  step ⟨ []          ,                 val v ∷ [] , [] ⟩ = done v
  step ⟨ Var x   ∷ c ,                          s , ρ  ⟩ = continue ⟨ c  , val (lookup x ρ) ∷ s ,     ρ  ⟩
  step ⟨ Con i   ∷ c ,                          s , ρ  ⟩ = continue ⟨ c  , val (con i)      ∷ s ,     ρ  ⟩
  step ⟨ Clos c′ ∷ c ,                          s , ρ  ⟩ = continue ⟨ c  , val (ƛ c′ ρ)     ∷ s ,     ρ  ⟩
  step ⟨ App     ∷ c , val v ∷ val (ƛ c′ ρ′) ∷  s , ρ  ⟩ = continue ⟨ c′ , ret c ρ          ∷ s , v ∷ ρ′ ⟩
  step ⟨ Ret     ∷ c , val v ∷ ret c′ ρ′     ∷  s , ρ  ⟩ = continue ⟨ c′ , val v            ∷ s ,     ρ′ ⟩
  step _                                                 = crash

  -- The VM.

  exec : State → Maybe Value ⊥
  exec s with step s
  ... | continue s′ = later (♯ exec s′)
  ... | done v      = return (just v)
  ... | crash       = return nothing

  -- Equality for partial computations returning Maybe Value.
  --
  -- Note that propositional equality is used for the underlying
  -- values, which can include code components. In other words, if
  -- v₁ ≈ v₂, then any code components in these values have to be
  -- /syntactically/ equal.

  module Equality where

    open P.Propositional public
      using (_≈_; now; later; laterˡ; later⁻¹; now≉never)
      renaming (module Reasoning to EqReasoning)

------------------------------------------------------------------------
-- Equivalence proof

module Equivalence where

  open Relational
  open Functional
  open Functional.Equality

  ----------------------------------------------------------------------
  -- Classification of states

  -- Inductive characterisation of states which are stuck and not
  -- final.

  data Crashing : State → Set where
    crash₁  : ∀ {n ρ}                → Crashing (⟨_,_,_⟩ {    n}        []                            []        ρ )
    crash₂  : ∀ {n n′ c ρ′ s ρ}      → Crashing (⟨_,_,_⟩ {    n}        [] (         ret {n′} c ρ′  ∷ s )       ρ )
    crash₃  : ∀ {n v e s ρ}          → Crashing (⟨_,_,_⟩ {    n}        [] (val v  ∷ e              ∷ s )       ρ )
    crash₄  : ∀ {n v₁ v₂ ρ}          → Crashing (⟨_,_,_⟩ {suc n}        [] (         val v₁         ∷ []) (v₂ ∷ ρ))
    crash₅  : ∀ {n c ρ}              → Crashing (⟨_,_,_⟩ {    n} (App ∷ c)                            []        ρ )
    crash₆  : ∀ {n c v ρ}            → Crashing (⟨_,_,_⟩ {    n} (App ∷ c) (         val v          ∷ [])       ρ )
    crash₇  : ∀ {n c n′ c′ ρ′ s ρ}   → Crashing (⟨_,_,_⟩ {    n} (App ∷ c) (         ret {n′} c′ ρ′ ∷ s )       ρ )
    crash₈  : ∀ {n c v i s ρ}        → Crashing (⟨_,_,_⟩ {    n} (App ∷ c) (val v  ∷ val (con i)    ∷ s )       ρ )
    crash₉  : ∀ {n c v n′ c′ ρ′ s ρ} → Crashing (⟨_,_,_⟩ {    n} (App ∷ c) (val v  ∷ ret {n′} c′ ρ′ ∷ s )       ρ )
    crash₁₀ : ∀ {n c ρ}              → Crashing (⟨_,_,_⟩ {    n} (Ret ∷ c)                            []        ρ )
    crash₁₁ : ∀ {n c v ρ}            → Crashing (⟨_,_,_⟩ {    n} (Ret ∷ c) (         val v          ∷ [])       ρ )
    crash₁₂ : ∀ {n c n′ c′ ρ′ s ρ}   → Crashing (⟨_,_,_⟩ {    n} (Ret ∷ c) (         ret {n′} c′ ρ′ ∷ s )       ρ )
    crash₁₃ : ∀ {n c v₁ v₂ s ρ}      → Crashing (⟨_,_,_⟩ {    n} (Ret ∷ c) (val v₁ ∷ val v₂         ∷ s )       ρ )

  -- There are three kinds of states.

  data Kind (s : State) : Set where
    done     : ∀ {v} (s⇓v : s ⇓ v)    → Kind s
    continue : ∀ {s′} (s⟶s′ : s ⟶ s′) → Kind s
    crash    : (s↯ : Crashing s)      → Kind s

  -- We can assign (at least) one kind to every state.

  kind : ∀ s → Kind s
  kind ⟨ []          ,                 val v ∷ [] , [] ⟩ = done final
  kind ⟨ Var x   ∷ c ,                          s , ρ  ⟩ = continue Var
  kind ⟨ Con i   ∷ c ,                          s , ρ  ⟩ = continue Con
  kind ⟨ Clos c′ ∷ c ,                          s , ρ  ⟩ = continue Clos
  kind ⟨ App     ∷ c , val v ∷ val (ƛ c′ ρ′) ∷  s , ρ  ⟩ = continue App
  kind ⟨ Ret     ∷ c , val v ∷ ret c′ ρ′     ∷  s , ρ  ⟩ = continue Ret

  kind ⟨ []      ,                       [] , _     ⟩ = crash crash₁
  kind ⟨ []      ,         ret _ _     ∷ _  , _     ⟩ = crash crash₂
  kind ⟨ []      , val _ ∷ _           ∷ _  , _     ⟩ = crash crash₃
  kind ⟨ []      ,         val _       ∷ [] , _ ∷ _ ⟩ = crash crash₄
  kind ⟨ App ∷ _ ,                       [] , _     ⟩ = crash crash₅
  kind ⟨ App ∷ _ ,         val _       ∷ [] , _     ⟩ = crash crash₆
  kind ⟨ App ∷ _ ,         ret _ _     ∷ _  , _     ⟩ = crash crash₇
  kind ⟨ App ∷ _ , val _ ∷ val (con _) ∷ _  , _     ⟩ = crash crash₈
  kind ⟨ App ∷ _ , val _ ∷ ret _ _     ∷ _  , _     ⟩ = crash crash₉
  kind ⟨ Ret ∷ _ ,                       [] , _     ⟩ = crash crash₁₀
  kind ⟨ Ret ∷ _ ,         val _       ∷ [] , _     ⟩ = crash crash₁₁
  kind ⟨ Ret ∷ _ ,         ret _ _     ∷ _  , _     ⟩ = crash crash₁₂
  kind ⟨ Ret ∷ _ , val _ ∷ val _       ∷ _  , _     ⟩ = crash crash₁₃

  -- The functional semantics crashes for crashing states.

  exec-crashes : ∀ {s} → Crashing s → exec s ≈ return nothing
  exec-crashes crash₁  = now PE.refl
  exec-crashes crash₂  = now PE.refl
  exec-crashes crash₃  = now PE.refl
  exec-crashes crash₄  = now PE.refl
  exec-crashes crash₅  = now PE.refl
  exec-crashes crash₆  = now PE.refl
  exec-crashes crash₇  = now PE.refl
  exec-crashes crash₈  = now PE.refl
  exec-crashes crash₉  = now PE.refl
  exec-crashes crash₁₀ = now PE.refl
  exec-crashes crash₁₁ = now PE.refl
  exec-crashes crash₁₂ = now PE.refl
  exec-crashes crash₁₃ = now PE.refl

  -- The relational semantics also crashes for crashing states.

  ⟶-crashes : ∀ {s} → Crashing s → Stuck s
  ⟶-crashes s↯ = (helper₁ s↯ , helper₂ s↯)
    where
    helper₁ : ∀ {s} → Crashing s → Final s
    helper₁ crash₁  (_ , ())
    helper₁ crash₂  (_ , ())
    helper₁ crash₃  (_ , ())
    helper₁ crash₄  (_ , ())
    helper₁ crash₅  (_ , ())
    helper₁ crash₆  (_ , ())
    helper₁ crash₇  (_ , ())
    helper₁ crash₈  (_ , ())
    helper₁ crash₉  (_ , ())
    helper₁ crash₁₀ (_ , ())
    helper₁ crash₁₁ (_ , ())
    helper₁ crash₁₂ (_ , ())
    helper₁ crash₁₃ (_ , ())

    helper₂ : ∀ {s} → Crashing s → ∄ λ v → s ⇓ v
    helper₂ crash₁  (_ , ())
    helper₂ crash₂  (_ , ())
    helper₂ crash₃  (_ , ())
    helper₂ crash₄  (_ , ())
    helper₂ crash₅  (_ , ())
    helper₂ crash₆  (_ , ())
    helper₂ crash₇  (_ , ())
    helper₂ crash₈  (_ , ())
    helper₂ crash₉  (_ , ())
    helper₂ crash₁₀ (_ , ())
    helper₂ crash₁₁ (_ , ())
    helper₂ crash₁₂ (_ , ())
    helper₂ crash₁₃ (_ , ())

  ----------------------------------------------------------------------
  -- The relational semantics is sound with respect to the functional
  -- one

  -- Note that these proofs implicitly establish that the relational
  -- semantics is deterministic.

  ⇒⇓ : ∀ {s s′ v} → s ⟶⋆ s′ → s′ ⇓ v → exec s ≈ return (just v)
  ⇒⇓ ε            final = now PE.refl
  ⇒⇓ (Var  ◅ s⟶⋆) ⇓     = laterˡ (⇒⇓ s⟶⋆ ⇓)
  ⇒⇓ (Con  ◅ s⟶⋆) ⇓     = laterˡ (⇒⇓ s⟶⋆ ⇓)
  ⇒⇓ (Clos ◅ s⟶⋆) ⇓     = laterˡ (⇒⇓ s⟶⋆ ⇓)
  ⇒⇓ (App  ◅ s⟶⋆) ⇓     = laterˡ (⇒⇓ s⟶⋆ ⇓)
  ⇒⇓ (Ret  ◅ s⟶⋆) ⇓     = laterˡ (⇒⇓ s⟶⋆ ⇓)

  ⇒⇑ : ∀ {s} → s ⟶∞ → exec s ≈ never
  ⇒⇑ (Var  ◅ s⟶∞) = later (♯ (⇒⇑ (♭ s⟶∞)))
  ⇒⇑ (Con  ◅ s⟶∞) = later (♯ (⇒⇑ (♭ s⟶∞)))
  ⇒⇑ (Clos ◅ s⟶∞) = later (♯ (⇒⇑ (♭ s⟶∞)))
  ⇒⇑ (App  ◅ s⟶∞) = later (♯ (⇒⇑ (♭ s⟶∞)))
  ⇒⇑ (Ret  ◅ s⟶∞) = later (♯ (⇒⇑ (♭ s⟶∞)))

  ⇒↯ : ∀ {s} → ∃ (λ s′ → s ⟶⋆ s′ × Stuck s′) → exec s ≈ return nothing
  ⇒↯ (_ , Var  ◅ s⟶⋆ , ↯) = laterˡ (⇒↯ (_ , s⟶⋆ , ↯))
  ⇒↯ (_ , Con  ◅ s⟶⋆ , ↯) = laterˡ (⇒↯ (_ , s⟶⋆ , ↯))
  ⇒↯ (_ , Clos ◅ s⟶⋆ , ↯) = laterˡ (⇒↯ (_ , s⟶⋆ , ↯))
  ⇒↯ (_ , App  ◅ s⟶⋆ , ↯) = laterˡ (⇒↯ (_ , s⟶⋆ , ↯))
  ⇒↯ (_ , Ret  ◅ s⟶⋆ , ↯) = laterˡ (⇒↯ (_ , s⟶⋆ , ↯))
  ⇒↯ (s , ε          , ↯) with kind s
  ... | done s⇓v       = ⊥-elim (proj₂ ↯ (, s⇓v))
  ... | continue s₁⟶s₂ = ⊥-elim (proj₁ ↯ (, s₁⟶s₂))
  ... | crash s↯       = exec-crashes s↯

  ----------------------------------------------------------------------
  -- The relational semantics is complete with respect to the
  -- functional one

  ⇐⇓ : ∀ {s v} → exec s ≈ return (just v) → ∃ λ s′ → s ⟶⋆ s′ × s′ ⇓ v
  ⇐⇓ {s = s} ⇓ with kind s
  ⇐⇓ (now PE.refl) | done final    = (_ , ε , final)
  ⇐⇓ (laterˡ ⇓)    | continue Var  = Prod.map id (Prod.map (_◅_ Var ) id) (⇐⇓ ⇓)
  ⇐⇓ (laterˡ ⇓)    | continue Con  = Prod.map id (Prod.map (_◅_ Con ) id) (⇐⇓ ⇓)
  ⇐⇓ (laterˡ ⇓)    | continue Clos = Prod.map id (Prod.map (_◅_ Clos) id) (⇐⇓ ⇓)
  ⇐⇓ (laterˡ ⇓)    | continue App  = Prod.map id (Prod.map (_◅_ App ) id) (⇐⇓ ⇓)
  ⇐⇓ (laterˡ ⇓)    | continue Ret  = Prod.map id (Prod.map (_◅_ Ret ) id) (⇐⇓ ⇓)
  ⇐⇓ {s} {v} ⇓     | crash s↯      with
    return (just v)  ≈⟨ sym ⇓ ⟩
    exec s           ≈⟨ exec-crashes s↯ ⟩
    return nothing   ∎
    where open EqReasoning
  ... | now ()

  ⇐⇑ : ∀ {s} → exec s ≈ never → s ⟶∞
  ⇐⇑ {s = s} ⇑ with kind s
  ⇐⇑         ⇑ | done final    = ⊥-elim (now≉never ⇑)
  ⇐⇑         ⇑ | continue Var  = Var  ◅ ♯ ⇐⇑ (later⁻¹ ⇑)
  ⇐⇑         ⇑ | continue Con  = Con  ◅ ♯ ⇐⇑ (later⁻¹ ⇑)
  ⇐⇑         ⇑ | continue Clos = Clos ◅ ♯ ⇐⇑ (later⁻¹ ⇑)
  ⇐⇑         ⇑ | continue App  = App  ◅ ♯ ⇐⇑ (later⁻¹ ⇑)
  ⇐⇑         ⇑ | continue Ret  = Ret  ◅ ♯ ⇐⇑ (later⁻¹ ⇑)
  ⇐⇑ {s}     ⇑ | crash s↯      = ⊥-elim (now≉never (
    return nothing  ≈⟨ sym $ exec-crashes s↯ ⟩
    exec s          ≈⟨ ⇑ ⟩
    never           ∎))
    where open EqReasoning

  ⇐↯ : ∀ {s} → exec s ≈ return nothing → ∃ λ s′ → s ⟶⋆ s′ × Stuck s′
  ⇐↯ {s = s} ↯ with kind s
  ⇐↯ (now ())   | done final
  ⇐↯ (laterˡ ↯) | continue Var  = Prod.map id (Prod.map (_◅_ Var ) id) $ ⇐↯ ↯
  ⇐↯ (laterˡ ↯) | continue Con  = Prod.map id (Prod.map (_◅_ Con ) id) $ ⇐↯ ↯
  ⇐↯ (laterˡ ↯) | continue Clos = Prod.map id (Prod.map (_◅_ Clos) id) $ ⇐↯ ↯
  ⇐↯ (laterˡ ↯) | continue App  = Prod.map id (Prod.map (_◅_ App ) id) $ ⇐↯ ↯
  ⇐↯ (laterˡ ↯) | continue Ret  = Prod.map id (Prod.map (_◅_ Ret ) id) $ ⇐↯ ↯
  ⇐↯         ↯  | crash s↯      = (_ , ε , ⟶-crashes s↯)


==> anc/accompanying-code/productivity/LargeCombinators.agda <==
------------------------------------------------------------------------
-- Yet another implementation of the Fibonacci sequence using tail
------------------------------------------------------------------------

module LargeCombinators where

open import Coinduction
open import Data.Nat
open import Data.Stream as S using (Stream; _∷_; _≈_)

-- Stream programs. Note that the destructor tail is encapsulated in a
-- larger combinator, which also incorporates a constructor. This
-- ensures that the combinator can be used freely, with no risk of
-- destroying productivity.
--
-- Note that, in the general case, the implementation of whnf for the
-- "large combinator" may be quite tricky. In this case the
-- implementation turns out to be very simple, though.
--
-- The idea to use a "large combinator" is due to Thorsten Altenkirch.

infixr 5 _∷_

data StreamP (A : Set) : Set where
  _∷_     : (x : A) (xs : ∞ (StreamP A)) → StreamP A
  zipWith : (f : A → A → A) (xs ys : StreamP A) → StreamP A

  -- The intention is that ⟦ x ∷zipWith f · xs [tail ys ] ⟧P should be
  -- equal to x ∷ ♯ S.zipWith f ⟦ xs ⟧P (S.tail ⟦ ys ⟧P).

  _∷zipWith_·_[tail_] :
    (x : A) (f : A → A → A) (xs ys : StreamP A) → StreamP A

-- WHNFs.

data StreamW (A : Set) : Set where
  _∷_ : (x : A) (xs : StreamP A) → StreamW A

-- Stream programs can be turned into streams.

whnf : ∀ {A} → StreamP A → StreamW A
whnf (x ∷ xs) = x ∷ ♭ xs
whnf (x ∷zipWith f · xs′ [tail ys ]) with whnf ys
... | _ ∷ ys′ = x ∷ zipWith f xs′ ys′
whnf (zipWith f xs ys) with whnf xs | whnf ys
... | x ∷ xs′ | y ∷ ys′ = f x y ∷ zipWith f xs′ ys′

mutual

  ⟦_⟧W : ∀ {A} → StreamW A → Stream A
  ⟦ x ∷ xs ⟧W = x ∷ ♯ ⟦ xs ⟧P

  ⟦_⟧P : ∀ {A} → StreamP A → Stream A
  ⟦ xs ⟧P = ⟦ whnf xs ⟧W

-- The Fibonacci sequence.

fib : StreamP ℕ
fib = 0 ∷ ♯ (1 ∷zipWith _+_ · fib [tail fib ])

-- ⟦_⟧P is homomorphic with respect to zipWith/S.zipWith.

zipWith-hom :
  ∀ {A} (f : A → A → A) (xs ys : StreamP A) →
  ⟦ zipWith f xs ys ⟧P ≈ S.zipWith f ⟦ xs ⟧P ⟦ ys ⟧P
zipWith-hom f xs ys with whnf xs | whnf ys
... | x ∷ xs′ | y ∷ ys′ = f x y ∷ ♯ zipWith-hom f xs′ ys′

-- The stream ⟦ fib ⟧P satisfies its intended defining equation.

fib-correct :
  ⟦ fib ⟧P ≈ 0 ∷ ♯ (1 ∷ ♯ (S.zipWith _+_ ⟦ fib ⟧P (S.tail ⟦ fib ⟧P)))
fib-correct =
  0 ∷ ♯ (1 ∷ ♯ zipWith-hom _+_ fib (1 ∷zipWith _+_ · fib [tail fib ]))

-- For completeness, let us show that _∷zipWith_·_[tail_] is correctly
-- implemented.

open import Relation.Binary.PropositionalEquality as P using (_with-≡_)

_∷zipWith_·_[tail_]-hom :
  ∀ {A} (x : A) (f : A → A → A) (xs ys : StreamP A) →
  ⟦ x ∷zipWith f · xs [tail ys ] ⟧P ≈
  x ∷ ♯ S.zipWith f ⟦ xs ⟧P (S.tail ⟦ ys ⟧P)
x ∷zipWith f · xs [tail ys ]-hom with P.inspect (whnf ys)
... | (y ∷ ys′) with-≡ eq rewrite eq = x ∷ ♯ helper
  where
  helper : ⟦ zipWith f xs ys′ ⟧P ≈
           S.zipWith f ⟦ xs ⟧P (S.tail ⟦ ys ⟧P)
  helper rewrite eq = zipWith-hom f xs ys′


==> anc/accompanying-code/productivity/MapIterate.agda <==
------------------------------------------------------------------------
-- Proofs of the map-iterate property and iterate fusion
------------------------------------------------------------------------

module MapIterate where

open import Coinduction
open import Data.Nat
open import Data.Stream as Stream
  using (Stream; map; zipWith; iterate; _≈_)
open Stream.Stream; open Stream._≈_
open import Relation.Binary
open import Relation.Binary.PropositionalEquality using (_≡_; refl)

private
  module SS {A} = Setoid (Stream.setoid A)

-- The map-iterate property:

map-iterate :  {A : Set} (f : A → A) (x : A) →
               map f (iterate f x) ≈ iterate f (f x)
map-iterate f x = f x ∷ ♯ map-iterate f (f x)

-- An equality proof language.

infixr 5 _∷_
infix  4 _≈P_ _≈W_
infix  3 _∎
infixr 2 _≈⟨_⟩_

data _≈P_ {A : Set} : Stream A → Stream A → Set where
  _∷_          : ∀ (x : A) {xs ys}
                 (xs≈ys : ∞ (♭ xs ≈P ♭ ys)) → x ∷ xs ≈P x ∷ ys
  _≈⟨_⟩_       : ∀ (xs : Stream A) {ys zs}
                 (xs≈ys : xs ≈P ys) (ys≈zs : ys ≈P zs) → xs ≈P zs
  _∎           : (xs : Stream A) → xs ≈P xs
  zipWith-cong : ∀ (_∙_ : A → A → A) {xs₁ ys₁ xs₂ ys₂}
                 (xs₁≈ys₁ : xs₁ ≈P ys₁) (xs₂≈ys₂ : xs₂ ≈P ys₂) →
                 zipWith _∙_ xs₁ xs₂ ≈P zipWith _∙_ ys₁ ys₂

-- Completeness.

completeP : {A : Set} {xs ys : Stream A} → xs ≈ ys → xs ≈P ys
completeP (x ∷ xs≈ys) = x ∷ ♯ completeP (♭ xs≈ys)

-- Weak head normal forms.

data _≈W_ {A : Set} : Stream A → Stream A → Set where
  _∷_ : ∀ x {xs ys} (xs≈ys : ♭ xs ≈P ♭ ys) → x ∷ xs ≈W x ∷ ys

transW : {A : Set} {xs ys zs : Stream A} →
         xs ≈W ys → ys ≈W zs → xs ≈W zs
transW (x ∷ xs≈ys) (.x ∷ ys≈zs) = x ∷ (_ ≈⟨ xs≈ys ⟩ ys≈zs)

reflW : {A : Set} (xs : Stream A) → xs ≈W xs
reflW (x ∷ xs) = x ∷ (♭ xs ∎)

zipWith-congW : ∀ {A : Set} (_∙_ : A → A → A) {xs₁ ys₁ xs₂ ys₂} →
                xs₁ ≈W ys₁ → xs₂ ≈W ys₂ →
                zipWith _∙_ xs₁ xs₂ ≈W zipWith _∙_ ys₁ ys₂
zipWith-congW _∙_ (x₁ ∷ xs₁≈ys₁) (x₂ ∷ xs₂≈ys₂) =
  (x₁ ∙ x₂) ∷ zipWith-cong _∙_ xs₁≈ys₁ xs₂≈ys₂

whnf : {A : Set} {xs ys : Stream A} → xs ≈P ys → xs ≈W ys
whnf (x ∷ xs≈ys)           = x ∷ ♭ xs≈ys
whnf (xs ≈⟨ xs≈ys ⟩ ys≈zs) = transW (whnf xs≈ys) (whnf ys≈zs)
whnf (xs ∎)                = reflW xs
whnf (zipWith-cong _∙_ xs₁≈ys₁ xs₂≈ys₂) =
  zipWith-congW _∙_ (whnf xs₁≈ys₁) (whnf xs₂≈ys₂)

-- Soundness.

mutual

  soundW : {A : Set} {xs ys : Stream A} → xs ≈W ys → xs ≈ ys
  soundW (x ∷ xs≈ys) = x ∷ ♯ soundP xs≈ys

  soundP : {A : Set} {xs ys : Stream A} → xs ≈P ys → xs ≈ ys
  soundP xs≈ys = soundW (whnf xs≈ys)

-- A small hack which enables me to write "by definition" below.

definition : {A : Set} {xs : Stream A} → xs ≈P xs
definition {xs = xs} = xs ∎

by : ∀ {A : Set} {x : A} {xs ys : ∞ (Stream A)} →
     ♭ xs ≈P ♭ ys → x ∷ xs ≈P x ∷ ys
by {x = x} ♭xs≈♭ys = x ∷ ♯ ♭xs≈♭ys

-- Iterate preserves equality.

iterate-cong : {A : Set} (f : A → A) {x y : A} →
               x ≡ y → iterate f x ≈P iterate f y
iterate-cong f {x} refl = iterate f x ∎

-- Iterate fusion.

iterate-fusion : {A B : Set} (h : A → B) (f₁ : A → A) (f₂ : B → B) →
                 ((x : A) → h (f₁ x) ≡ f₂ (h x)) →
                 (x : A) → map h (iterate f₁ x) ≈P iterate f₂ (h x)
iterate-fusion h f₁ f₂ hyp x =
  map h (iterate f₁ x)               ≈⟨ by definition ⟩
  h x ∷ ♯ map h (iterate f₁ (f₁ x))  ≈⟨ h x ∷ ♯ iterate-fusion h f₁ f₂ hyp (f₁ x) ⟩
  h x ∷ ♯ iterate f₂ (h (f₁ x))      ≈⟨ h x ∷ ♯ iterate-cong f₂ (hyp x) ⟩
  h x ∷ ♯ iterate f₂ (f₂ (h x))      ≈⟨ by definition ⟩
  iterate f₂ (h x)                   ∎

-- The equation given for fib in StreamProg has a unique solution.

fib-rhs : Stream ℕ → Stream ℕ
fib-rhs ns = 0 ∷ ♯ zipWith _+_ ns (1 ∷ ♯ ns)

fib-unique :
  ∀ ms ns → ms ≈ fib-rhs ms → ns ≈ fib-rhs ns → ms ≈P ns
fib-unique ms ns ms≈ ns≈ =
  ms         ≈⟨ completeP ms≈ ⟩
  fib-rhs ms ≈⟨ 0 ∷ ♯ zipWith-cong _+_ (fib-unique ms ns ms≈ ns≈)
                                       (1 ∷ ♯ fib-unique ms ns ms≈ ns≈) ⟩
  fib-rhs ns ≈⟨ completeP (SS.sym ns≈) ⟩
  ns         ∎


==> anc/accompanying-code/productivity/Nested.agda <==
------------------------------------------------------------------------
-- Nested applications of the defined function can be handled
------------------------------------------------------------------------

module Nested where

open import Coinduction
open import Data.Stream
open import Function

------------------------------------------------------------------------
-- A definition of φ (x ∷ xs) = x ∷ φ (φ xs)

module φ where

  infixr 5 _∷_

  data StreamP (A : Set) : Set where
    _∷_ : (x : A) (xs : ∞ (StreamP A)) → StreamP A
    φP  : (xs : StreamP A) → StreamP A

  data StreamW (A : Set) : Set where
    _∷_ : (x : A) (xs : StreamP A) → StreamW A

  φW  : {A : Set} → StreamW A → StreamW A
  φW (x ∷ xs) = x ∷ φP (φP xs)

  whnf : {A : Set} → StreamP A → StreamW A
  whnf (x ∷ xs)   = x ∷ ♭ xs
  whnf (φP xs)    = φW (whnf xs)

  mutual

    ⟦_⟧W : {A : Set} → StreamW A → Stream A
    ⟦ x ∷ xs ⟧W = x ∷ ♯ ⟦ xs ⟧P

    ⟦_⟧P : {A : Set} → StreamP A → Stream A
    ⟦ xs ⟧P = ⟦ whnf xs ⟧W

  ⌈_⌉ : {A : Set} → Stream A → StreamP A
  ⌈ x ∷ xs ⌉ = x ∷ ♯ ⌈ ♭ xs ⌉

  φ : {A : Set} → Stream A → Stream A
  φ xs = ⟦ φP ⌈ xs ⌉ ⟧P

open φ using (⟦_⟧P; ⟦_⟧W; φP; φW; φ; _∷_; ⌈_⌉)

------------------------------------------------------------------------
-- An equality proof language

module Equality where

  φ-rhs : {A : Set} → (Stream A → Stream A) → Stream A → Stream A
  φ-rhs φ (x ∷ xs) = x ∷ ♯ φ (φ (♭ xs))

  SatisfiesEquation : {A : Set} → (Stream A → Stream A) → Set
  SatisfiesEquation φ = ∀ xs → φ xs ≈ φ-rhs φ xs

  infixr 5 _∷_
  infix  4 _≈P_ _≈W_
  infix  3 _∎
  infixr 2 _≈⟨_⟩_

  data _≈P_ {A : Set} : Stream A → Stream A → Set where
    _∷_     : ∀ (x : A) {xs ys}
              (xs≈ys : ∞ (♭ xs ≈P ♭ ys)) → x ∷ xs ≈P x ∷ ys
    _≈⟨_⟩_  : ∀ (xs : Stream A) {ys zs}
              (xs≈ys : xs ≈P ys) (ys≈zs : ys ≈P zs) → xs ≈P zs
    _∎      : (xs : Stream A) → xs ≈P xs
    sym     : ∀ {xs ys} (xs≈ys : xs ≈P ys) → ys ≈P xs
    φP-cong : (xs ys : φ.StreamP A) (xs≈ys : ⟦ xs ⟧P ≈P ⟦ ys ⟧P) →
              ⟦ φP xs ⟧P ≈P ⟦ φP ys ⟧P
    lemma   : (φ₁ φ₂ : Stream A → Stream A)
              (s₁ : SatisfiesEquation φ₁) (s₂ : SatisfiesEquation φ₂) →
              ∀ {xs ys} (xs≈ys : xs ≈P ys) → φ-rhs φ₁ xs ≈P φ-rhs φ₂ ys

  -- Completeness.

  completeP : {A : Set} {xs ys : Stream A} → xs ≈ ys → xs ≈P ys
  completeP (x ∷ xs≈ys) = x ∷ ♯ completeP (♭ xs≈ys)

  -- Weak head normal forms.

  data _≈W_ {A : Set} : Stream A → Stream A → Set where
    _∷_ : ∀ x {xs ys} (xs≈ys : ♭ xs ≈P ♭ ys) → x ∷ xs ≈W x ∷ ys

  transW : {A : Set} {xs ys zs : Stream A} →
           xs ≈W ys → ys ≈W zs → xs ≈W zs
  transW (x ∷ xs≈ys) (.x ∷ ys≈zs) = x ∷ (_ ≈⟨ xs≈ys ⟩ ys≈zs)

  reflW : {A : Set} (xs : Stream A) → xs ≈W xs
  reflW (x ∷ xs) = x ∷ (♭ xs ∎)

  symW : {A : Set} {xs ys : Stream A} → xs ≈W ys → ys ≈W xs
  symW (x ∷ xs≈ys) = x ∷ sym xs≈ys

  φW-cong : {A : Set} (xs ys : φ.StreamW A) →
            ⟦ xs ⟧W ≈W ⟦ ys ⟧W → ⟦ φW xs ⟧W ≈W ⟦ φW ys ⟧W
  φW-cong (.x ∷ xs) (.x ∷ ys) (x ∷ xs≈ys) =
    x ∷ φP-cong (φP xs) (φP ys) (φP-cong xs ys xs≈ys)

  lemmaW : {A : Set} (φ₁ φ₂ : Stream A → Stream A)
           (s₁ : SatisfiesEquation φ₁) (s₂ : SatisfiesEquation φ₂) →
           ∀ {xs ys} → xs ≈W ys → φ-rhs φ₁ xs ≈W φ-rhs φ₂ ys
  lemmaW φ₁ φ₂ s₁ s₂ {.x ∷ xs} {.x ∷ ys} (x ∷ xs≈ys) = x ∷ (
    φ₁ (φ₁ (♭ xs))        ≈⟨ completeP $ s₁ (φ₁ (♭ xs)) ⟩
    φ-rhs φ₁ (φ₁ (♭ xs))  ≈⟨ lemma φ₁ φ₂ s₁ s₂ (
      φ₁ (♭ xs)                ≈⟨ completeP $ s₁ (♭ xs) ⟩
      φ-rhs φ₁ (♭ xs)          ≈⟨ lemma φ₁ φ₂ s₁ s₂ xs≈ys ⟩
      φ-rhs φ₂ (♭ ys)          ≈⟨ sym $ completeP $ s₂ (♭ ys) ⟩
      φ₂ (♭ ys)                ∎) ⟩
    φ-rhs φ₂ (φ₂ (♭ ys))  ≈⟨ sym $ completeP $ s₂ (φ₂ (♭ ys)) ⟩
    φ₂ (φ₂ (♭ ys))        ∎)

  whnf : {A : Set} {xs ys : Stream A} → xs ≈P ys → xs ≈W ys
  whnf (x ∷ xs≈ys)               = x ∷ ♭ xs≈ys
  whnf (xs ≈⟨ xs≈ys ⟩ ys≈zs)     = transW (whnf xs≈ys) (whnf ys≈zs)
  whnf (xs ∎)                    = reflW xs
  whnf (sym xs≈ys)               = symW (whnf xs≈ys)
  whnf (lemma φ₁ φ₂ s₁ s₂ xs≈ys) = lemmaW φ₁ φ₂ s₁ s₂ (whnf xs≈ys)
  whnf (φP-cong xs ys xs≈ys)     =
    φW-cong (φ.whnf xs) (φ.whnf ys) (whnf xs≈ys)

  -- Soundness.

  mutual

    soundW : {A : Set} {xs ys : Stream A} → xs ≈W ys → xs ≈ ys
    soundW (x ∷ xs≈ys) = x ∷ ♯ soundP xs≈ys

    soundP : {A : Set} {xs ys : Stream A} → xs ≈P ys → xs ≈ ys
    soundP xs≈ys = soundW (whnf xs≈ys)

open Equality
  using (_≈P_; _∷_; _≈⟨_⟩_; _∎; sym; φP-cong; φ-rhs; SatisfiesEquation)

------------------------------------------------------------------------
-- Correctness

module Correctness where

  -- Uniqueness of solutions for φ's defining equation.

  φ-unique : {A : Set} (φ₁ φ₂ : Stream A → Stream A) →
             SatisfiesEquation φ₁ → SatisfiesEquation φ₂ →
             ∀ xs → φ₁ xs ≈P φ₂ xs
  φ-unique φ₁ φ₂ hyp₁ hyp₂ xs =
    φ₁ xs        ≈⟨ Equality.completeP (hyp₁ xs) ⟩
    φ-rhs φ₁ xs  ≈⟨ Equality.lemma φ₁ φ₂ hyp₁ hyp₂ (xs ∎) ⟩
    φ-rhs φ₂ xs  ≈⟨ sym (Equality.completeP (hyp₂ xs)) ⟩
    φ₂ xs        ∎

  -- The remainder of this module establishes the existence of a
  -- solution.

  ⟦⌈_⌉⟧P : {A : Set} (xs : Stream A) → ⟦ ⌈ xs ⌉ ⟧P ≈P xs
  ⟦⌈ x ∷ xs ⌉⟧P = x ∷ ♯ ⟦⌈ ♭ xs ⌉⟧P

  φ-cong : {A : Set} (xs ys : Stream A) → xs ≈P ys → φ xs ≈P φ ys
  φ-cong xs ys xs≈ys =
    φ xs            ≈⟨ φ xs ∎ ⟩
    ⟦ φP ⌈ xs ⌉ ⟧P  ≈⟨ φP-cong ⌈ xs ⌉ ⌈ ys ⌉ lemma ⟩
    ⟦ φP ⌈ ys ⌉ ⟧P  ≈⟨ φ ys ∎ ⟩
    φ ys  ∎
    where
    lemma =
      ⟦ ⌈ xs ⌉ ⟧P  ≈⟨ ⟦⌈ xs ⌉⟧P ⟩
      xs           ≈⟨ xs≈ys ⟩
      ys           ≈⟨ sym ⟦⌈ ys ⌉⟧P ⟩
      ⟦ ⌈ ys ⌉ ⟧P  ∎

  -- ♯′ provides a workaround for Agda's strange definitional
  -- equality.

  infix 10 ♯′_

  ♯′_ : {A : Set} → A → ∞ A
  ♯′_ = ♯_

  φW-hom : {A : Set} (xs : φ.StreamW A) →
           ⟦ φW xs ⟧W ≈P head ⟦ xs ⟧W ∷ ♯′ φ (φ (tail ⟦ xs ⟧W))
  φW-hom (x ∷ xs) = x ∷ ♯ (
    ⟦ φP (φP xs) ⟧P                  ≈⟨ φP-cong (φP xs) (φP ⌈ ⟦ xs ⟧P ⌉) $
                                                φP-cong xs (⌈ ⟦ xs ⟧P ⌉)
                                                        (sym ⟦⌈ ⟦ xs ⟧P ⌉⟧P) ⟩
    ⟦ φP (φP ⌈ ⟦ xs ⟧P ⌉) ⟧P         ≈⟨ φP-cong (φP ⌈ ⟦ xs ⟧P ⌉)
                                                ⌈ ⟦ φP ⌈ ⟦ xs ⟧P ⌉ ⟧P ⌉
                                                (sym ⟦⌈ ⟦ φP ⌈ ⟦ xs ⟧P ⌉ ⟧P ⌉⟧P) ⟩
    ⟦ φP ⌈ ⟦ φP ⌈ ⟦ xs ⟧P ⌉ ⟧P ⌉ ⟧P  ∎)

  φ-hom : {A : Set} (xs : φ.StreamP A) →
          ⟦ φP xs ⟧P ≈P head ⟦ xs ⟧P ∷ ♯′ φ (φ (tail ⟦ xs ⟧P))
  φ-hom xs = φW-hom (φ.whnf xs)

  φ-correct : {A : Set} (xs : Stream A) →
              φ xs ≈P φ-rhs φ xs
  φ-correct (x ∷ xs) =
    φ (x ∷ xs)                  ≈⟨ φ (x ∷ xs) ∎ ⟩
    ⟦ φP ⌈ x ∷ xs ⌉ ⟧P          ≈⟨ φ-hom ⌈ x ∷ xs ⌉ ⟩
    x ∷ ♯′ φ (φ ⟦ ⌈ ♭ xs ⌉ ⟧P)  ≈⟨ x ∷ ♯ φ-cong (φ ⟦ ⌈ ♭ xs ⌉ ⟧P) (φ (♭ xs))
                                                (φ-cong (⟦ ⌈ ♭ xs ⌉ ⟧P) (♭ xs) ⟦⌈ ♭ xs ⌉⟧P) ⟩
    φ-rhs φ (x ∷ xs)            ∎


==> anc/accompanying-code/productivity/Productivity.agda <==
------------------------------------------------------------------------
-- Code related to the paper Beating the Productivity Checker Using
-- Embedded Languages
--
-- Nils Anders Danielsson
------------------------------------------------------------------------

module Productivity where

------------------------------------------------------------------------
-- Making Programs Guarded

-- A definition of the stream of Fibonacci numbers, as well
-- as a definition of the Hamming numbers.

import StreamProg

------------------------------------------------------------------------
-- Several Types at Once

-- By indexing the program and WHNF types on a universe one can handle
-- several types at the same time.

import Universe

-- Breadth-first labelling of trees, /almost/ implementing the classic
-- tie-the-recursive-knot algorithm due to Jeremy Gibbons and Geraint
-- Jones (see "Linear-time Breadth-first Tree Algorithms: An Exercise
-- in the Arithmetic of Folds and Zips", or Chris Okasaki's
-- explanation in "Breadth-First Numbering: Lessons from a Small
-- Exercise in Algorithm Design"). Proper sharing is not maintained,
-- though, so this implementation is far from being linear in the size
-- of the tree.

import Stream
import Tree
import BreadthFirst.Universe
import BreadthFirst.Programs
import BreadthFirst

-- A simplified variant of the code above, without any correctness
-- statement or proof.

import BreadthFirstWithoutProof

------------------------------------------------------------------------
-- Making Proofs Guarded

-- Proofs of the map-iterate property and iterate fusion.

import MapIterate

-- A formalisation of parts of Ralf Hinze's paper "Streams and Unique
-- Fixed Points".

import Stream
import Stream.Programs
import Stream.Equality
import Stream.Pointwise
import Hinze.Lemmas
import Hinze.Section2-4
import Hinze.Section3
import Hinze.Simplified.Section2-4
import Hinze.Simplified.Section3

-- Code not mentioned in the paper:

-- An investigation of various ways to define the semantics of an
-- untyped λ-calculus and a virtual machine, and a discussion of
-- compiler correctness. The module Lambda.Closure.Relational uses the
-- language-based technique to establish guardedness.

import Lambda
import Lambda.Closure.Relational

------------------------------------------------------------------------
-- Destructors

-- A somewhat more elaborate/complicated variant of the method which
-- can handle functions like tail.

import SingletonChunks

-- Code not mentioned in the paper:

-- Another variant which can handle tail. I believe that this one has
-- limited applicability.

import LargeCombinators

------------------------------------------------------------------------
-- Other Chunk Sizes

-- A generalised variant of (parts of) SingletonChunks, plus some
-- extra examples.

import ArbitraryChunks

-- Implementations of the Thue-Morse sequence, using non-uniform chunk
-- sizes.

import ThueMorse
import ThueMorseLeq

------------------------------------------------------------------------
-- Nested Applications

-- An example which shows that nested applications of the defined
-- function can be handled.

import Nested

-- Code not mentioned in the paper:

-- A solution to a problem posed by Venanzio Capretta: The equation
--
--   φ s = s ⋎ φ (evens (φ s))
--
-- has at most one solution. (Notice the nested uses of φ, and the use
-- of evens which removes every other element from its input.)

import VenanziosProblem

------------------------------------------------------------------------
-- Related Work

-- Formalisation of subtyping for recursive types, partly based on
-- "Coinductive Axiomatization of Recursive Type Equality and
-- Subtyping" by Michael Brandt and Fritz Henglein.

import RecursiveTypes

-- The following modules use the language-based technique to establish
-- guardedness. The last of them was briefly discussed in the paper.

import RecursiveTypes.Subtyping.Semantic.Coinductive
import RecursiveTypes.Subtyping.Axiomatic.Coinductive
import RecursiveTypes.Subtyping.Axiomatic.Inductive

-- An implementation of "A Unifying Approach to Recursive and
-- Co-recursive Definitions" by Pietro Di Gianantonio and Marino
-- Miculan. Contains one postulate.

import Contractive
import Contractive.Function
import Contractive.Stream
import Contractive.Examples

------------------------------------------------------------------------
-- Appendix

-- A sound, inductive approximation of stream equality.

import InductiveStreamEquality


==> anc/accompanying-code/productivity/RecursiveTypes.agda <==
------------------------------------------------------------------------
-- Formalisation of subtyping for recursive types
--
-- Nils Anders Danielsson
------------------------------------------------------------------------

-- This formalisation is explained in "Subtyping, Declaratively—An
-- Exercise in Mixed Induction and Coinduction" (coauthored with
-- Thorsten Altenkirch). The code is partly based on "Coinductive
-- Axiomatization of Recursive Type Equality and Subtyping" by Michael
-- Brandt and Fritz Henglein.

module RecursiveTypes where

-- Recursive types and potentially infinite trees.

import RecursiveTypes.Syntax

-- Substitutions.

import RecursiveTypes.Substitution

-- The semantics of recursive types, defined in terms of the trees
-- that you get when unfolding them.

import RecursiveTypes.Semantics

-- The definition of subtyping which, in my eyes, is the most obvious.
-- Some people may dislike coinductive definitions, though.

import RecursiveTypes.Subtyping.Semantic.Coinductive

-- An example.

import RecursiveTypes.Subtyping.Example

-- Another definition of subtyping, this time in terms of finite
-- approximations. According to Brandt and Henglein this definition is
-- due to Amadio and Cardelli.

import RecursiveTypes.Subtyping.Semantic.Inductive

-- The two semantical definitions of subtyping above can easily be
-- proved equivalent.

import RecursiveTypes.Subtyping.Semantic.Equivalence

-- An axiomatisation of subtyping which is inspired by Brandt and
-- Henglein's. The main difference is that their axiomatisation is
-- inductive, using explicit hypotheses to get a coinductive flavour,
-- whereas mine is mixed inductive/coinductive, using no explicit
-- hypotheses. The axiomatisation is proved equivalent to the
-- coinductive semantic definition of subtyping. The proof is a lot
-- simpler than Brandt and Henglein's, but their proof includes a
-- decision procedure for subtyping.

import RecursiveTypes.Subtyping.Axiomatic.Coinductive

-- Brandt and Henglein's axiomatisation, plus some proofs:
-- • A proof showing that the axiomatisation is sound with respect to
--   the ones above. The soundness proof is different from the one
--   given by Brandt and Henglein: it is cyclic (but productive).
-- • Proofs of decidability and completeness, based on Brandt and
--   Henglein's algorithm.

import RecursiveTypes.Subtyping.Axiomatic.Inductive

-- Some modules containing supporting code for the proof of
-- decidability, including Brandt and Henglein's subterm relation.

import RecursiveTypes.Subterm
import RecursiveTypes.Subterm.RestrictedHypothesis
import RecursiveTypes.Syntax.UnfoldedOrFixpoint

-- An incorrect "subtyping" relation which illustrates the fact that
-- taking the transitive closure of a coinductively defined relation
-- is not in general equivalent to adding an inductive transitivity
-- constructor to it.

import RecursiveTypes.Subtyping.Axiomatic.Incorrect

-- Finally some code which is not directly related to subtyping or
-- recursive types: an example which shows that, in a coinductive
-- setting, it is not always sound to postulate admissible rules
-- (inductively).

import AdmissibleButNotPostulable


==> anc/accompanying-code/productivity/RecursiveTypes/Semantics.agda <==
------------------------------------------------------------------------
-- Semantics
------------------------------------------------------------------------

module RecursiveTypes.Semantics where

open import Coinduction

open import RecursiveTypes.Syntax
open import RecursiveTypes.Substitution

-- The semantics of a recursive type, i.e. its possibly infinite
-- unfolding.

⟦_⟧ : ∀ {n} → Ty n → Tree n
⟦ ⊥ ⟧       = ⊥
⟦ ⊤ ⟧       = ⊤
⟦ var x ⟧   = var x
⟦ σ ⟶ τ ⟧   = ♯ ⟦ σ ⟧         ⟶ ♯ ⟦ τ ⟧
⟦ μ σ ⟶ τ ⟧ = ♯ ⟦ σ [0≔ χ ] ⟧ ⟶ ♯ ⟦ τ [0≔ χ ] ⟧
              where χ = μ σ ⟶ τ


==> anc/accompanying-code/productivity/RecursiveTypes/Substitution.agda <==
------------------------------------------------------------------------
-- Substitutions
------------------------------------------------------------------------

module RecursiveTypes.Substitution where

open import Data.Fin.Substitution
open import Data.Fin.Substitution.Lemmas
import Data.Fin.Substitution.List as ListSubst
open import Data.Nat
open import Data.List
open import Data.Vec
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl; sym; cong₂)
open PropEq.≡-Reasoning
open import Data.Star using (Star; ε; _◅_; _▻_)

open import RecursiveTypes.Syntax

-- Code for applying substitutions.

module TyApp {T} (l : Lift T Ty) where
  open Lift l hiding (var)

  -- Applies a substitution to a recursive type.

  infixl 8 _/_

  _/_ : ∀ {m n} → Ty m → Sub T m n → Ty n
  ⊥       / ρ = ⊥
  ⊤       / ρ = ⊤
  var x   / ρ = lift (lookup x ρ)
  σ ⟶ τ   / ρ = (σ / ρ) ⟶ (τ / ρ)
  μ σ ⟶ τ / ρ = μ (σ / ρ ↑) ⟶ (τ / ρ ↑)

  open Application (record { _/_ = _/_ }) using (_/✶_)

  -- Some lemmas about _/_.

  ⊥-/✶-↑✶ : ∀ k {m n} (ρs : Subs T m n) → ⊥ /✶ ρs ↑✶ k ≡ ⊥
  ⊥-/✶-↑✶ k ε        = refl
  ⊥-/✶-↑✶ k (ρ ◅ ρs) = cong₂ _/_ (⊥-/✶-↑✶ k ρs) refl

  ⊤-/✶-↑✶ : ∀ k {m n} (ρs : Subs T m n) → ⊤ /✶ ρs ↑✶ k ≡ ⊤
  ⊤-/✶-↑✶ k ε        = refl
  ⊤-/✶-↑✶ k (ρ ◅ ρs) = cong₂ _/_ (⊤-/✶-↑✶ k ρs) refl

  ⟶-/✶-↑✶ : ∀ k {m n σ τ} (ρs : Subs T m n) →
            σ ⟶ τ /✶ ρs ↑✶ k ≡ (σ /✶ ρs ↑✶ k) ⟶ (τ /✶ ρs ↑✶ k)
  ⟶-/✶-↑✶ k ε        = refl
  ⟶-/✶-↑✶ k (ρ ◅ ρs) = cong₂ _/_ (⟶-/✶-↑✶ k ρs) refl

  μ⟶-/✶-↑✶ : ∀ k {m n σ τ} (ρs : Subs T m n) →
             μ σ ⟶ τ /✶ ρs ↑✶ k ≡
             μ (σ /✶ ρs ↑✶ suc k) ⟶ (τ /✶ ρs ↑✶ suc k)
  μ⟶-/✶-↑✶ k ε        = refl
  μ⟶-/✶-↑✶ k (ρ ◅ ρs) = cong₂ _/_ (μ⟶-/✶-↑✶ k ρs) refl

tySubst : TermSubst Ty
tySubst = record { var = var; app = TyApp._/_ }

open TermSubst tySubst hiding (var)

-- σ [0≔ τ ] replaces all occurrences of variable 0 in σ with τ.

infix 8 _[0≔_]

_[0≔_] : ∀ {n} → Ty (suc n) → Ty n → Ty n
σ [0≔ τ ] = σ / sub τ

-- The unfolding of a fixpoint.

unfold[μ_⟶_] : ∀ {n} → Ty (suc n) → Ty (suc n) → Ty n
unfold[μ σ ⟶ τ ] = σ ⟶ τ [0≔ μ σ ⟶ τ ]

-- Substitution lemmas.

tyLemmas : TermLemmas Ty
tyLemmas = record
  { termSubst = tySubst
  ; app-var   = refl
  ; /✶-↑✶     = Lemma./✶-↑✶
  }
  where
  module Lemma {T₁ T₂} {lift₁ : Lift T₁ Ty} {lift₂ : Lift T₂ Ty} where

    open Lifted lift₁ using () renaming (_↑✶_ to _↑✶₁_; _/✶_ to _/✶₁_)
    open Lifted lift₂ using () renaming (_↑✶_ to _↑✶₂_; _/✶_ to _/✶₂_)

    /✶-↑✶ : ∀ {m n} (ρs₁ : Subs T₁ m n) (ρs₂ : Subs T₂ m n) →
            (∀ k x → var x /✶₁ ρs₁ ↑✶₁ k ≡ var x /✶₂ ρs₂ ↑✶₂ k) →
            ∀ k t → t /✶₁ ρs₁ ↑✶₁ k ≡ t /✶₂ ρs₂ ↑✶₂ k
    /✶-↑✶ ρs₁ ρs₂ hyp k ⊥ = begin
      ⊥ /✶₁ ρs₁ ↑✶₁ k  ≡⟨ TyApp.⊥-/✶-↑✶ _ k ρs₁ ⟩
      ⊥                ≡⟨ sym (TyApp.⊥-/✶-↑✶ _ k ρs₂) ⟩
      ⊥ /✶₂ ρs₂ ↑✶₂ k  ∎
    /✶-↑✶ ρs₁ ρs₂ hyp k ⊤ = begin
      ⊤ /✶₁ ρs₁ ↑✶₁ k  ≡⟨ TyApp.⊤-/✶-↑✶ _ k ρs₁ ⟩
      ⊤                ≡⟨ sym (TyApp.⊤-/✶-↑✶ _ k ρs₂) ⟩
      ⊤ /✶₂ ρs₂ ↑✶₂ k  ∎
    /✶-↑✶ ρs₁ ρs₂ hyp k (var x) = hyp k x
    /✶-↑✶ ρs₁ ρs₂ hyp k (σ ⟶ τ) = begin
      σ ⟶ τ /✶₁ ρs₁ ↑✶₁ k                    ≡⟨ TyApp.⟶-/✶-↑✶ _ k ρs₁ ⟩
      (σ /✶₁ ρs₁ ↑✶₁ k) ⟶ (τ /✶₁ ρs₁ ↑✶₁ k)  ≡⟨ cong₂ _⟶_ (/✶-↑✶ ρs₁ ρs₂ hyp k σ)
                                                          (/✶-↑✶ ρs₁ ρs₂ hyp k τ) ⟩
      (σ /✶₂ ρs₂ ↑✶₂ k) ⟶ (τ /✶₂ ρs₂ ↑✶₂ k)  ≡⟨ sym (TyApp.⟶-/✶-↑✶ _ k ρs₂) ⟩
      σ ⟶ τ /✶₂ ρs₂ ↑✶₂ k                    ∎
    /✶-↑✶ ρs₁ ρs₂ hyp k (μ σ ⟶ τ) = begin
      μ σ ⟶ τ /✶₁ ρs₁ ↑✶₁ k                            ≡⟨ TyApp.μ⟶-/✶-↑✶ _ k ρs₁ ⟩
      μ (σ /✶₁ ρs₁ ↑✶₁ suc k) ⟶ (τ /✶₁ ρs₁ ↑✶₁ suc k)  ≡⟨ cong₂ μ_⟶_ (/✶-↑✶ ρs₁ ρs₂ hyp (suc k) σ)
                                                                     (/✶-↑✶ ρs₁ ρs₂ hyp (suc k) τ) ⟩
      μ (σ /✶₂ ρs₂ ↑✶₂ suc k) ⟶ (τ /✶₂ ρs₂ ↑✶₂ suc k)  ≡⟨ sym (TyApp.μ⟶-/✶-↑✶ _ k ρs₂) ⟩
      μ σ ⟶ τ /✶₂ ρs₂ ↑✶₂ k                            ∎

open TermLemmas tyLemmas public hiding (var)

module // where

  private
    open module LS = ListSubst lemmas₄ public hiding (_//_)

  -- _//_ is redefined in order to make it bind weaker than
  -- RecursiveTypes.Subterm._∗, which binds weaker than _/_.

  infixl 6 _//_

  _//_ : ∀ {m n} → List (Ty m) → Sub Ty m n → List (Ty n)
  _//_ = LS._//_


==> anc/accompanying-code/productivity/RecursiveTypes/Subterm.agda <==
------------------------------------------------------------------------
-- Brandt and Henglein's subterm relation
------------------------------------------------------------------------

module RecursiveTypes.Subterm where

open import Algebra
open import Data.Fin using (Fin; zero; suc; lift)
open import Data.Nat
open import Data.List using (List; []; _∷_; [_]; _++_)
open import Data.List.Properties
open import Data.List.Any as Any using (here; there)
open Any.Membership-≡
open import Data.List.Any.Properties
open import Data.List.Any.Membership
open import Data.List.Any.BagAndSetEquality as BSEq
open import Data.Product
open import Data.Sum
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Equivalence using (module Equivalent)
open import Function.Inverse using (module Inverse)
open import Relation.Binary
import Relation.Binary.EqReasoning as EqR
open import Relation.Binary.PropositionalEquality hiding (trans)
open import Data.Fin.Substitution

private
  open module SetM {A : Set} =
    CommutativeMonoid (BSEq.commutativeMonoid set A)
      using (_≈_)

open import RecursiveTypes.Syntax
open import RecursiveTypes.Substitution
  hiding (subst) renaming (id to idˢ)
open // using (_//_)

------------------------------------------------------------------------
-- Subterms

-- The subterm relation.

infix 4 _⊑_

data _⊑_ {n} : Ty n → Ty n → Set where
  refl   : ∀ {τ} → τ ⊑ τ
  unfold : ∀ {σ τ₁ τ₂} (σ⊑ : σ ⊑ unfold[μ τ₁ ⟶ τ₂ ]) → σ ⊑ μ τ₁ ⟶ τ₂
  ⟶ˡ     : ∀ {σ τ₁ τ₂} (σ⊑τ₁ : σ ⊑ τ₁) → σ ⊑ τ₁ ⟶ τ₂
  ⟶ʳ     : ∀ {σ τ₁ τ₂} (σ⊑τ₂ : σ ⊑ τ₂) → σ ⊑ τ₁ ⟶ τ₂

-- Some simple consequences.

unfold′ : ∀ {n} {τ₁ τ₂ : Ty (suc n)} →
          unfold[μ τ₁ ⟶ τ₂ ] ⊑ μ τ₁ ⟶ τ₂
unfold′ = unfold refl

⟶ˡ′ : ∀ {n} {τ₁ τ₂ : Ty n} → τ₁ ⊑ τ₁ ⟶ τ₂
⟶ˡ′ = ⟶ˡ refl

⟶ʳ′ : ∀ {n} {τ₁ τ₂ : Ty n} → τ₂ ⊑ τ₁ ⟶ τ₂
⟶ʳ′ = ⟶ʳ refl

-- The subterm relation is transitive.

trans : ∀ {n} {σ τ χ : Ty n} →
        σ ⊑ τ → τ ⊑ χ → σ ⊑ χ
trans σ⊑τ refl        = σ⊑τ
trans σ⊑τ (unfold τ⊑) = unfold (trans σ⊑τ τ⊑)
trans σ⊑τ (⟶ˡ τ⊑δ₁)   = ⟶ˡ (trans σ⊑τ τ⊑δ₁)
trans σ⊑τ (⟶ʳ τ⊑δ₂)   = ⟶ʳ (trans σ⊑τ τ⊑δ₂)

------------------------------------------------------------------------
-- Subterm closure

-- The list τ_∗ contains exactly the subterms of τ (possibly with
-- duplicates).
--
-- The important property is completeness, which ensures that the
-- number of distinct subterms of a given type is always finite.

mutual

  infix 7 _∗ _∗′

  _∗ : ∀ {n} → Ty n → List (Ty n)
  τ ∗ = τ ∷ τ ∗′

  _∗′ : ∀ {n} → Ty n → List (Ty n)
  (τ₁ ⟶ τ₂)   ∗′ = τ₁ ∗ ++ τ₂ ∗
  (μ τ₁ ⟶ τ₂) ∗′ = (τ₁ ⟶ τ₂ ∷ τ₁ ∗ ++ τ₂ ∗) // sub (μ τ₁ ⟶ τ₂)
  τ           ∗′ = []

------------------------------------------------------------------------
-- Soundness

-- _/_ is monotonous in its left argument.

/-monoˡ : ∀ {m n σ τ} {ρ : Sub Ty m n} →
          σ ⊑ τ → σ / ρ ⊑ τ / ρ
/-monoˡ refl                              = refl
/-monoˡ (⟶ˡ σ⊑τ₁)                         = ⟶ˡ (/-monoˡ σ⊑τ₁)
/-monoˡ (⟶ʳ σ⊑τ₂)                         = ⟶ʳ (/-monoˡ σ⊑τ₂)
/-monoˡ {ρ = ρ} (unfold {σ} {τ₁} {τ₂} σ⊑) =
  unfold $ subst (λ χ → σ / ρ ⊑ χ)
                 (sub-commutes (τ₁ ⟶ τ₂))
                 (/-monoˡ σ⊑)

sub-⊑-μ : ∀ {n} {σ : Ty (suc n)} {τ₁ τ₂} →
          σ ⊑ τ₁ ⟶ τ₂ → σ / sub (μ τ₁ ⟶ τ₂) ⊑ μ τ₁ ⟶ τ₂
sub-⊑-μ σ⊑τ₁⟶τ₂ = unfold (/-monoˡ σ⊑τ₁⟶τ₂)

-- All list elements are subterms.

sound : ∀ {n σ} (τ : Ty n) → σ ∈ τ ∗ → σ ⊑ τ
sound τ         (here refl) = refl
sound (τ₁ ⟶ τ₂) (there σ∈)  =
  [ ⟶ˡ ∘ sound τ₁ , ⟶ʳ ∘ sound τ₂ ]′
    (Inverse.from (++⇿ {xs = τ₁ ∗}) ⟨$⟩ σ∈)
sound (μ τ₁ ⟶ τ₂) (there (here refl)) = unfold refl
sound (μ τ₁ ⟶ τ₂) (there (there σ∈))
  with Inverse.from (map-∈⇿ {xs = τ₁ ∗ ++ τ₂ ∗}) ⟨$⟩ σ∈
... | (χ , χ∈ , refl) =
  sub-⊑-μ $ [ ⟶ˡ ∘ sound τ₁ , ⟶ʳ ∘ sound τ₂ ]′
              (Inverse.from (++⇿ {xs = τ₁ ∗}) ⟨$⟩ χ∈)
sound ⊥       (there ())
sound ⊤       (there ())
sound (var x) (there ())

------------------------------------------------------------------------
-- Completeness

++-lemma : ∀ {A} xs ys {zs : List A} →
           (xs ++ zs) ++ (ys ++ zs) ≈ (xs ++ ys) ++ zs
++-lemma xs ys {zs} = begin
  (xs ++ zs) ++ (ys ++ zs)  ≈⟨ SetM.assoc xs zs (ys ++ zs) ⟩
  xs ++ (zs ++ (ys ++ zs))  ≈⟨ SetM.∙-cong (SetM.refl {x = xs}) (begin
    zs ++ (ys ++ zs)             ≈⟨ SetM.∙-cong (SetM.refl {x = zs}) (SetM.comm ys zs) ⟩
    zs ++ (zs ++ ys)             ≈⟨ SetM.sym $ SetM.assoc zs zs ys ⟩
    (zs ++ zs) ++ ys             ≈⟨ SetM.∙-cong (++-idempotent zs) SetM.refl ⟩
    zs ++ ys                     ≈⟨ SetM.comm zs ys ⟩
    ys ++ zs                     ∎) ⟩
  xs ++ (ys ++ zs)          ≈⟨ SetM.sym $ SetM.assoc xs ys zs ⟩
  (xs ++ ys) ++ zs          ∎
  where open EqR ([ set ]-Equality _)

open ⊆-Reasoning

mutual

  -- Weakening "commutes" with _∗.

  wk-∗-commute : ∀ k {n} (σ : Ty (k + n)) →
                 σ / wk ↑⋆ k ∗ ⊆ σ ∗ // wk ↑⋆ k
  wk-∗-commute k σ (here refl) = here refl
  wk-∗-commute k σ (there •∈•) = there $ wk-∗′-commute k σ •∈•

  wk-∗′-commute : ∀ k {n} (σ : Ty (k + n)) →
                  σ / wk ↑⋆ k ∗′ ⊆ σ ∗′ // wk ↑⋆ k
  wk-∗′-commute k (σ₁ ⟶ σ₂) = begin
    σ₁ ⟶ σ₂ / wk ↑⋆ k ∗′                ≡⟨ refl ⟩
    σ₁ / wk ↑⋆ k ∗ ++ σ₂ / wk ↑⋆ k ∗    ⊆⟨ wk-∗-commute k σ₁ ++-mono
                                           wk-∗-commute k σ₂ ⟩
    σ₁ ∗ // wk ↑⋆ k ++ σ₂ ∗ // wk ↑⋆ k  ≡⟨ sym $ map-++-commute
                                             (λ σ → σ / wk ↑⋆ k) (σ₁ ∗) (σ₂ ∗) ⟩
    (σ₁ ∗ ++ σ₂ ∗) // wk ↑⋆ k           ≡⟨ refl ⟩
    σ₁ ⟶ σ₂ ∗′ // wk ↑⋆ k               ∎
  wk-∗′-commute k (μ σ₁ ⟶ σ₂) = begin
    (μ σ₁ ⟶ σ₂) / wk ↑⋆ k ∗′                          ≡⟨ refl ⟩
    σ₁ ⟶ σ₂ / wk ↑⋆ (suc k) / sub (σ / wk ↑⋆ k) ∷
      (σ₁ / wk ↑⋆ (suc k) ∗ ++ σ₂ / wk ↑⋆ (suc k) ∗)
        // sub (σ / wk ↑⋆ k)                          ⊆⟨ lem₁ ++-mono lem₂ ⟩
    σ₁ ⟶ σ₂ / sub σ / wk ↑⋆ k ∷
      (σ₁ ∗ ++ σ₂ ∗) // sub σ // wk ↑⋆ k              ≡⟨ refl ⟩
    μ σ₁ ⟶ σ₂ ∗′ // wk ↑⋆ k                           ∎
    where
    σ = μ σ₁ ⟶ σ₂

    lem₁ : _ ⊆ _
    lem₁ = begin
      [ σ₁ ⟶ σ₂ / wk ↑⋆ (suc k) / sub (σ / wk ↑⋆ k) ]  ≡⟨ cong [_] $ sym $
                                                            sub-commutes (σ₁ ⟶ σ₂) ⟩
      [ σ₁ ⟶ σ₂ / sub σ / wk ↑⋆ k                   ]  ∎

    lem₂ : _ ⊆ _
    lem₂ = begin
      (σ₁ / wk ↑⋆ (suc k) ∗ ++
       σ₂ / wk ↑⋆ (suc k) ∗) // sub (σ / wk ↑⋆ k)           ⊆⟨ map-mono _ $ wk-∗-commute (suc k) σ₁ ++-mono
                                                                            wk-∗-commute (suc k) σ₂ ⟩
      (σ₁ ∗ // wk ↑⋆ (suc k) ++
       σ₂ ∗ // wk ↑⋆ (suc k)) // sub (σ / wk ↑⋆ k)          ≡⟨ cong (λ σs → σs // sub (σ / wk ↑⋆ k)) $
                                                                 sym $ map-++-commute
                                                                   (λ σ → σ / wk ↑⋆ suc k) (σ₁ ∗) (σ₂ ∗) ⟩
      (σ₁ ∗ ++ σ₂ ∗) // wk ↑⋆ (suc k) // sub (σ / wk ↑⋆ k)  ≡⟨ sym $ //.sub-commutes (σ₁ ∗ ++ σ₂ ∗) ⟩
      (σ₁ ∗ ++ σ₂ ∗) // sub σ // wk ↑⋆ k                    ∎
  wk-∗′-commute k (var x) = begin
    var x / wk ↑⋆ k ∗′     ≡⟨ cong _∗′ (var-/-wk-↑⋆ k x) ⟩
    var (lift k suc x) ∗′  ≡⟨ refl ⟩
    []                     ⊆⟨ (λ ()) ⟩
    var x ∗′ // wk ↑⋆ k    ∎
  wk-∗′-commute k ⊥ = λ ()
  wk-∗′-commute k ⊤ = λ ()

-- Substitution "commutes" with _∗.

sub-∗′-commute-var : ∀ k {n} x (τ : Ty n) →
                     var x / sub τ ↑⋆ k ∗′ ⊆ τ ∗ // wk⋆ k
sub-∗′-commute-var zero zero τ = begin
  τ ∗′             ⊆⟨ there ⟩
  τ ∗              ≡⟨ sym $ //.id-vanishes (τ ∗) ⟩
  τ ∗ // wk⋆ zero  ∎
sub-∗′-commute-var zero (suc x) τ = begin
  var x / idˢ ∗′   ≡⟨ cong _∗′ (id-vanishes (var x)) ⟩
  var x ∗′         ≡⟨ refl ⟩
  []               ⊆⟨ (λ ()) ⟩
  τ ∗ // wk⋆ zero  ∎
sub-∗′-commute-var (suc k) zero τ = begin
  []                  ⊆⟨ (λ ()) ⟩
  τ ∗ // wk⋆ (suc k)  ∎
sub-∗′-commute-var (suc k) (suc x) τ = begin
  var (suc x) / sub τ ↑⋆ suc k ∗′         ≡⟨ cong _∗′ (suc-/-↑ x) ⟩
  var x / sub τ ↑⋆ k / wk ∗′              ⊆⟨ wk-∗′-commute zero (var x / sub τ ↑⋆ k) ⟩
  var x / sub τ ↑⋆ k ∗′ // wk             ⊆⟨ map-mono _ (sub-∗′-commute-var k x τ) ⟩
  τ ∗ // wk⋆ k // wk                      ≡⟨ sym $ //./-weaken (τ ∗) ⟩
  τ ∗ // wk⋆ (suc k)                      ∎

sub-∗-commute : ∀ k {n} σ (τ : Ty n) →
                σ / sub τ ↑⋆ k ∗ ⊆ σ ∗ // sub τ ↑⋆ k ++ τ ∗ // wk⋆ k
sub-∗-commute k σ         τ     (here refl) = here refl
sub-∗-commute k ⊥         τ     •∈•         = Inverse.to ++⇿ ⟨$⟩ inj₁ •∈•
sub-∗-commute k ⊤         τ     •∈•         = Inverse.to ++⇿ ⟨$⟩ inj₁ •∈•
sub-∗-commute k (var x)   τ     (there •∈•) = there $ sub-∗′-commute-var k x τ •∈•
sub-∗-commute k (σ₁ ⟶ σ₂) τ {χ} (there •∈•) = there $
  χ                                    ∈⟨ •∈• ⟩
  (σ₁ / ρ) ∗ ++ (σ₂ / ρ) ∗             ⊆⟨ sub-∗-commute k σ₁ τ ++-mono
                                          sub-∗-commute k σ₂ τ ⟩
  (σ₁ ∗ // ρ ++ τ ∗ // wk⋆ k) ++
  (σ₂ ∗ // ρ ++ τ ∗ // wk⋆ k)          ≈⟨ ++-lemma (σ₁ ∗ // ρ) (σ₂ ∗ // ρ) ⟩
  (σ₁ ∗ // ρ ++ σ₂ ∗ // ρ) ++
  τ ∗ // wk⋆ k                         ≡⟨ cong₂ _++_
                                            (sym $ map-++-commute (λ σ → σ / ρ) (σ₁ ∗) (σ₂ ∗))
                                            refl ⟩
  (σ₁ ∗ ++ σ₂ ∗) // ρ ++ τ ∗ // wk⋆ k  ∎
  where ρ = sub τ ↑⋆ k
sub-∗-commute k (μ σ₁ ⟶ σ₂) τ (there (here refl)) =
  there $ here $ sym $ sub-commutes (σ₁ ⟶ σ₂)
sub-∗-commute k (μ σ₁ ⟶ σ₂) τ {χ} (there (there •∈•)) = there $ there $
  χ                                              ∈⟨ •∈• ⟩
  ((σ₁ / ρ ↑) ∗ ++ (σ₂ / ρ ↑) ∗) // sub (σ / ρ)  ⊆⟨ map-mono _ (begin
      (σ₁ / ρ ↑) ∗ ++ (σ₂ / ρ ↑) ∗                    ⊆⟨ sub-∗-commute (suc k) σ₁ τ ++-mono
                                                         sub-∗-commute (suc k) σ₂ τ ⟩
      (σ₁ ∗ // ρ ↑ ++ τ ∗ // wk⋆ (suc k)) ++
      (σ₂ ∗ // ρ ↑ ++ τ ∗ // wk⋆ (suc k))             ≈⟨ ++-lemma (σ₁ ∗ // ρ ↑) (σ₂ ∗ // ρ ↑) ⟩
      (σ₁ ∗ // ρ ↑ ++ σ₂ ∗ // ρ ↑) ++
      τ ∗ // wk⋆ (suc k)                              ≡⟨ cong₂ _++_
                                                           (sym $ map-++-commute
                                                                    (λ σ → σ / ρ ↑) (σ₁ ∗) (σ₂ ∗))
                                                           refl ⟩
      (σ₁ ∗ ++ σ₂ ∗) // ρ ↑ ++
      τ ∗ // wk⋆ (suc k)                              ∎) ⟩
  ((σ₁ ∗ ++ σ₂ ∗) // ρ ↑ ++
   τ ∗ // wk⋆ (suc k)) // sub (σ / ρ)            ≡⟨ map-++-commute (λ χ → χ / sub (σ / ρ))
                                                                   ((σ₁ ∗ ++ σ₂ ∗) // ρ ↑) _ ⟩
  (σ₁ ∗ ++ σ₂ ∗) // ρ ↑ // sub (σ / ρ) ++
  τ ∗ // wk⋆ (suc k) // sub (σ / ρ)              ≡⟨ cong₂ _++_
                                                      (sym $ //.sub-commutes (σ₁ ∗ ++ σ₂ ∗))
                                                      lem ⟩
  (σ₁ ∗ ++ σ₂ ∗) // sub σ // ρ ++
  τ ∗ // wk⋆ k                                   ∎
  where
  ρ = sub τ ↑⋆ k
  σ = μ σ₁ ⟶ σ₂

  lem = begin′
    τ ∗ // wk⋆ (suc k) // sub (σ / ρ)  ≡⟨ cong₂ _//_ (//./-weaken (τ ∗)) refl ⟩′
    τ ∗ // wk⋆ k // wk // sub (σ / ρ)  ≡⟨ //.wk-sub-vanishes (τ ∗ // wk⋆ k) ⟩′
    τ ∗ // wk⋆ k                       ∎′
    where open ≡-Reasoning
            renaming (begin_ to begin′_; _≡⟨_⟩_ to _≡⟨_⟩′_; _∎ to _∎′)

-- The list contains all subterms.

complete : ∀ {n} {σ τ : Ty n} → σ ⊑ τ → σ ∈ τ ∗
complete refl                      = here refl
complete (⟶ˡ σ⊑τ₁)                 = there (Inverse.to ++⇿              ⟨$⟩ inj₁ (complete σ⊑τ₁))
complete (⟶ʳ σ⊑τ₂)                 = there (Inverse.to (++⇿ {xs = _ ∗}) ⟨$⟩ inj₂ (complete σ⊑τ₂))
complete (unfold {σ} {τ₁} {τ₂} σ⊑) =
  σ                                 ∈⟨ complete σ⊑ ⟩
  unfold[μ τ₁ ⟶ τ₂ ] ∗              ⊆⟨ sub-∗-commute zero (τ₁ ⟶ τ₂) τ ⟩
  τ₁ ⟶ τ₂ ∗ // sub τ ++ τ ∗ // idˢ  ≡⟨ cong (_++_ (τ₁ ⟶ τ₂ ∗ // sub τ))
                                            (//.id-vanishes (τ ∗)) ⟩
  τ ∗′ ++ τ ∗                       ⊆⟨ there {x = τ} {xs = τ ∗′} ++-mono id ⟩
  τ ∗  ++ τ ∗                       ≈⟨ ++-idempotent (τ ∗) ⟩
  τ ∗                               ∎
  where τ = μ τ₁ ⟶ τ₂

------------------------------------------------------------------------
-- A wrapper function

-- Pairs up subterms with proofs.

subtermsOf : ∀ {n} (τ : Ty n) → List (∃ λ σ → σ ⊑ τ)
subtermsOf τ = map-with-∈ (τ ∗) (,_ ∘′ sound τ)

-- subtermsOf is complete.

subtermsOf-complete : ∀ {n} {σ τ : Ty n} →
                      σ ⊑ τ → ∃ λ σ⊑τ → (σ , σ⊑τ) ∈ subtermsOf τ
subtermsOf-complete {σ = σ} {τ} σ⊑τ =
  (, Inverse.to (map-with-∈⇿ {f = ,_ ∘′ sound τ}) ⟨$⟩
       (σ , complete σ⊑τ , refl))


==> anc/accompanying-code/productivity/RecursiveTypes/Subterm/RestrictedHypothesis.agda <==
------------------------------------------------------------------------
-- Restricted hypotheses
------------------------------------------------------------------------

-- A restricted hypothesis is a hypothesis where both types are
-- sub/terms/ of either one of two given types.

open import RecursiveTypes.Syntax

module RecursiveTypes.Subterm.RestrictedHypothesis
         {n} (χ₁ χ₂ : Ty n) where

open import Category.Monad
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Inverse using (module Inverse)
open import Data.List as List
open RawMonad List.monad
open import Data.List.Any as Any
open Membership-≡ using (_∈_)
open import Data.List.Any.Properties
open import Data.List.Any.Membership
import Data.List.Countdown as Countdown
open import Data.Product as Prod
open import Data.Sum as Sum
open import Level
open import Relation.Nullary
open import Relation.Binary
import Relation.Binary.On as On
open import Relation.Binary.PropositionalEquality as PropEq

open import RecursiveTypes.Subterm as ST using (_⊑_; _∗)

------------------------------------------------------------------------
-- Restricted hypotheses

-- Types which are subterms of either χ₁ or χ₂.

Subterm : Ty n → Set
Subterm σ = σ ⊑ χ₁ ⊎ σ ⊑ χ₂

-- The Subterm predicate is anti-monotone.

anti-mono : ∀ {σ₁ σ₂} → σ₂ ⊑ σ₁ → Subterm σ₁ → Subterm σ₂
anti-mono σ₂⊑σ₁ = Sum.map (ST.trans σ₂⊑σ₁) (ST.trans σ₂⊑σ₁)

-- Hypotheses where both types are subterms.

RestrictedHyp : Set
RestrictedHyp = ∃ Subterm × ∃ Subterm

-- Computes the underlying hypothesis/es.

⟨_⟩ : RestrictedHyp → Hyp n
⟨_⟩ = Prod.map proj₁ proj₁

⟨_⟩⋆ : List RestrictedHyp → List (Hyp n)
⟨_⟩⋆ = List.map ⟨_⟩

-- Equality of restricted hypotheses (ignores the subterm proofs).

_≈_ : Rel RestrictedHyp zero
_≈_ = _≡_ on ⟨_⟩

-- List membership relation for restricted hypotheses.

open Membership
       (record { isEquivalence =
                   On.isEquivalence ⟨_⟩ PropEq.isEquivalence })
  using () renaming (_∈_ to _⟨∈⟩_)

------------------------------------------------------------------------
-- Computing all possible restricted hypotheses

-- Computes all the subterms of the given type.

subtermsOf : ∀ τ → (∀ {σ} → σ ⊑ τ → Subterm σ) → List (∃ Subterm)
subtermsOf τ f = List.map (Prod.map id f) (ST.subtermsOf τ)

subtermsOf-complete :
  ∀ {τ} (f : ∀ {σ} → σ ⊑ τ → Subterm σ) {σ} →
  σ ⊑ τ → ∃ λ σ⊑τ → (σ , f σ⊑τ) ∈ subtermsOf τ f
subtermsOf-complete f σ⊑τ =
  Prod.map id (λ ∈ → Inverse.to map-∈⇿ ⟨$⟩ (_ , ∈ , refl)) $
    ST.subtermsOf-complete σ⊑τ

subtermsOf²-complete :
  ∀ {σ₁ τ₁ σ₂ τ₂}
  (f : ∀ {σ} → σ ⊑ τ₁ → Subterm σ)
  (g : ∀ {σ} → σ ⊑ τ₂ → Subterm σ) →
  (σ₁⊑τ₁ : σ₁ ⊑ τ₁) (σ₂⊑τ₂ : σ₂ ⊑ τ₂) →
  ((σ₁ , f σ₁⊑τ₁) ≲ (σ₂ , g σ₂⊑τ₂)) ⟨∈⟩
    (subtermsOf τ₁ f ⊗ subtermsOf τ₂ g)
subtermsOf²-complete f g σ₁⊑τ₁ σ₂⊑τ₂ =
  Any.map (cong $ Prod.map proj₁ proj₁) $
    Inverse.to ⊗-∈⇿ ⟨$⟩
      ( proj₂ (subtermsOf-complete f σ₁⊑τ₁)
      , proj₂ (subtermsOf-complete g σ₂⊑τ₂)
      )

-- All subterms of χ₁.

⊑-χ₁ : List (∃ Subterm)
⊑-χ₁ = subtermsOf χ₁ inj₁

-- All subterms of χ₂.

⊑-χ₂ : List (∃ Subterm)
⊑-χ₂ = subtermsOf χ₂ inj₂

-- All possible restricted hypotheses.

restrictedHyps : List RestrictedHyp
restrictedHyps = (⊑-χ₁ ⊗ ⊑-χ₂) ++ (⊑-χ₂ ⊗ ⊑-χ₁) ++
                 (⊑-χ₁ ⊗ ⊑-χ₁) ++ (⊑-χ₂ ⊗ ⊑-χ₂)

complete : ∀ h → h ⟨∈⟩ restrictedHyps
complete ((σ , inj₁ σ⊑χ₁) ≲ (τ , inj₂ τ⊑χ₂)) =
  Inverse.to ++⇿ ⟨$⟩ (inj₁ $
  subtermsOf²-complete inj₁ inj₂ σ⊑χ₁ τ⊑χ₂)
complete ((σ , inj₂ σ⊑χ₂) ≲ (τ , inj₁ τ⊑χ₁)) =
  Inverse.to (++⇿ {xs = ⊑-χ₁ ⊗ ⊑-χ₂}) ⟨$⟩ (inj₂ $
  Inverse.to ++⇿                      ⟨$⟩ (inj₁ $
  subtermsOf²-complete inj₂ inj₁ σ⊑χ₂ τ⊑χ₁))
complete ((σ , inj₁ σ⊑χ₁) ≲ (τ , inj₁ τ⊑χ₁)) =
  Inverse.to (++⇿ {xs = ⊑-χ₁ ⊗ ⊑-χ₂}) ⟨$⟩ (inj₂ $
  Inverse.to (++⇿ {xs = ⊑-χ₂ ⊗ ⊑-χ₁}) ⟨$⟩ (inj₂ $
  Inverse.to ++⇿                      ⟨$⟩ (inj₁ $
  subtermsOf²-complete inj₁ inj₁ σ⊑χ₁ τ⊑χ₁)))
complete ((σ , inj₂ σ⊑χ₂) ≲ (τ , inj₂ τ⊑χ₂)) =
  Inverse.to (++⇿ {xs = ⊑-χ₁ ⊗ ⊑-χ₂}) ⟨$⟩ (inj₂ $
  Inverse.to (++⇿ {xs = ⊑-χ₂ ⊗ ⊑-χ₁}) ⟨$⟩ (inj₂ $
  Inverse.to (++⇿ {xs = ⊑-χ₁ ⊗ ⊑-χ₁}) ⟨$⟩ (inj₂ $
  subtermsOf²-complete inj₂ inj₂ σ⊑χ₂ τ⊑χ₂)))

------------------------------------------------------------------------
-- A countdown structure for restricted hypotheses

-- Equality of restricted hypotheses can be decided.

_≟_ : Decidable (_≡_ {A = Hyp n})
( σ₁ ≲  σ₂) ≟ (τ₁ ≲ τ₂) with σ₁ ≡? τ₁ | σ₂ ≡? τ₂
(.τ₁ ≲ .τ₂) ≟ (τ₁ ≲ τ₂) | yes refl | yes refl = yes refl
... | no σ₁≢τ₁ | _ = no (σ₁≢τ₁ ∘ cong proj₁)
... | _ | no σ₂≢τ₂ = no (σ₂≢τ₂ ∘ cong proj₂)

isDecEquivalence : IsDecEquivalence _≈_
isDecEquivalence =
  On.isDecEquivalence ⟨_⟩ $
    DecSetoid.isDecEquivalence (PropEq.decSetoid _≟_)

-- The countdown data structure can be used to keep track of (an upper
-- bound of) the number of hypotheses which have not been inserted
-- into a given list of hypotheses yet.

private
  open module C =
    Countdown (record { isDecEquivalence = isDecEquivalence })
    public hiding (empty; emptyFromList)

-- An initialised countdown structure.

empty : [] ⊕ length restrictedHyps
empty = C.emptyFromList restrictedHyps complete


==> anc/accompanying-code/productivity/RecursiveTypes/Subtyping/Axiomatic/Coinductive.agda <==
------------------------------------------------------------------------
-- Coinductive axiomatisation of subtyping
------------------------------------------------------------------------

module RecursiveTypes.Subtyping.Axiomatic.Coinductive where

import Data.Empty as E
open import Data.Fin using (Fin; zero; suc)
open import Data.Nat using (ℕ; zero; suc)
open import Coinduction hiding (unfold)
open import Relation.Nullary

open import RecursiveTypes.Syntax
open import RecursiveTypes.Substitution
open import RecursiveTypes.Semantics
open import RecursiveTypes.Subtyping.Semantic.Coinductive as Sem
  using (_≤∞P_; _≤Coind_; ⟦_⟧P; ⌜_⌝; ⊥; ⊤; var; _⟶_; _≤⟨_⟩_)

------------------------------------------------------------------------
-- Definition

-- This definition uses mixed induction and coinduction. Induction is
-- used for rules like transitivity, whereas coinduction is used for
-- structural rules. Benjamin Pierce observed in Types and Programming
-- Languages that coinductive inference systems cannot be
-- "declarative" (including rules like transitivity); they can be
-- "algorithmic" (syntax-directed), though. However, by mixing
-- induction and coinduction one can combine the benefits of
-- coinduction and declarative inference systems.

infixr 10 _⟶_
infix  4  _≤_
infixr 2  _≤⟨_⟩_
infix  2  _∎

data _≤_ {n} : Ty n → Ty n → Set where
  -- Structural rules. Note that the rule for _⟶_ is coinductive.
  ⊥   : ∀ {τ} → ⊥ ≤ τ
  ⊤   : ∀ {σ} → σ ≤ ⊤
  _⟶_ : ∀ {σ₁ σ₂ τ₁ τ₂} (τ₁≤σ₁ : ∞ (τ₁ ≤ σ₁)) (σ₂≤τ₂ : ∞ (σ₂ ≤ τ₂)) →
        σ₁ ⟶ σ₂ ≤ τ₁ ⟶ τ₂

  -- Rules for folding and unfolding μ.
  unfold : ∀ {τ₁ τ₂} → μ τ₁ ⟶ τ₂ ≤ unfold[μ τ₁ ⟶ τ₂ ]
  fold   : ∀ {τ₁ τ₂} → unfold[μ τ₁ ⟶ τ₂ ] ≤ μ τ₁ ⟶ τ₂

  -- Reflexivity.
  _∎ : ∀ τ → τ ≤ τ

  -- Transitivity.
  _≤⟨_⟩_ : ∀ τ₁ {τ₂ τ₃} (τ₁≤τ₂ : τ₁ ≤ τ₂) (τ₂≤τ₃ : τ₂ ≤ τ₃) → τ₁ ≤ τ₃

------------------------------------------------------------------------
-- Equivalence

-- The axiomatisation is equivalent to the semantic definitions of
-- subtyping.

soundP : ∀ {n} {σ τ : Ty n} → σ ≤ τ → ⟦ σ ⟧ ≤∞P ⟦ τ ⟧
soundP ⊥                     = ⊥
soundP ⊤                     = ⊤
soundP (τ₁≤σ₁ ⟶ σ₂≤τ₂)       = ♯ soundP (♭ τ₁≤σ₁) ⟶ ♯ soundP (♭ σ₂≤τ₂)
soundP unfold                = ⌜ Sem.unfold  ⌝
soundP fold                  = ⌜ Sem.fold    ⌝
soundP (τ ∎)                 = ⌜ Sem.refl∞ _ ⌝
soundP (τ₁ ≤⟨ τ₁≤τ₂ ⟩ τ₂≤τ₃) = _ ≤⟨ soundP τ₁≤τ₂ ⟩ soundP τ₂≤τ₃

sound : ∀ {n} {σ τ : Ty n} → σ ≤ τ → σ ≤Coind τ
sound σ≤τ = ⟦ soundP σ≤τ ⟧P

complete : ∀ {n} (σ τ : Ty n) → σ ≤Coind τ → σ ≤ τ
complete ⊥         _         _ = ⊥
complete _         ⊤         _ = ⊤
complete ⊤         ⊥         ()
complete ⊤         (var x)   ()
complete ⊤         (σ ⟶ τ)   ()
complete ⊤         (μ σ ⟶ τ) ()
complete (var x)   ⊥         ()
complete (var x)   (var .x)  var = var x ∎
complete (var x)   (σ ⟶ τ)   ()
complete (var x)   (μ σ ⟶ τ) ()
complete (σ₁ ⟶ σ₂) ⊥         ()
complete (σ₁ ⟶ σ₂) (var x)   ()
complete (σ₁ ⟶ σ₂) (τ₁ ⟶ τ₂) (τ₁≤σ₁ ⟶ σ₂≤τ₂) =
  ♯ complete τ₁ σ₁ (♭ τ₁≤σ₁) ⟶ ♯ complete σ₂ τ₂ (♭ σ₂≤τ₂)
complete (σ₁ ⟶ σ₂) (μ τ₁ ⟶ τ₂) (τ₁≤σ₁ ⟶ σ₂≤τ₂) =
  σ₁ ⟶ σ₂             ≤⟨ ♯ complete _ _ (♭ τ₁≤σ₁) ⟶
                         ♯ complete _ _ (♭ σ₂≤τ₂) ⟩
  unfold[μ τ₁ ⟶ τ₂ ]  ≤⟨ fold ⟩
  μ τ₁ ⟶ τ₂           ∎
complete (μ σ₁ ⟶ σ₂) ⊥         ()
complete (μ σ₁ ⟶ σ₂) (var x)   ()
complete (μ σ₁ ⟶ σ₂) (τ₁ ⟶ τ₂) (τ₁≤σ₁ ⟶ σ₂≤τ₂) =
  μ σ₁ ⟶ σ₂           ≤⟨ unfold ⟩
  unfold[μ σ₁ ⟶ σ₂ ]  ≤⟨ ♯ complete _ _ (♭ τ₁≤σ₁) ⟶
                         ♯ complete _ _ (♭ σ₂≤τ₂) ⟩
  (τ₁ ⟶ τ₂)           ∎
complete (μ σ₁ ⟶ σ₂) (μ τ₁ ⟶ τ₂) (τ₁≤σ₁ ⟶ σ₂≤τ₂) =
  μ σ₁ ⟶ σ₂           ≤⟨ unfold ⟩
  unfold[μ σ₁ ⟶ σ₂ ]  ≤⟨ ♯ complete _ _ (♭ τ₁≤σ₁) ⟶
                         ♯ complete _ _ (♭ σ₂≤τ₂) ⟩
  unfold[μ τ₁ ⟶ τ₂ ]  ≤⟨ fold ⟩
  μ τ₁ ⟶ τ₂           ∎

------------------------------------------------------------------------
-- The reflexivity constructor is essential

-- Minor point: the constructor _∎ cannot be omitted. In
-- RecursiveTypes.Subtyping.Axiomatic.Incorrect it is shown that
-- _≤⟨_⟩_ is also essential.

module ∎-Is-Essential where

  infixr 10 _⟶_
  infix  4  _≤′_
  infixr 2  _≤⟨_⟩_

  data _≤′_ {n} : Ty n → Ty n → Set where
    ⊥   : ∀ {τ} → ⊥ ≤′ τ
    ⊤   : ∀ {σ} → σ ≤′ ⊤
    _⟶_ : ∀ {σ₁ σ₂ τ₁ τ₂}
          (τ₁≤σ₁ : ∞ (τ₁ ≤′ σ₁)) (σ₂≤τ₂ : ∞ (σ₂ ≤′ τ₂)) →
          σ₁ ⟶ σ₂ ≤′ τ₁ ⟶ τ₂

    unfold : ∀ {τ₁ τ₂} → μ τ₁ ⟶ τ₂ ≤′ unfold[μ τ₁ ⟶ τ₂ ]
    fold   : ∀ {τ₁ τ₂} → unfold[μ τ₁ ⟶ τ₂ ] ≤′ μ τ₁ ⟶ τ₂

    _≤⟨_⟩_ : ∀ τ₁ {τ₂ τ₃}
             (τ₁≤τ₂ : τ₁ ≤′ τ₂) (τ₂≤τ₃ : τ₂ ≤′ τ₃) → τ₁ ≤′ τ₃

  sound′ : ∀ {n} {σ τ : Ty n} → σ ≤′ τ → σ ≤ τ
  sound′ ⊥                    = ⊥
  sound′ ⊤                    = ⊤
  sound′ (τ₁≤σ₁ ⟶ σ₂≤τ₂)      = ♯ sound′ (♭ τ₁≤σ₁) ⟶ ♯ sound′ (♭ σ₂≤τ₂)
  sound′ unfold               = unfold
  sound′ fold                 = fold
  sound′ (_ ≤⟨ τ₁≤τ₂ ⟩ τ₂≤τ₃) = _ ≤⟨ sound′ τ₁≤τ₂ ⟩ sound′ τ₂≤τ₃

  x : Ty 1
  x = var zero

  x≰′x : ¬ x ≤′ x
  x≰′x (.x ≤⟨ x≤′σ ⟩ σ≤x) = helper x≤′σ σ≤x
    where
    helper : ∀ {σ} → x ≤′ σ → σ ≤′ x → E.⊥
    helper (.x ≤⟨ x≤σ₁ ⟩ σ₁≤σ₂) σ₂≤′x = helper x≤σ₁ (_ ≤⟨ σ₁≤σ₂ ⟩ σ₂≤′x)
    helper ⊤                    ⊤≤′x  with sound (sound′ ⊤≤′x)
    ... | ()

  incomplete : ¬ (∀ {n} {σ τ : Ty n} → σ ≤ τ → σ ≤′ τ)
  incomplete hyp with x≰′x (hyp (x ∎))
  ... | ()


==> anc/accompanying-code/productivity/RecursiveTypes/Subtyping/Axiomatic/Incorrect.agda <==
------------------------------------------------------------------------
-- Incorrect coinductive axiomatisation of subtyping
------------------------------------------------------------------------

-- This module shows that if we remove transitivity from
-- RecursiveTypes.Subtyping.Axiomatic.Coinductive._≤_, and take the
-- transitive closure of the resulting relation, then we get a weaker
-- (less defined) relation than the one we started with.

module RecursiveTypes.Subtyping.Axiomatic.Incorrect where

open import Coinduction hiding (unfold)
open import Data.Fin using (Fin; zero; suc)
open import Function using (id; _$_)
open import Data.Nat
  using (ℕ; zero; suc; z≤n; s≤s; ≤′-refl) renaming (_≤_ to _≤ℕ_)
open import Data.Nat.Properties using (≤-step; ≤⇒≤′)
open import Data.Product as Prod
open import Induction.Nat
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary

open import RecursiveTypes.Syntax hiding (_≲_)
open import RecursiveTypes.Substitution using (_[0≔_]; unfold[μ_⟶_])
open import RecursiveTypes.Subtyping.Semantic.Coinductive as Sem
  using (_≤Coind_; ⊥; ⊤; _⟶_)

------------------------------------------------------------------------
-- The alternative "subtyping" relation

infixr 10 _⟶_
infix  4  _≤_ _≤′_
infixr 2  _≤⟨_⟩_
infix  2  _∎

-- A definition which does not include a transitivity constructor.

data _≤′_ {n} : Ty n → Ty n → Set where
  ⊥   : ∀ {τ} → ⊥ ≤′ τ
  ⊤   : ∀ {σ} → σ ≤′ ⊤
  _⟶_ : ∀ {σ₁ σ₂ τ₁ τ₂}
        (τ₁≤′σ₁ : ∞ (τ₁ ≤′ σ₁)) (σ₂≤′τ₂ : ∞ (σ₂ ≤′ τ₂)) →
        σ₁ ⟶ σ₂ ≤′ τ₁ ⟶ τ₂

  unfold : ∀ {τ₁ τ₂} → μ τ₁ ⟶ τ₂ ≤′ unfold[μ τ₁ ⟶ τ₂ ]
  fold   : ∀ {τ₁ τ₂} → unfold[μ τ₁ ⟶ τ₂ ] ≤′ μ τ₁ ⟶ τ₂

  _∎ : ∀ τ → τ ≤′ τ

-- The transitive closure of this relation.

data _≤_ {n} : Ty n → Ty n → Set where
  include : ∀ {σ τ} (σ≤τ : σ ≤′ τ) → σ ≤ τ
  _≤⟨_⟩_  : ∀ τ₁ {τ₂ τ₃} (τ₁≤τ₂ : τ₁ ≤ τ₂) (τ₂≤τ₃ : τ₂ ≤ τ₃) → τ₁ ≤ τ₃

------------------------------------------------------------------------
-- Some types used in counterexamples below

σ : Ty zero
σ = μ ⊤ ⟶ var zero

τ : Ty zero
τ = μ ⊥ ⟶ var zero

σ≤τ : σ ≤Coind τ
σ≤τ = ♯ ⊥ ⟶ ♯ σ≤τ

------------------------------------------------------------------------
-- Soundness and incompleteness of _≤′_

sound′ : ∀ {n} {σ τ : Ty n} → σ ≤′ τ → σ ≤Coind τ
sound′ ⊥               = ⊥
sound′ ⊤               = ⊤
sound′ (τ₁≤σ₁ ⟶ σ₂≤τ₂) = ♯ sound′ (♭ τ₁≤σ₁) ⟶ ♯ sound′ (♭ σ₂≤τ₂)
sound′ unfold          = Sem.unfold
sound′ fold            = Sem.fold
sound′ (τ ∎)           = Sem.refl∞ _

incomplete′ : ¬ (∀ {n} {σ τ : Ty n} → σ ≤Coind τ → σ ≤′ τ)
incomplete′ hyp with hyp {σ = σ} {τ = τ} σ≤τ
... | ()

------------------------------------------------------------------------
-- Soundness of _≤_

sound : ∀ {n} {σ τ : Ty n} → σ ≤ τ → σ ≤Coind τ
sound (τ₁ ≤⟨ τ₁≤τ₂ ⟩ τ₂≤τ₃) = Sem.trans (sound τ₁≤τ₂) (sound τ₂≤τ₃)
sound (include σ≤τ)         = sound′ σ≤τ

------------------------------------------------------------------------
-- An alternative definition of the transitive closure of _≤′_

infixr 5 _∷_
infix  4 _≲_

data _≲_ {n} : Ty n → Ty n → Set where
  [_] : ∀ {σ τ} (σ≤τ : σ ≤′ τ) → σ ≲ τ
  _∷_ : ∀ {τ₁ τ₂ τ₃} (τ₁≤τ₂ : τ₁ ≤′ τ₂) (τ₂≲τ₃ : τ₂ ≲ τ₃) → τ₁ ≲ τ₃

-- This definition is transitive.

_++_ : ∀ {n} {τ₁ τ₂ τ₃ : Ty n} → τ₁ ≲ τ₂ → τ₂ ≲ τ₃ → τ₁ ≲ τ₃
[ τ₁≤τ₂ ]       ++ τ₂≤τ₃ = τ₁≤τ₂ ∷ τ₂≤τ₃
(τ₁≤τ₂ ∷ τ₂≤τ₃) ++ τ₃≤τ₄ = τ₁≤τ₂ ∷ (τ₂≤τ₃ ++ τ₃≤τ₄)

-- Hence it is complete with respect to the one above.

≲-complete : ∀ {n} {σ τ : Ty n} → σ ≤ τ → σ ≲ τ
≲-complete (include σ≤τ)         = [ σ≤τ ]
≲-complete (τ₁ ≤⟨ τ₁≤τ₂ ⟩ τ₂≤τ₃) = ≲-complete τ₁≤τ₂ ++ ≲-complete τ₂≤τ₃

-- It is also sound.

≲-sound : ∀ {n} {σ τ : Ty n} → σ ≲ τ → σ ≤ τ
≲-sound [ σ≤τ ]         = include σ≤τ
≲-sound (τ₁≤τ₂ ∷ τ₂≲τ₃) = _ ≤⟨ include τ₁≤τ₂ ⟩ ≲-sound τ₂≲τ₃

-- The number of uses of transitivity in the proof.

length : ∀ {n} {σ τ : Ty n} → σ ≲ τ → ℕ
length [ σ≤τ ]         = 0
length (τ₁≤τ₂ ∷ τ₂≲τ₃) = suc (length τ₂≲τ₃)

------------------------------------------------------------------------
-- Given proofs of certain statements one can extract shorter or
-- equally long proofs for related statements

mutual

  codomain-⟶μ : ∀ {n} {σ₁ σ₂ : Ty n} {τ₁ τ₂} →
                (σ₁⟶σ₂≲μτ₁⟶τ₂ : σ₁ ⟶ σ₂ ≲ μ τ₁ ⟶ τ₂) →
                ∃ λ (σ₂≲τ₂′ : σ₂ ≲ τ₂ [0≔ μ τ₁ ⟶ τ₂ ]) →
                    length σ₂≲τ₂′ ≤ℕ length σ₁⟶σ₂≲μτ₁⟶τ₂
  codomain-⟶μ [ fold ]                  = ([ _ ∎ ] , z≤n)
  codomain-⟶μ (τ₁≤′σ₁ ⟶ σ₂≤′τ₂ ∷ τ₂≲τ₃) = Prod.map (_∷_ (♭ σ₂≤′τ₂)) s≤s (codomain-⟶μ τ₂≲τ₃)
  codomain-⟶μ (fold            ∷ τ₂≲τ₃) = Prod.map id ≤-step (codomain-μμ τ₂≲τ₃)
  codomain-⟶μ ((._ ∎)          ∷ τ₂≲τ₃) = Prod.map id ≤-step (codomain-⟶μ τ₂≲τ₃)
  codomain-⟶μ (⊤               ∷ τ₂≲τ₃) with sound (≲-sound τ₂≲τ₃)
  ... | ()

  codomain-μμ : ∀ {n} {σ₁ σ₂ τ₁ τ₂ : Ty (suc n)} →
                (μσ₁⟶σ₂≲μτ₁⟶τ₂ : μ σ₁ ⟶ σ₂ ≲ μ τ₁ ⟶ τ₂) →
                ∃ λ (σ₂′≲τ₂′ : σ₂ [0≔ μ σ₁ ⟶ σ₂ ] ≲ τ₂ [0≔ μ τ₁ ⟶ τ₂ ]) →
                    length σ₂′≲τ₂′ ≤ℕ length μσ₁⟶σ₂≲μτ₁⟶τ₂
  codomain-μμ [ ._ ∎ ]         = ([ _ ∎ ] , z≤n)
  codomain-μμ (unfold ∷ τ₂≲τ₃) = Prod.map id ≤-step (codomain-⟶μ τ₂≲τ₃)
  codomain-μμ ((._ ∎) ∷ τ₂≲τ₃) = Prod.map id ≤-step (codomain-μμ τ₂≲τ₃)
  codomain-μμ (⊤      ∷ τ₂≲τ₃) with sound (≲-sound τ₂≲τ₃)
  ... | ()

------------------------------------------------------------------------
-- Incompleteness of _≤_

incomplete : ¬ (∀ {n} {σ τ : Ty n} → σ ≤Coind τ → σ ≤ τ)
incomplete hyp = σ≴τ $ ≲-complete $ hyp σ≤τ
  where
  σ≴τ : ¬ σ ≲ τ
  σ≴τ σ≲τ = <-rec Pred ≴ _ σ≲τ refl
    where
    Pred : ℕ → Set
    Pred n = (σ≲τ : σ ≲ τ) → length σ≲τ ≢ n

    ≴ : ∀ n → <-Rec Pred n → Pred n
    ≴ n  rec [ () ]           _
    ≴ ._ rec ((._ ∎) ∷ τ₂≲τ₃) refl = rec _ ≤′-refl τ₂≲τ₃ refl
    ≴ ._ rec (unfold ∷ τ₂≲τ₃) refl with codomain-⟶μ τ₂≲τ₃
    ... | (τ₂≲τ₃′ , not-longer) = rec _ (≤⇒≤′ $ s≤s not-longer) τ₂≲τ₃′ refl
    ≴ n  rec (⊤      ∷ τ₂≲τ₃) _    with sound (≲-sound τ₂≲τ₃)
    ... | ()


==> anc/accompanying-code/productivity/RecursiveTypes/Subtyping/Axiomatic/Inductive.agda <==
------------------------------------------------------------------------
-- Inductive axiomatisation of subtyping
------------------------------------------------------------------------

module RecursiveTypes.Subtyping.Axiomatic.Inductive where

open import Coinduction hiding (unfold)
open import Data.Nat using (ℕ; zero; suc)
open import Data.List using (List; []; _∷_; _++_)
open import Data.List.Any as Any using (Any)
open Any.Membership-≡ using (_∈_)
open import Data.List.Any.Properties
open import Data.List.All as All using (All; []; _∷_)
open import Data.Product
open import Data.Sum as Sum using (_⊎_; inj₁; inj₂; [_,_]′)
open import Function
open import Function.Equality using (_⟨$⟩_)
open import Function.Inverse using (module Inverse)
open import Relation.Nullary
open import Relation.Binary.PropositionalEquality as PropEq
  using (_≡_; refl)

open import RecursiveTypes.Syntax
open import RecursiveTypes.Syntax.UnfoldedOrFixpoint
open import RecursiveTypes.Substitution using (unfold[μ_⟶_])
import RecursiveTypes.Subterm as ST
import RecursiveTypes.Subterm.RestrictedHypothesis as Restricted
open import RecursiveTypes.Subtyping.Semantic.Coinductive as Sem
  using (_≤Coind_)
open import RecursiveTypes.Subtyping.Axiomatic.Coinductive as Ax
  using (_≤_; ⊥; ⊤; _⟶_; unfold; fold; _∎; _≤⟨_⟩_)

------------------------------------------------------------------------
-- Definition

infixr 10 _⟶_
infix  4  _⊢_≤_
infixr 2  _≤⟨_⟩_
infix  2  _∎

-- This inductive subtyping relation is parameterised on a list of
-- hypotheses. Note Brandt and Henglein's unusual definition of _⟶_.

data _⊢_≤_ {n} (A : List (Hyp n)) : Ty n → Ty n → Set where
  -- Structural rules.
  ⊥   : ∀ {τ} → A ⊢ ⊥ ≤ τ
  ⊤   : ∀ {σ} → A ⊢ σ ≤ ⊤
  _⟶_ : ∀ {σ₁ σ₂ τ₁ τ₂} →
        let H = σ₁ ⟶ σ₂ ≲ τ₁ ⟶ τ₂ in
        (τ₁≤σ₁ : H ∷ A ⊢ τ₁ ≤ σ₁) (σ₂≤τ₂ : H ∷ A ⊢ σ₂ ≤ τ₂) →
        A ⊢ σ₁ ⟶ σ₂ ≤ τ₁ ⟶ τ₂

  -- Rules for folding and unfolding μ.
  unfold : ∀ {τ₁ τ₂} → A ⊢ μ τ₁ ⟶ τ₂ ≤ unfold[μ τ₁ ⟶ τ₂ ]
  fold   : ∀ {τ₁ τ₂} → A ⊢ unfold[μ τ₁ ⟶ τ₂ ] ≤ μ τ₁ ⟶ τ₂

  -- Reflexivity.
  _∎ : ∀ τ → A ⊢ τ ≤ τ

  -- Transitivity.
  _≤⟨_⟩_ : ∀ τ₁ {τ₂ τ₃}
           (τ₁≤τ₂ : A ⊢ τ₁ ≤ τ₂) (τ₂≤τ₃ : A ⊢ τ₂ ≤ τ₃) → A ⊢ τ₁ ≤ τ₃

  -- Hypothesis.
  hyp : ∀ {σ τ} (σ≤τ : (σ ≲ τ) ∈ A) → A ⊢ σ ≤ τ

------------------------------------------------------------------------
-- Soundness

-- A hypothesis is valid if there is a corresponding proof.

Valid : ∀ {n} → (Ty n → Ty n → Set) → Hyp n → Set
Valid _≤_ (σ₁ ≲ σ₂) = σ₁ ≤ σ₂

module Soundness where

  -- The soundness proof uses my trick to show that the code is
  -- productive.

  infix 4 _≤P_ _≤W_

  mutual

    -- Soundness proof programs.

    data _≤P_ {n} : Ty n → Ty n → Set where
      sound : ∀ {A σ τ} →
              (valid : All (Valid _≤W_) A) (σ≤τ : A ⊢ σ ≤ τ) → σ ≤P τ

    -- Weak head normal forms of soundness proof programs. Note that
    -- _⟶_ takes (suspended) /programs/ as arguments, while _≤⟨_⟩_
    -- takes /WHNFs/.

    data _≤W_ {n} : Ty n → Ty n → Set where
      done   : ∀ {σ τ} (σ≤τ : σ ≤ τ) → σ ≤W τ
      _⟶_    : ∀ {σ₁ σ₂ τ₁ τ₂}
               (τ₁≤σ₁ : ∞ (τ₁ ≤P σ₁)) (σ₂≤τ₂ : ∞ (σ₂ ≤P τ₂)) →
               σ₁ ⟶ σ₂ ≤W τ₁ ⟶ τ₂
      _≤⟨_⟩_ : ∀ τ₁ {τ₂ τ₃}
               (τ₁≤τ₂ : τ₁ ≤W τ₂) (τ₂≤τ₃ : τ₂ ≤W τ₃) → τ₁ ≤W τ₃

  -- The following two functions compute the WHNF of a soundness
  -- program. Note the circular, but productive, definition of proof
  -- below.

  soundW : ∀ {n} {σ τ : Ty n} {A} →
           All (Valid _≤W_) A → A ⊢ σ ≤ τ → σ ≤W τ
  soundW valid ⊥                     = done ⊥
  soundW valid ⊤                     = done ⊤
  soundW valid unfold                = done unfold
  soundW valid fold                  = done fold
  soundW valid (τ ∎)                 = done (τ ∎)
  soundW valid (τ₁ ≤⟨ τ₁≤τ₂ ⟩ τ₂≤τ₃) = τ₁ ≤⟨ soundW valid τ₁≤τ₂ ⟩
                                             soundW valid τ₂≤τ₃
  soundW valid (hyp σ≤τ)             = All.lookup valid σ≤τ
  soundW valid (τ₁≤σ₁ ⟶ σ₂≤τ₂)       = proof
    where proof = ♯ sound (proof ∷ valid) τ₁≤σ₁ ⟶
                  ♯ sound (proof ∷ valid) σ₂≤τ₂

  whnf : ∀ {n} {σ τ : Ty n} →
         σ ≤P τ → σ ≤W τ
  whnf (sound valid σ≤τ) = soundW valid σ≤τ

  -- Computes actual proofs.

  mutual

    ⟦_⟧W : ∀ {n} {σ τ : Ty n} → σ ≤W τ → σ ≤ τ
    ⟦ done σ≤τ            ⟧W = σ≤τ
    ⟦ τ₁≤σ₁ ⟶ σ₂≤τ₂       ⟧W = ♯ ⟦ ♭ τ₁≤σ₁ ⟧P ⟶ ♯ ⟦ ♭ σ₂≤τ₂ ⟧P
    ⟦ τ₁ ≤⟨ τ₁≤τ₂ ⟩ τ₂≤τ₃ ⟧W = τ₁ ≤⟨ ⟦ τ₁≤τ₂ ⟧W ⟩ ⟦ τ₂≤τ₃ ⟧W

    ⟦_⟧P : ∀ {n} {σ τ : Ty n} → σ ≤P τ → σ ≤ τ
    ⟦ σ≤τ ⟧P = ⟦ whnf σ≤τ ⟧W

-- The subtyping relation defined above is sound with respect to the
-- others.

sound : ∀ {n A} {σ τ : Ty n} →
        All (Valid _≤_) A → A ⊢ σ ≤ τ → σ ≤ τ
sound {n} valid σ≤τ =
  ⟦ S.sound (All.map (λ {h} → done′ h) valid) σ≤τ ⟧P
  where
  open module S = Soundness

  done′ : (σ₁≲σ₂ : Hyp n) → Valid _≤_ σ₁≲σ₂ → Valid _≤W_ σ₁≲σ₂
  done′ (_ ≲ _) = done

------------------------------------------------------------------------
-- The subtyping relation is decidable

module Decidable {n} (χ₁ χ₂ : Ty n) where

  open Restricted χ₁ χ₂

  -- The proof below is not optimised for speed. (See Gapeyev, Levin
  -- and Pierce's "Recursive Subtyping Revealed" from ICFP '00 for
  -- more information about the complexity of subtyping algorithms.)

  mutual

    -- A wrapper which applies the U∨Μ view.

    _⊢_,_≤?_,_ : ∀ {A ℓ} → A ⊕ ℓ →
                 ∀ σ → Subterm σ → ∀ τ → Subterm τ →
                 ⟨ A ⟩⋆ ⊢ σ ≤ τ ⊎ (¬ σ ≤Coind τ)
    T ⊢ σ , σ⊑ ≤? τ , τ⊑ = T ⊩ u∨μ σ , σ⊑ ≤? u∨μ τ , τ⊑

    -- _⊩_,_≤?_,_ unfolds fixpoints. Note that at least one U∨Μ
    -- argument becomes smaller in each recursive call, while ℓ, an
    -- upper bound on the number of pairs of types yet to be
    -- inspected, is preserved.

    _⊩_,_≤?_,_ : ∀ {A ℓ} → A ⊕ ℓ →
                 ∀ {σ τ} → U∨Μ σ → Subterm σ → U∨Μ τ → Subterm τ →
                 ⟨ A ⟩⋆ ⊢ σ ≤ τ ⊎ (¬ σ ≤Coind τ)

    T ⊩ fixpoint {σ₁} {σ₂} u , σ⊑ ≤? τ , τ⊑ =
      Sum.map (λ ≤τ → μ σ₁ ⟶ σ₂           ≤⟨ unfold ⟩
                      unfold[μ σ₁ ⟶ σ₂ ]  ≤⟨ ≤τ ⟩
                      u∨μ⁻¹ τ             ∎)
              (λ ≰τ ≤τ → ≰τ (Sem.trans Sem.fold ≤τ))
              (T ⊩ u , anti-mono ST.unfold′ σ⊑ ≤? τ , τ⊑)
    T ⊩ σ , σ⊑ ≤? fixpoint {τ₁} {τ₂} u , τ⊑ =
      Sum.map (λ σ≤ → u∨μ⁻¹ σ             ≤⟨ σ≤ ⟩
                      unfold[μ τ₁ ⟶ τ₂ ]  ≤⟨ fold ⟩
                      μ τ₁ ⟶ τ₂           ∎)
              (λ σ≰ σ≤ → σ≰ (Sem.trans σ≤ Sem.unfold))
              (T ⊩ σ , σ⊑ ≤? u , anti-mono ST.unfold′ τ⊑)

    T ⊩ unfolded σ , σ⊑ ≤? unfolded τ , τ⊑ = T ⊪ σ , σ⊑ ≤? τ , τ⊑

    -- _⊪_,_≤?_,_ handles the structural cases. Note that ℓ becomes
    -- smaller in each recursive call.

    _⊪_,_≤?_,_ : ∀ {A ℓ} → A ⊕ ℓ →
                 ∀ {σ} → Unfolded σ → Subterm σ →
                 ∀ {τ} → Unfolded τ → Subterm τ →
                 ⟨ A ⟩⋆ ⊢ σ ≤ τ ⊎ (¬ σ ≤Coind τ)
    T ⊪ ⊥ , _ ≤? τ , _ = inj₁ ⊥
    T ⊪ σ , _ ≤? ⊤ , _ = inj₁ ⊤

    T ⊪ var x , _ ≤? var y , _ = helper (var x ≡? var y)
      where
      helper : ∀ {A x y} → Dec ((var x ∶ Ty n) ≡ var y) →
               ⟨ A ⟩⋆ ⊢ var x ≤ var y ⊎ ¬ var x ≤Coind var y
      helper (yes refl) = inj₁ (var _ ∎)
      helper (no  x≠y)  = inj₂ (x≠y ∘ Sem.var:≤∞⟶≡)

    _⊪_,_≤?_,_ {A} T (σ₁ ⟶ σ₂) σ⊑ (τ₁ ⟶ τ₂) τ⊑ =
      helper (lookupOrInsert T H)
      where
      H = (, σ⊑) ≲ (, τ⊑)

      helper₂ :
        ⟨ H ∷ A ⟩⋆ ⊢ τ₁      ≤ σ₁      ⊎ ¬ τ₁      ≤Coind σ₁      →
        ⟨ H ∷ A ⟩⋆ ⊢      σ₂ ≤      τ₂ ⊎ ¬      σ₂ ≤Coind      τ₂ →
        ⟨     A ⟩⋆ ⊢ σ₁ ⟶ σ₂ ≤ τ₁ ⟶ τ₂ ⊎ ¬ σ₁ ⟶ σ₂ ≤Coind τ₁ ⟶ τ₂
      helper₂ (inj₁ ≤₁) (inj₁ ≤₂) = inj₁ (≤₁ ⟶ ≤₂)
      helper₂ (inj₂ ≰ ) (_      ) = inj₂ (≰ ∘  Sem.left-proj)
      helper₂ (_      ) (inj₂ ≰ ) = inj₂ (≰ ∘ Sem.right-proj)

      helper : ∀ {ℓ} → Any (_≈_ H) A ⊎ (∃ λ n → ℓ ≡ suc n × H ∷ A ⊕ n) →
               ⟨ A ⟩⋆ ⊢ σ₁ ⟶ σ₂ ≤ τ₁ ⟶ τ₂ ⊎ ¬ σ₁ ⟶ σ₂ ≤Coind τ₁ ⟶ τ₂
      helper (inj₁ σ≲τ)             = inj₁ $ hyp $ Inverse.to map⇿ ⟨$⟩ σ≲τ
      helper (inj₂ (_ , refl , T′)) = helper₂
        (T′ ⊢ τ₁ , anti-mono ST.⟶ˡ′ τ⊑ ≤? σ₁ , anti-mono ST.⟶ˡ′ σ⊑)
        (T′ ⊢ σ₂ , anti-mono ST.⟶ʳ′ σ⊑ ≤? τ₂ , anti-mono ST.⟶ʳ′ τ⊑)

    T ⊪ ⊤       , _ ≤? ⊥       , _ = inj₂ (λ ())
    T ⊪ ⊤       , _ ≤? var x   , _ = inj₂ (λ ())
    T ⊪ ⊤       , _ ≤? τ₁ ⟶ τ₂ , _ = inj₂ (λ ())
    T ⊪ var x   , _ ≤? ⊥       , _ = inj₂ (λ ())
    T ⊪ var x   , _ ≤? τ₁ ⟶ τ₂ , _ = inj₂ (λ ())
    T ⊪ σ₁ ⟶ σ₂ , _ ≤? ⊥       , _ = inj₂ (λ ())
    T ⊪ σ₁ ⟶ σ₂ , _ ≤? var x   , _ = inj₂ (λ ())

  -- Finally we have to prove that an upper bound ℓ actually exists.

  dec : [] ⊢ χ₁ ≤ χ₂ ⊎ (¬ χ₁ ≤ χ₂)
  dec = Sum.map id (λ σ≰τ → σ≰τ ∘ Ax.sound) $
        empty ⊢ χ₁ , inj₁ ST.refl ≤? χ₂ , inj₂ ST.refl

infix 4 []⊢_≤?_ _≤?_

-- The subtyping relation defined above is decidable (when the set of
-- assumptions is empty).

[]⊢_≤?_ : ∀ {n} (σ τ : Ty n) → Dec ([] ⊢ σ ≤ τ)
[]⊢ σ ≤? τ with Decidable.dec σ τ
... | inj₁ σ≤τ = yes σ≤τ
... | inj₂ σ≰τ = no (σ≰τ ∘ sound [])

-- The other subtyping relations can also be decided.

_≤?_ : ∀ {n} (σ τ : Ty n) → Dec (σ ≤ τ)
σ ≤? τ with Decidable.dec σ τ
... | inj₁ σ≤τ = yes (sound [] σ≤τ)
... | inj₂ σ≰τ = no σ≰τ

------------------------------------------------------------------------
-- Completeness

-- Weakening (at the end of the list of assumptions).

weaken : ∀ {n A A′} {σ τ : Ty n} →
         A ⊢ σ ≤ τ → A ++ A′ ⊢ σ ≤ τ
weaken ⊥                     = ⊥
weaken ⊤                     = ⊤
weaken unfold                = unfold
weaken fold                  = fold
weaken (τ ∎)                 = τ ∎
weaken (τ₁ ≤⟨ τ₁≤τ₂ ⟩ τ₂≤τ₃) = τ₁ ≤⟨ weaken τ₁≤τ₂ ⟩ weaken τ₂≤τ₃
weaken (hyp h)               = hyp (Inverse.to ++⇿ ⟨$⟩ inj₁ h)
weaken (τ₁≤σ₁ ⟶ σ₂≤τ₂)       = weaken τ₁≤σ₁ ⟶ weaken σ₂≤τ₂

-- The subtyping relation defined above is complete with respect to
-- the others.

complete : ∀ {n A} {σ τ : Ty n} →
           σ ≤ τ → A ⊢ σ ≤ τ
complete {σ = σ} {τ} σ≤τ with Decidable.dec σ τ
... | inj₁ []⊢σ≤τ = weaken []⊢σ≤τ
... | inj₂ σ≰τ    with σ≰τ σ≤τ
...   | ()


==> anc/accompanying-code/productivity/RecursiveTypes/Subtyping/Example.agda <==
------------------------------------------------------------------------
-- An example
------------------------------------------------------------------------

module RecursiveTypes.Subtyping.Example where

open import Coinduction
open import Data.Fin
open import Data.Nat

open import RecursiveTypes.Syntax
open import RecursiveTypes.Subtyping.Semantic.Coinductive

-- σ = μX. X ⟶ X.

σ : Ty 0
σ = μ var zero ⟶ var zero

-- τ = μX. (X ⟶ ⊥) ⟶ ⊤.

τ : Ty 0
τ = μ (var zero ⟶ ⊥) ⟶ ⊤

-- σ is a subtype of τ.

σ≤τ : σ ≤Coind τ
σ≤τ = ♯ (♯ σ≤τ ⟶ ♯ ⊥) ⟶ ♯ ⊤


==> anc/accompanying-code/productivity/RecursiveTypes/Subtyping/Semantic/Coinductive.agda <==
------------------------------------------------------------------------
-- Coinductive definition of subtyping
------------------------------------------------------------------------

module RecursiveTypes.Subtyping.Semantic.Coinductive where

open import Coinduction hiding (fold; unfold)
open import Data.Nat using (ℕ; zero; suc)
open import Data.Fin using (Fin)
open import Function
open import Data.Empty using (⊥-elim)
open import Relation.Nullary
open import Relation.Nullary.Negation hiding (stable)
open import Relation.Binary.PropositionalEquality using (_≡_; refl)

open import RecursiveTypes.Syntax
open import RecursiveTypes.Substitution
open import RecursiveTypes.Semantics

infixr 10 _⟶_
infix  4  _≤∞_ _≤Coind_
infixr 2  _≤⟨_⟩_
infix  2  _∎

------------------------------------------------------------------------
-- Definition

-- The obvious definition of subtyping for trees.

data _≤∞_ {n} : Tree n → Tree n → Set where
  ⊥   : ∀ {τ} → ⊥ ≤∞ τ
  ⊤   : ∀ {σ} → σ ≤∞ ⊤
  var : ∀ {x} → var x ≤∞ var x
  _⟶_ : ∀ {σ₁ σ₂ τ₁ τ₂}
        (τ₁≤σ₁ : ∞ (♭ τ₁ ≤∞ ♭ σ₁)) (σ₂≤τ₂ : ∞ (♭ σ₂ ≤∞ ♭ τ₂)) →
        σ₁ ⟶ σ₂ ≤∞ τ₁ ⟶ τ₂

-- Subtyping for recursive types is defined in terms of subtyping for
-- trees.

_≤Coind_ : ∀ {n} → Ty n → Ty n → Set
σ ≤Coind τ = ⟦ σ ⟧ ≤∞ ⟦ τ ⟧

------------------------------------------------------------------------
-- A trick used to ensure guardedness of expressions using
-- transitivity

infix 4 _≤∞P_ _≤∞W_

data _≤∞P_ {n} : Tree n → Tree n → Set where
  ⊥      : ∀ {τ} → ⊥ ≤∞P τ
  ⊤      : ∀ {σ} → σ ≤∞P ⊤
  var    : ∀ {x} → var x ≤∞P var x
  _⟶_    : ∀ {σ₁ σ₂ τ₁ τ₂}
           (τ₁≤σ₁ : ∞ (♭ τ₁ ≤∞P ♭ σ₁)) (σ₂≤τ₂ : ∞ (♭ σ₂ ≤∞P ♭ τ₂)) →
           σ₁ ⟶ σ₂ ≤∞P τ₁ ⟶ τ₂
  -- Transitivity.
  _≤⟨_⟩_ : ∀ τ₁ {τ₂ τ₃}
           (τ₁≤τ₂ : τ₁ ≤∞P τ₂) (τ₂≤τ₃ : τ₂ ≤∞P τ₃) → τ₁ ≤∞P τ₃

data _≤∞W_ {n} : Tree n → Tree n → Set where
  ⊥   : ∀ {τ} → ⊥ ≤∞W τ
  ⊤   : ∀ {σ} → σ ≤∞W ⊤
  var : ∀ {x} → var x ≤∞W var x
  _⟶_ : ∀ {σ₁ σ₂ τ₁ τ₂}
        (τ₁≤σ₁ : ♭ τ₁ ≤∞P ♭ σ₁) (σ₂≤τ₂ : ♭ σ₂ ≤∞P ♭ τ₂) →
        σ₁ ⟶ σ₂ ≤∞W τ₁ ⟶ τ₂

transW : ∀ {n} {τ₁ τ₂ τ₃ : Tree n} →
         τ₁ ≤∞W τ₂ → τ₂ ≤∞W τ₃ → τ₁ ≤∞W τ₃
transW ⊥               _               = ⊥
transW _               ⊤               = ⊤
transW var             var             = var
transW (τ₁≤σ₁ ⟶ σ₂≤τ₂) (χ₁≤τ₁ ⟶ τ₂≤χ₂) =
  (_ ≤⟨ χ₁≤τ₁ ⟩ τ₁≤σ₁) ⟶ (_ ≤⟨ σ₂≤τ₂ ⟩ τ₂≤χ₂)

whnf : ∀ {n} {σ τ : Tree n} → σ ≤∞P τ → σ ≤∞W τ
whnf ⊥                    = ⊥
whnf ⊤                    = ⊤
whnf var                  = var
whnf (τ₁≤σ₁ ⟶ σ₂≤τ₂)      = ♭ τ₁≤σ₁ ⟶ ♭ σ₂≤τ₂
whnf (σ ≤⟨ τ₁≤τ₂ ⟩ τ₂≤τ₃) = transW (whnf τ₁≤τ₂) (whnf τ₂≤τ₃)

mutual

  ⟦_⟧W : ∀ {n} {σ τ : Tree n} → σ ≤∞W τ → σ ≤∞ τ
  ⟦ ⊥             ⟧W = ⊥
  ⟦ ⊤             ⟧W = ⊤
  ⟦ var           ⟧W = var
  ⟦ τ₁≤σ₁ ⟶ σ₂≤τ₂ ⟧W = ♯ ⟦ τ₁≤σ₁ ⟧P ⟶ ♯ ⟦ σ₂≤τ₂ ⟧P

  ⟦_⟧P : ∀ {n} {σ τ : Tree n} → σ ≤∞P τ → σ ≤∞ τ
  ⟦ σ≤τ ⟧P = ⟦ whnf σ≤τ ⟧W

⌜_⌝ : ∀ {n} {σ τ : Tree n} → σ ≤∞ τ → σ ≤∞P τ
⌜ ⊥             ⌝ = ⊥
⌜ ⊤             ⌝ = ⊤
⌜ var           ⌝ = var
⌜ τ₁≤σ₁ ⟶ σ₂≤τ₂ ⌝ = ♯ ⌜ ♭ τ₁≤σ₁ ⌝ ⟶ ♯ ⌜ ♭ σ₂≤τ₂ ⌝

------------------------------------------------------------------------
-- Some lemmas

refl∞ : ∀ {n} (τ : Tree n) → τ ≤∞ τ
refl∞ ⊥       = ⊥
refl∞ ⊤       = ⊤
refl∞ (var x) = var
refl∞ (σ ⟶ τ) = ♯ refl∞ (♭ σ) ⟶ ♯ refl∞ (♭ τ)

_∎ : ∀ {n} (τ : Tree n) → τ ≤∞P τ
τ ∎ = ⌜ refl∞ τ ⌝

trans : ∀ {n} {τ₁ τ₂ τ₃ : Tree n} →
        τ₁ ≤∞ τ₂ → τ₂ ≤∞ τ₃ → τ₁ ≤∞ τ₃
trans {τ₁ = τ₁} {τ₂} {τ₃} τ₁≤τ₂ τ₂≤τ₃ =
  ⟦ τ₁ ≤⟨ ⌜ τ₁≤τ₂ ⌝ ⟩
    τ₂ ≤⟨ ⌜ τ₂≤τ₃ ⌝ ⟩
    τ₃ ∎ ⟧P

unfold : ∀ {n} {τ₁ τ₂ : Ty (suc n)} →
         μ τ₁ ⟶ τ₂ ≤Coind unfold[μ τ₁ ⟶ τ₂ ]
unfold = ♯ refl∞ _ ⟶ ♯ refl∞ _

fold : ∀ {n} {τ₁ τ₂ : Ty (suc n)} →
       unfold[μ τ₁ ⟶ τ₂ ] ≤Coind μ τ₁ ⟶ τ₂
fold = ♯ refl∞ _ ⟶ ♯ refl∞ _

var:≤∞⟶≡ : ∀ {n} {x y : Fin n} →
           var x ≤∞ var y → var x ≡ var y
var:≤∞⟶≡ var = refl

left-proj : ∀ {n} {σ₁ σ₂ τ₁ τ₂ : ∞ (Tree n)} →
            σ₁ ⟶ σ₂ ≤∞ τ₁ ⟶ τ₂ → ♭ τ₁ ≤∞ ♭ σ₁
left-proj (τ₁≤σ₁ ⟶ σ₂≤τ₂) = ♭ τ₁≤σ₁

right-proj : ∀ {n} {σ₁ σ₂ τ₁ τ₂ : ∞ (Tree n)} →
             σ₁ ⟶ σ₂ ≤∞ τ₁ ⟶ τ₂ → ♭ σ₂ ≤∞ ♭ τ₂
right-proj (τ₁≤σ₁ ⟶ σ₂≤τ₂) = ♭ σ₂≤τ₂

------------------------------------------------------------------------
-- _≤∞_ is stable under double-negation

stable : ∀ {n} (σ τ : Tree n) → Stable (σ ≤∞ τ)
stable ⊥         τ         ¬≰ = ⊥
stable σ         ⊤         ¬≰ = ⊤
stable (var x)   (var  y)  ¬≰ with var x ≡? var y
stable (var x)   (var .x)  ¬≰ | yes refl = var
stable (var x)   (var  y)  ¬≰ | no  x≠y  = ⊥-elim (¬≰ (x≠y ∘ var:≤∞⟶≡))
stable (σ₁ ⟶ σ₂) (τ₁ ⟶ τ₂) ¬≰ =
  ♯ stable (♭ τ₁) (♭ σ₁) (λ ≰ → ¬≰ (≰ ∘  left-proj)) ⟶
  ♯ stable (♭ σ₂) (♭ τ₂) (λ ≰ → ¬≰ (≰ ∘ right-proj))
stable ⊤         ⊥         ¬≰ = ⊥-elim (¬≰ (λ ()))
stable ⊤         (var x)   ¬≰ = ⊥-elim (¬≰ (λ ()))
stable ⊤         (τ₁ ⟶ τ₂) ¬≰ = ⊥-elim (¬≰ (λ ()))
stable (var x)   ⊥         ¬≰ = ⊥-elim (¬≰ (λ ()))
stable (var x)   (τ₁ ⟶ τ₂) ¬≰ = ⊥-elim (¬≰ (λ ()))
stable (σ₁ ⟶ σ₂) ⊥         ¬≰ = ⊥-elim (¬≰ (λ ()))
stable (σ₁ ⟶ σ₂) (var x)   ¬≰ = ⊥-elim (¬≰ (λ ()))


==> anc/accompanying-code/productivity/RecursiveTypes/Subtyping/Semantic/Equivalence.agda <==
------------------------------------------------------------------------
-- The two semantical definitions of subtyping are equivalent
------------------------------------------------------------------------

module RecursiveTypes.Subtyping.Semantic.Equivalence where

open import Data.Nat
open import Coinduction
open import Function

open import RecursiveTypes.Syntax
open import RecursiveTypes.Subtyping.Semantic.Inductive
open import RecursiveTypes.Subtyping.Semantic.Coinductive

mutual

  ≤∞⇒≤↓ : ∀ {n} {σ τ : Tree n} → σ ≤∞ τ → σ ≤↓ τ
  ≤∞⇒≤↓ le              zero    = ⊥
  ≤∞⇒≤↓ ⊥               (suc k) = ⊥
  ≤∞⇒≤↓ ⊤               (suc k) = ⊤
  ≤∞⇒≤↓ var             (suc k) = refl
  ≤∞⇒≤↓ (τ₁≤σ₁ ⟶ σ₂≤τ₂) (suc k) = ≤∞⇒≤↑ (♭ τ₁≤σ₁) k ⟶ ≤∞⇒≤↓ (♭ σ₂≤τ₂) k

  ≤∞⇒≤↑ : ∀ {n} {σ τ : Tree n} → σ ≤∞ τ → σ ≤↑ τ
  ≤∞⇒≤↑ le              zero    = ⊤
  ≤∞⇒≤↑ ⊥               (suc k) = ⊥
  ≤∞⇒≤↑ ⊤               (suc k) = ⊤
  ≤∞⇒≤↑ var             (suc k) = refl
  ≤∞⇒≤↑ (τ₁≤σ₁ ⟶ σ₂≤τ₂) (suc k) = ≤∞⇒≤↓ (♭ τ₁≤σ₁) k ⟶ ≤∞⇒≤↑ (♭ σ₂≤τ₂) k

domain : ∀ {n} {σ₁ σ₂ τ₁ τ₂ : FinTree n} →
         σ₁ ⟶ σ₂ ≤Fin τ₁ ⟶ τ₂ → σ₂ ≤Fin τ₂
domain refl            = refl
domain (τ₁≤σ₁ ⟶ σ₂≤τ₂) = σ₂≤τ₂

codomain : ∀ {n} {σ₁ σ₂ τ₁ τ₂ : FinTree n} →
           σ₁ ⟶ σ₂ ≤Fin τ₁ ⟶ τ₂ → τ₁ ≤Fin σ₁
codomain refl            = refl
codomain (τ₁≤σ₁ ⟶ σ₂≤τ₂) = τ₁≤σ₁

mutual

  ≤↑⇒≤∞ : ∀ {n} (σ τ : Tree n) → σ ≤↑ τ → σ ≤∞ τ
  ≤↑⇒≤∞ ⊥ _ le = ⊥
  ≤↑⇒≤∞ _ ⊤ le = ⊤
  ≤↑⇒≤∞ ⊤ ⊥ le with le 1
  ... | ()
  ≤↑⇒≤∞ ⊤ (var x) le with le 1
  ... | ()
  ≤↑⇒≤∞ ⊤ (σ ⟶ τ) le with le 1
  ... | ()
  ≤↑⇒≤∞ (var x) ⊥ le with le 1
  ... | ()
  ≤↑⇒≤∞ (var x) (var x′) le with le 1
  ≤↑⇒≤∞ (var x) (var .x) le | refl = var
  ≤↑⇒≤∞ (var x) (σ ⟶ τ) le with le 1
  ... | ()
  ≤↑⇒≤∞ (σ₁ ⟶ τ₁) ⊥ le with le 1
  ... | ()
  ≤↑⇒≤∞ (σ₁ ⟶ τ₁) (var x) le with le 1
  ... | ()
  ≤↑⇒≤∞ (σ₁ ⟶ τ₁) (σ₂ ⟶ τ₂) le =
    ♯ ≤↓⇒≤∞ (♭ σ₂) (♭ σ₁) (codomain ∘ le ∘ suc) ⟶
    ♯ ≤↑⇒≤∞ (♭ τ₁) (♭ τ₂) (domain   ∘ le ∘ suc)

  ≤↓⇒≤∞ : ∀ {n} (σ τ : Tree n) → σ ≤↓ τ → σ ≤∞ τ
  ≤↓⇒≤∞ ⊥ _ le = ⊥
  ≤↓⇒≤∞ _ ⊤ le = ⊤
  ≤↓⇒≤∞ ⊤ ⊥ le with le 1
  ... | ()
  ≤↓⇒≤∞ ⊤ (var x) le with le 1
  ... | ()
  ≤↓⇒≤∞ ⊤ (σ ⟶ τ) le with le 1
  ... | ()
  ≤↓⇒≤∞ (var x) ⊥ le with le 1
  ... | ()
  ≤↓⇒≤∞ (var x) (var x′) le with le 1
  ≤↓⇒≤∞ (var x) (var .x) le | refl = var
  ≤↓⇒≤∞ (var x) (σ ⟶ τ) le with le 1
  ... | ()
  ≤↓⇒≤∞ (σ₁ ⟶ τ₁) ⊥ le with le 1
  ... | ()
  ≤↓⇒≤∞ (σ₁ ⟶ τ₁) (var x) le with le 1
  ... | ()
  ≤↓⇒≤∞ (σ₁ ⟶ τ₁) (σ₂ ⟶ τ₂) le =
    ♯ ≤↑⇒≤∞ (♭ σ₂) (♭ σ₁) (codomain ∘ le ∘ suc) ⟶
    ♯ ≤↓⇒≤∞ (♭ τ₁) (♭ τ₂) (domain   ∘ le ∘ suc)

Ind⇒Coind : ∀ {n} {σ τ : Ty n} → σ ≤Ind τ → σ ≤Coind τ
Ind⇒Coind = ≤↓⇒≤∞ _ _

Coind⇒Ind : ∀ {n} {σ τ : Ty n} → σ ≤Coind τ → σ ≤Ind τ
Coind⇒Ind = ≤∞⇒≤↓


==> anc/accompanying-code/productivity/RecursiveTypes/Subtyping/Semantic/Inductive.agda <==
------------------------------------------------------------------------
-- Subtyping defined in terms of finite approximations
------------------------------------------------------------------------

module RecursiveTypes.Subtyping.Semantic.Inductive where

open import Data.Nat
open import Data.Fin
open import Coinduction

open import RecursiveTypes.Syntax
open import RecursiveTypes.Semantics

-- Finite trees.

infixr 10 _⟶_

data FinTree (n : ℕ) : Set where
  ⊥   : FinTree n
  ⊤   : FinTree n
  var : (x : Fin n) → FinTree n
  _⟶_ : (σ τ : FinTree n) → FinTree n

-- Functions which prune a possibly infinite tree.

infix 8 _↑_ _↓_

mutual

  _↑_ : ∀ {n} → Tree n → ℕ → FinTree n
  τ     ↑ zero  = ⊤
  ⊥     ↑ suc k = ⊥
  ⊤     ↑ suc k = ⊤
  var x ↑ suc k = var x
  σ ⟶ τ ↑ suc k = (♭ σ ↓ k) ⟶ (♭ τ ↑ k)

  _↓_ : ∀ {n} → Tree n → ℕ → FinTree n
  τ     ↓ zero  = ⊥
  ⊥     ↓ suc k = ⊥
  ⊤     ↓ suc k = ⊤
  var x ↓ suc k = var x
  σ ⟶ τ ↓ suc k = (♭ σ ↑ k) ⟶ (♭ τ ↓ k)

-- Subtyping for finite trees.

infix 4 _≤Fin_ _≤↓_ _≤↑_ _≤Ind_

data _≤Fin_ {n} : FinTree n → FinTree n → Set where
  ⊥    : ∀ {τ} → ⊥ ≤Fin τ
  ⊤    : ∀ {σ} → σ ≤Fin ⊤
  refl : ∀ {τ} → τ ≤Fin τ
  _⟶_  : ∀ {σ₁ σ₂ τ₁ τ₂}
         (τ₁≤σ₁ : τ₁ ≤Fin σ₁) (σ₂≤τ₂ : σ₂ ≤Fin τ₂) →
         σ₁ ⟶ σ₂ ≤Fin τ₁ ⟶ τ₂

-- Subtyping for possibly infinite trees, defined in terms of
-- subtyping for finite trees.

_≤↓_ : ∀ {n} → Tree n → Tree n → Set
σ ≤↓ τ = ∀ k → σ ↓ k ≤Fin τ ↓ k

_≤↑_ : ∀ {n} → Tree n → Tree n → Set
σ ≤↑ τ = ∀ k → σ ↑ k ≤Fin τ ↑ k

-- Subtyping for recursive types, defined in terms of subtyping for
-- possibly infinite trees.

_≤Ind_ : ∀ {n} → Ty n → Ty n → Set
σ ≤Ind τ = ⟦ σ ⟧ ≤↓ ⟦ τ ⟧


==> anc/accompanying-code/productivity/RecursiveTypes/Syntax.agda <==
------------------------------------------------------------------------
-- Recursive types and potentially infinite trees
------------------------------------------------------------------------

module RecursiveTypes.Syntax where

open import Data.Nat
open import Data.Fin
open import Function
open import Data.Product
open import Coinduction
open import Relation.Nullary
import Relation.Nullary.Decidable as Dec
open import Relation.Binary
open import Relation.Binary.PropositionalEquality
import Data.Fin.Props as FP
private
  open module DF {n} = DecSetoid (FP.decSetoid n)
                         using () renaming (_≟_ to _≟F_)

------------------------------------------------------------------------
-- Types

infixr 10 _⟶_
infix  10 μ_⟶_

-- Recursive types, parameterised on the maximum number of free
-- variables.
--
-- μ σ ⟶ τ stands for μX. σ ⟶ τ, where X can be free in σ and τ. The
-- arrow is included to avoid nonsensical types like μX.X. Note that
-- no attempt is made to ensure that the variable bound in μ_⟶_ is
-- actually used.

data Ty (n : ℕ) : Set where
  ⊥    : Ty n
  ⊤    : Ty n
  var  : (x : Fin n) → Ty n
  _⟶_  : (τ₁ τ₂ : Ty n) → Ty n
  μ_⟶_ : (τ₁ τ₂ : Ty (suc n)) → Ty n

-- Potentially infinite trees.

data Tree (n : ℕ) : Set where
  ⊥    : Tree n
  ⊤    : Tree n
  var  : (x : Fin n) → Tree n
  _⟶_  : (τ₁ τ₂ : ∞ (Tree n)) → Tree n

------------------------------------------------------------------------
-- Syntactic equality of types is decidable

private

  drop-var : ∀ {n x y} → (var x ∶ Ty n) ≡ var y → x ≡ y
  drop-var refl = refl

  drop⟶ˡ : ∀ {n σ₁ σ₂ τ₁ τ₂} →
           (σ₁ ⟶ σ₂ ∶ Ty n) ≡ τ₁ ⟶ τ₂ → σ₁ ≡ τ₁
  drop⟶ˡ refl = refl

  drop⟶ʳ : ∀ {n σ₁ σ₂ τ₁ τ₂} →
           (σ₁ ⟶ σ₂ ∶ Ty n) ≡ τ₁ ⟶ τ₂ → σ₂ ≡ τ₂
  drop⟶ʳ refl = refl

  dropμ⟶ˡ : ∀ {n σ₁ σ₂ τ₁ τ₂} →
            (μ σ₁ ⟶ σ₂ ∶ Ty n) ≡ μ τ₁ ⟶ τ₂ → σ₁ ≡ τ₁
  dropμ⟶ˡ refl = refl

  dropμ⟶ʳ : ∀ {n σ₁ σ₂ τ₁ τ₂} →
            (μ σ₁ ⟶ σ₂ ∶ Ty n) ≡ μ τ₁ ⟶ τ₂ → σ₂ ≡ τ₂
  dropμ⟶ʳ refl = refl

infix 4 _≡?_

_≡?_ : ∀ {n} (σ τ : Ty n) → Dec (σ ≡ τ)
⊥         ≡? ⊥           = yes refl
⊥         ≡? ⊤           = no (λ ())
⊥         ≡? var y       = no (λ ())
⊥         ≡? τ₁ ⟶ τ₂     = no (λ ())
⊥         ≡? μ τ₁ ⟶ τ₂   = no (λ ())
⊤         ≡? ⊥           = no (λ ())
⊤         ≡? ⊤           = yes refl
⊤         ≡? var y       = no (λ ())
⊤         ≡? τ₁ ⟶ τ₂     = no (λ ())
⊤         ≡? μ τ₁ ⟶ τ₂   = no (λ ())
var x     ≡? ⊥           = no (λ ())
var x     ≡? ⊤           = no (λ ())
var x     ≡? var  y      = Dec.map′ (cong var) drop-var (x ≟F y)
var x     ≡? τ₁ ⟶ τ₂     = no (λ ())
var x     ≡? μ τ₁ ⟶ τ₂   = no (λ ())
σ₁ ⟶ σ₂   ≡? ⊥           = no (λ ())
σ₁ ⟶ σ₂   ≡? ⊤           = no (λ ())
σ₁ ⟶ σ₂   ≡? var y       = no (λ ())
σ₁ ⟶ σ₂   ≡?  τ₁ ⟶  τ₂   with σ₁ ≡? τ₁ | σ₂ ≡? τ₂
σ₁ ⟶ σ₂   ≡? .σ₁ ⟶ .σ₂   | yes refl | yes refl = yes refl
σ₁ ⟶ σ₂   ≡?  τ₁ ⟶  τ₂   | no σ₁≢τ₁ | _        = no (σ₁≢τ₁ ∘ drop⟶ˡ)
σ₁ ⟶ σ₂   ≡?  τ₁ ⟶  τ₂   | _        | no σ₂≢τ₂ = no (σ₂≢τ₂ ∘ drop⟶ʳ)
σ₁ ⟶ σ₂   ≡? μ τ₁ ⟶ τ₂   = no (λ ())
μ σ₁ ⟶ σ₂ ≡? ⊥           = no (λ ())
μ σ₁ ⟶ σ₂ ≡? ⊤           = no (λ ())
μ σ₁ ⟶ σ₂ ≡? var y       = no (λ ())
μ σ₁ ⟶ σ₂ ≡? τ₁ ⟶ τ₂     = no (λ ())
μ σ₁ ⟶ σ₂ ≡? μ  τ₁ ⟶  τ₂ with σ₁ ≡? τ₁ | σ₂ ≡? τ₂
μ σ₁ ⟶ σ₂ ≡? μ .σ₁ ⟶ .σ₂ | yes refl | yes refl = yes refl
μ σ₁ ⟶ σ₂ ≡? μ  τ₁ ⟶  τ₂ | no σ₁≢τ₁ | _        = no (σ₁≢τ₁ ∘ dropμ⟶ˡ)
μ σ₁ ⟶ σ₂ ≡? μ  τ₁ ⟶  τ₂ | _        | no σ₂≢τ₂ = no (σ₂≢τ₂ ∘ dropμ⟶ʳ)

------------------------------------------------------------------------
-- Hypotheses

-- A hypothesis is a pair of types where the first is assumed to be a
-- subtype of the other.

open Data.Product public using () renaming (_,_ to _≲_)

Hyp : ℕ → Set
Hyp n = Ty n × Ty n


==> anc/accompanying-code/productivity/RecursiveTypes/Syntax/UnfoldedOrFixpoint.agda <==
------------------------------------------------------------------------
-- A view of the syntax
------------------------------------------------------------------------

module RecursiveTypes.Syntax.UnfoldedOrFixpoint where

open import RecursiveTypes.Syntax
open import RecursiveTypes.Substitution

-- Unfolded types, i.e. types where the outermost construction is
-- not a fixpoint.

infixr 10 _⟶_

data Unfolded {n} : Ty n → Set where
  ⊥   : Unfolded ⊥
  ⊤   : Unfolded ⊤
  var : ∀ x → Unfolded (var x)
  _⟶_ : (τ₁ τ₂ : Ty n) → Unfolded (τ₁ ⟶ τ₂)

-- A view of types as either unfolded (U) or fixpoints (Μ).

data U∨Μ {n} : Ty n → Set where
  unfolded : ∀ {σ} (u : Unfolded σ) → U∨Μ σ
  fixpoint : ∀ {τ₁ τ₂} (u : U∨Μ unfold[μ τ₁ ⟶ τ₂ ]) → U∨Μ (μ τ₁ ⟶ τ₂)

u∨μ : ∀ {n} (σ : Ty n) → U∨Μ σ
u∨μ ⊥           = unfolded ⊥
u∨μ ⊤           = unfolded ⊤
u∨μ (var x)     = unfolded (var x)
u∨μ (τ₁ ⟶ τ₂)   = unfolded (τ₁ ⟶ τ₂)
u∨μ (μ τ₁ ⟶ τ₂) =
  fixpoint (unfolded ((τ₁ [0≔ μ τ₁ ⟶ τ₂ ]) ⟶ (τ₂ [0≔ μ τ₁ ⟶ τ₂ ])))

u∨μ⁻¹ : ∀ {n} {σ : Ty n} → U∨Μ σ → Ty n
u∨μ⁻¹ {σ = σ} _ = σ


==> anc/accompanying-code/productivity/SingletonChunks.agda <==
------------------------------------------------------------------------
-- An implementation of the Fibonacci sequence using tail
------------------------------------------------------------------------

module SingletonChunks where

open import Coinduction
open import Data.Bool
open import Data.Nat
open import Data.Stream as S using (Stream; _≈_; _∷_)
open import Data.Vec as V using (Vec; []; _∷_)

------------------------------------------------------------------------
-- Stream programs

-- StreamP b A encodes programs generating streams in chunks of size
-- (at least) 1. The first chunk may be empty if b is false.

infixr 5 _∷_

data StreamP : Bool → Set → Set₁ where
  [_]     : ∀ {A} (xs : ∞ (StreamP true A)) → StreamP false A
  _∷_     : ∀ {A} (x : A) (xs : StreamP false A) → StreamP true A
  forget  : ∀ {A} (xs : StreamP true A) → StreamP false A
  tail    : ∀ {A} (xs : StreamP true A) → StreamP false A
  zipWith : ∀ {b A B C} (f : A → B → C)
            (xs : StreamP b A) (ys : StreamP b B) → StreamP b C

data StreamW : Bool → Set → Set₁ where
  [_] : ∀ {A} (xs : StreamP true A) → StreamW false A
  _∷_ : ∀ {A} (x : A) (xs : StreamW false A) → StreamW true A

forgetW : ∀ {A} → StreamW true A → StreamW false A
forgetW (x ∷ [ xs ]) = [ x ∷ forget xs ]

tailW : ∀ {A} → StreamW true A → StreamW false A
tailW (x ∷ xs) = xs

zipWithW : ∀ {b A B C} → (A → B → C) →
           StreamW b A → StreamW b B → StreamW b C
zipWithW f [ xs ]   [ ys ]   = [ zipWith f xs ys ]
zipWithW f (x ∷ xs) (y ∷ ys) = f x y ∷ zipWithW f xs ys

whnf : ∀ {b A} → StreamP b A → StreamW b A
whnf [ xs ]            = [ ♭ xs ]
whnf (x ∷ xs)          = x ∷ whnf xs
whnf (forget xs)       = forgetW (whnf xs)
whnf (tail xs)         = tailW (whnf xs)
whnf (zipWith f xs ys) = zipWithW f (whnf xs) (whnf ys)

mutual

  ⟦_⟧W : ∀ {A} → StreamW true A → Stream A
  ⟦ x ∷ [ xs ] ⟧W = x ∷ ♯ ⟦ xs ⟧P

  ⟦_⟧P : ∀ {A} → StreamP true A → Stream A
  ⟦ xs ⟧P = ⟦ whnf xs ⟧W

------------------------------------------------------------------------
-- The Fibonacci sequence

fib : StreamP true ℕ
fib = 0 ∷ [ ♯ (1 ∷ zipWith _+_ (forget fib) (tail fib)) ]

------------------------------------------------------------------------
-- The definition of fib is correct

-- ⟦_⟧ is homomorphic with respect to zipWith/S.zipWith.

zipWith-hom : ∀ {A B C} (_∙_ : A → B → C) xs ys →
              ⟦ zipWith _∙_ xs ys ⟧P ≈ S.zipWith _∙_ ⟦ xs ⟧P ⟦ ys ⟧P
zipWith-hom _∙_ xs ys with whnf xs | whnf ys
zipWith-hom _∙_ xs ys | x ∷ [ xs′ ] | y ∷ [ ys′ ] =
  (x ∙ y) ∷ ♯ zipWith-hom _∙_ xs′ ys′

-- forget is the identity on streams.

open import MapIterate as M using (_≈P_; _∷_; _≈⟨_⟩_; _∎)
open import Relation.Binary.PropositionalEquality as P
  using (_≡_; _with-≡_)

forget-lemma : ∀ {A} x (xs : StreamP true A) →
               ⟦ x ∷ forget xs ⟧P ≈P x ∷ ♯ ⟦ xs ⟧P
forget-lemma x xs with P.inspect (whnf xs)
... | (y ∷ [ ys ]) with-≡ eq rewrite eq = x ∷ ♯ helper
  where
  helper : ⟦ y ∷ forget ys ⟧P ≈P ⟦ xs ⟧P
  helper rewrite eq = _ ≈⟨ forget-lemma y ys ⟩ (y ∷ ♯ (_ ∎))

-- The stream ⟦ fib ⟧P satisfies its intended defining equation.

open import Relation.Binary
module SS {A : Set} = Setoid (S.setoid A)

fib-correct :
  ⟦ fib ⟧P ≈ 0 ∷ ♯ (1 ∷ ♯ S.zipWith _+_ ⟦ fib ⟧P (S.tail ⟦ fib ⟧P))
fib-correct =
  0 ∷ ♯ (1 ∷ ♯ SS.trans
    (zipWith-hom _+_ (0 ∷ forget fib′) fib′)
    (S.zipWith-cong _+_ (SS.trans (M.soundP (forget-lemma 0 fib′))
                                  (0 ∷ ♯ SS.refl)) SS.refl))
  where fib′ = 1 ∷ zipWith _+_ (forget fib) (tail fib)

------------------------------------------------------------------------
-- An equality proof language

infix  4 _≈[_]P_ _≈[_]W_
infix  3 _∎
infixr 2 _≈⟨_⟩_

data _≈[_]P_ : {A : Set} → Stream A → Bool → Stream A → Set₁ where
  [_]     : ∀ {A} {xs ys : Stream A}
            (xs≈ys : ∞ (xs ≈[ true ]P ys)) → xs ≈[ false ]P ys
  _∷_     : ∀ {b A} (x : A) {xs ys : ∞ (Stream A)}
            (xs≈ys : ♭ xs ≈[ b ]P ♭ ys) → x ∷ xs ≈[ true ]P x ∷ ys
  forget  : ∀ {A} {xs ys : Stream A}
            (xs≈ys : xs ≈[ true ]P ys) → xs ≈[ false ]P ys
  _≈⟨_⟩_  : ∀ {b A} (xs : Stream A) {ys zs}
            (xs≈ys : xs ≈[ b ]P ys) (ys≈zs : ys ≈[ b ]P zs) →
            xs ≈[ b ]P zs
  _∎      : ∀ {A} (xs : Stream A) → xs ≈[ true ]P xs
  tail    : ∀ {A} {xs ys : Stream A} (xs≈ys : xs ≈[ true ]P ys) →
            S.tail xs ≈[ false ]P S.tail ys
  zipWith : ∀ {b A B C} (f : A → B → C) {xs xs′ ys ys′}
            (xs≈xs′ : xs ≈[ b ]P xs′) (ys≈ys′ : ys ≈[ b ]P ys′) →
            S.zipWith f xs ys ≈[ b ]P S.zipWith f xs′ ys′

-- Completeness.

completeP : ∀ {A : Set} {xs ys : Stream A} →
            xs ≈ ys → xs ≈[ true ]P ys
completeP (x ∷ xs≈ys) = x ∷ [ ♯ completeP (♭ xs≈ys) ]

-- Weak head normal forms.

data _≈[_]W_ {A : Set} : Stream A → Bool → Stream A → Set₁ where
  [_]     : {xs ys : Stream A}
            (xs≈ys : xs ≈[ true ]P ys) → xs ≈[ false ]W ys
  _∷_     : ∀ (x : A) {xs ys}
            (xs≈ys : ♭ xs ≈[ true ]P ♭ ys) → x ∷ xs ≈[ true ]W x ∷ ys

consW≈ : ∀ {A b} (x : A) {xs ys} →
         ♭ xs ≈[ b ]W ♭ ys → x ∷ xs ≈[ true ]W x ∷ ys
consW≈ x xs≈ys = x ∷ helper xs≈ys
  where
  helper : ∀ {A b} {xs ys : Stream A} →
           xs ≈[ b ]W ys → xs ≈[ true ]P ys
  helper [ xs≈ys ]   = xs≈ys
  helper (x ∷ xs≈ys) = x ∷ xs≈ys

forgetW≈ : ∀ {A} {xs ys : Stream A} →
           xs ≈[ true ]W ys → xs ≈[ false ]W ys
forgetW≈ (x ∷ xs≈ys) = [ x ∷ forget xs≈ys ]

transW≈ : ∀ {A b} {xs ys zs : Stream A} →
          xs ≈[ b ]W ys → ys ≈[ b ]W zs → xs ≈[ b ]W zs
transW≈ [ xs≈ys ]   [ ys≈zs ]    = [ _ ≈⟨ xs≈ys ⟩ ys≈zs ]
transW≈ (x ∷ xs≈ys) (.x ∷ ys≈zs) = x ∷ (_ ≈⟨ xs≈ys ⟩ ys≈zs)

reflW≈ : ∀ {A} (xs : Stream A) → xs ≈[ true ]W xs
reflW≈ (x ∷ xs) = x ∷ (♭ xs ∎)

tailW≈ : ∀ {A} {xs ys : Stream A} →
         xs ≈[ true ]W ys → S.tail xs ≈[ false ]W S.tail ys
tailW≈ (x ∷ xs≈ys) = [ xs≈ys ]

zipWithW≈ : ∀ {A B C b} (_∙_ : A → B → C) {xs₁ ys₁ xs₂ ys₂} →
            xs₁ ≈[ b ]W ys₁ → xs₂ ≈[ b ]W ys₂ →
            S.zipWith _∙_ xs₁ xs₂ ≈[ b ]W S.zipWith _∙_ ys₁ ys₂
zipWithW≈ _∙_ [ xs₁≈ys₁ ]    [ xs₂≈ys₂ ]    = [ zipWith _∙_ xs₁≈ys₁ xs₂≈ys₂ ]
zipWithW≈ _∙_ (x₁ ∷ xs₁≈ys₁) (x₂ ∷ xs₂≈ys₂) =
  (x₁ ∙ x₂) ∷ zipWith _∙_ xs₁≈ys₁ xs₂≈ys₂

whnf≈ : ∀ {A : Set} {xs ys : Stream A} {b} →
        xs ≈[ b ]P ys → xs ≈[ b ]W ys
whnf≈ [ xs≈ys ]                 = [ ♭ xs≈ys ]
whnf≈ (x ∷ xs≈ys)               = consW≈ x (whnf≈ xs≈ys)
whnf≈ (forget xs≈ys)            = forgetW≈ (whnf≈ xs≈ys)
whnf≈ (xs ≈⟨ xs≈ys ⟩ ys≈zs)     = transW≈ (whnf≈ xs≈ys) (whnf≈ ys≈zs)
whnf≈ (xs ∎)                    = reflW≈ xs
whnf≈ (tail xs≈ys)              = tailW≈ (whnf≈ xs≈ys)
whnf≈ (zipWith f xs≈xs′ ys≈ys′) = zipWithW≈ f (whnf≈ xs≈xs′) (whnf≈ ys≈ys′)

-- Soundness.

mutual

  soundW : {A : Set} {xs ys : Stream A} → xs ≈[ true ]W ys → xs ≈ ys
  soundW (x ∷ xs≈ys) = x ∷ ♯ soundP xs≈ys

  soundP : {A : Set} {xs ys : Stream A} → xs ≈[ true ]P ys → xs ≈ ys
  soundP xs≈ys = soundW (whnf≈ xs≈ys)

------------------------------------------------------------------------
-- The equation given for fib has a unique solution

fib-rhs : Stream ℕ → Stream ℕ
fib-rhs ns = 0 ∷ ♯ (1 ∷ ♯ S.zipWith _+_ ns (S.tail ns))

fib-unique :
  ∀ ms ns → ms ≈ fib-rhs ms → ns ≈ fib-rhs ns → ms ≈[ true ]P ns
fib-unique ms ns ms≈ ns≈ =
  ms         ≈⟨ completeP ms≈ ⟩
  fib-rhs ms ≈⟨ 0 ∷ [ ♯ (1 ∷ zipWith _+_ (forget (fib-unique ms ns ms≈ ns≈))
                                         (tail (fib-unique ms ns ms≈ ns≈))) ] ⟩
  fib-rhs ns ≈⟨ completeP (SS.sym ns≈) ⟩
  ns         ∎


==> anc/accompanying-code/productivity/Stream.agda <==
------------------------------------------------------------------------
-- Streams
------------------------------------------------------------------------

module Stream where

open import Data.Stream public renaming (_∷_ to _≺_)


==> anc/accompanying-code/productivity/Stream/Equality.agda <==
------------------------------------------------------------------------
-- A stream equality universe
------------------------------------------------------------------------

module Stream.Equality where

open import Coinduction
open import Stream hiding (_⋎_)
open import Stream.Programs
open import Relation.Binary
open import Relation.Binary.PropositionalEquality
open import Data.Vec using (Vec; []; _∷_)

infixr 5 _≺_
infix  3 _≃_ _≅_ _≊_ _∎
infixr 2 _≊⟨_⟩_ _≡⟨_⟩_

mutual

  _≊_ : ∀ {A} (xs ys : Prog A) → Set1
  xs ≊ ys = ⟦ xs ⟧ ≅ ⟦ ys ⟧

  data _≅_ {A} : (xs ys : Stream A) → Set1 where
    _≺_          : ∀ {x y xs ys}
                   (x≡ : x ≡ y) (xs≈ : ∞ (♭ xs ≅ ♭ ys)) →
                   x ≺ xs ≅ y ≺ ys
    _≊⟨_⟩_       : ∀ xs {ys zs}
                   (xs≈ys : ⟦ xs ⟧ ≅ ys) (ys≈zs : ys ≅ zs) → ⟦ xs ⟧ ≅ zs
    _≡⟨_⟩_       : ∀ xs {ys zs}
                   (xs≡ys : ⟦ xs ⟧ ≡ ys) (ys≈zs : ys ≅ zs) → ⟦ xs ⟧ ≅ zs
    ≅-sym        : ∀ {xs ys} (xs≈ys : xs ≅ ys) → ys ≅ xs
    ·-cong       : ∀ {B}
                   (f : B → A) xs ys (xs≈ys : xs ≊ ys) →
                   f · xs ≊ f · ys
    ⟨_⟩-cong     : ∀ {B C} (_∙_ : B → C → A)
                   xs xs′ (xs≈xs′ : xs ≊ xs′)
                   ys ys′ (ys≈ys′ : ys ≊ ys′) →
                   xs ⟨ _∙_ ⟩ ys ≊ xs′ ⟨ _∙_ ⟩ ys′
    ⋎-cong       : ∀ xs xs′ (xs≈xs′ : xs ≊ xs′)
                          ys ys′ (ys≈ys′ : ys ≊ ys′) →
                   xs ⋎ ys ≊ xs′ ⋎ ys′
    ≺≺-cong      : ∀ {n}
                   (xs xs′ : Vec A n) (xs≡xs′ : xs ≡ xs′)
                   ys ys′ (ys≈ys′ : ys ≊ ys′) →
                   xs ≺≺ ys ≊ xs′ ≺≺ ys′

data _≃_ {A} : (xs ys : Stream A) → Set1 where
  _≺_ : ∀ {x y xs ys}
        (x≡ : x ≡ y) (xs≈ : ♭ xs ≅ ♭ ys) → x ≺ xs ≃ y ≺ ys

≅⇒≃ : ∀ {A} {xs ys : Stream A} → xs ≅ ys → xs ≃ ys
≅⇒≃ (x≡ ≺ xs≈)                 = x≡ ≺ ♭ xs≈
≅⇒≃ (xs ≊⟨ xs≈ys ⟩ ys≈zs)      with whnf xs | ≅⇒≃ xs≈ys | ≅⇒≃ ys≈zs
≅⇒≃ (xs ≊⟨ xs≈ys ⟩ ys≈zs)      | x ≺ xs′ | x≡y ≺ xs≈ys′ | y≡z ≺ ys≈zs′ =
                                 trans x≡y y≡z ≺ (xs′ ≊⟨ xs≈ys′ ⟩ ys≈zs′)
≅⇒≃ (xs ≡⟨ refl ⟩ ys≈zs)       = ≅⇒≃ ys≈zs
≅⇒≃ (≅-sym xs≈ys)              with ≅⇒≃ xs≈ys
≅⇒≃ (≅-sym xs≈ys)              | x≡y ≺ xs≈ys′ = sym x≡y ≺ ≅-sym xs≈ys′
≅⇒≃ (·-cong f xs ys xs≈ys)     with whnf xs | whnf ys | ≅⇒≃ xs≈ys
≅⇒≃ (·-cong f xs ys xs≈ys)     | x ≺ xs′ | y ≺ ys′ | x≡y ≺ xs≈ys′ =
                                 cong f x≡y ≺ ·-cong f xs′ ys′ xs≈ys′
≅⇒≃ (⟨ ∙ ⟩-cong xs xs′ xs≈xs′
                ys ys′ ys≈ys′) with whnf xs | whnf xs′ | ≅⇒≃ xs≈xs′
                                  | whnf ys | whnf ys′ | ≅⇒≃ ys≈ys′
≅⇒≃ (⟨ ∙ ⟩-cong xs xs′ xs≈xs′
                ys ys′ ys≈ys′) | _ ≺ _ | _ ≺ _ | x≡y  ≺ xs≈ys
                               | _ ≺ _ | _ ≺ _ | x≡y′ ≺ xs≈ys′ =
                                 cong₂ ∙ x≡y x≡y′ ≺
                                 ⟨ ∙ ⟩-cong _ _ xs≈ys _ _ xs≈ys′
≅⇒≃ (⋎-cong xs xs′ xs≈xs′
            ys ys′ ys≈ys′)     with whnf xs | whnf xs′ | ≅⇒≃ xs≈xs′
≅⇒≃ (⋎-cong xs xs′ xs≈xs′
            ys ys′ ys≈ys′)     | _ ≺ _ | _ ≺ _ | x≡y ≺ txs≈txs′ =
                                 x≡y ≺ ⋎-cong _ _ ys≈ys′ _ _ txs≈txs′
≅⇒≃ (≺≺-cong [] [] refl
             ys ys′ ys≈ys′)    = ≅⇒≃ ys≈ys′
≅⇒≃ (≺≺-cong
      (x ∷ xs) .(_ ∷ _) refl
      ys ys′ ys≈ys′)           = refl ≺ ≺≺-cong xs xs refl ys ys′ ys≈ys′

mutual

  ≃⇒≈ : ∀ {A} {xs ys : Stream A} → xs ≃ ys → xs ≈ ys
  ≃⇒≈ (refl ≺ xs≈) = _ ≺ ♯ ≅⇒≈ xs≈

  ≅⇒≈ : ∀ {A} {xs ys : Stream A} → xs ≅ ys → xs ≈ ys
  ≅⇒≈ xs≈ = ≃⇒≈ (≅⇒≃ xs≈)

≊⇒≈ : ∀ {A} {xs ys : Prog A} → xs ≊ ys → ⟦ xs ⟧ ≈ ⟦ ys ⟧
≊⇒≈ = ≅⇒≈

≈⇒≅ : ∀ {A} {xs ys : Stream A} → xs ≈ ys → xs ≅ ys
≈⇒≅ (x ≺ xs≈) = refl ≺ ♯ ≈⇒≅ (♭ xs≈)

_∎ : ∀ {A} (xs : Prog A) → xs ≊ xs
xs ∎ = ≈⇒≅ (Setoid.refl (Stream.setoid _))

≊-η : ∀ {A} (xs : Prog A) → xs ≊ headP xs ≺ ♯ tailP xs
≊-η xs with whnf xs
≊-η xs | x ≺ xs′ = refl ≺ ♯ (xs′ ∎)


==> anc/accompanying-code/productivity/Stream/Pointwise.agda <==
------------------------------------------------------------------------
-- Pointwise equalities can be lifted
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Stream.Pointwise where

open import Coinduction hiding (∞; unfold)
open import Stream
open import Stream.Equality
import Stream.Programs as Prog
open Prog hiding (lift; ⟦_⟧)
open import Data.Nat
open import Data.Fin using (Fin; zero; suc)
open import Data.Vec as Vec using (Vec; _∷_)
open import Level hiding (lift)
open import Relation.Binary
open import Relation.Binary.PropositionalEquality
private
  module IsEq {A} =
    IsEquivalence (Setoid.isEquivalence (Stream.setoid A))

------------------------------------------------------------------------
-- Definitions

infix  8 _∞
infixr 7 _·_
infix  6 _⟨_⟩_

-- Expressions corresponding to pointwise definitions of streams.
-- Indexed on the number of variables.

-- It is possible to generalise this type, allowing variables to
-- correspond to streams containing elements of arbitrary type, and
-- letting the function arguments of _·_ and _⟨_⟩_ be more general.
-- However, this would complicate the development, so I hesitate to do
-- so without evidence that it would be genuinely useful.

data Pointwise A n : Set where
  var   : (x : Fin n) → Pointwise A n
  _∞    : (x : A) → Pointwise A n
  _·_   : (f : A → A) (xs : Pointwise A n) → Pointwise A n
  _⟨_⟩_ : (xs : Pointwise A n)
          (_∙_ : A → A → A)
          (ys : Pointwise A n) →
          Pointwise A n

-- Stream semantics.

⟦_⟧ : ∀ {A n} → Pointwise A n → (Vec (Prog A) n → Prog A)
⟦ var x ⟧         ρ = Vec.lookup x ρ
⟦ x ∞ ⟧           ρ = x ∞
⟦ f · xs ⟧        ρ = f · ⟦ xs ⟧ ρ
⟦ xs ⟨ _∙_ ⟩ ys ⟧ ρ = ⟦ xs ⟧ ρ ⟨ _∙_ ⟩ ⟦ ys ⟧ ρ

-- Pointwise semantics.

⟪_⟫ : ∀ {A n} → Pointwise A n → (Vec A n → A)
⟪ var x ⟫         ρ = Vec.lookup x ρ
⟪ x ∞ ⟫           ρ = x
⟪ f · xs ⟫        ρ = f (⟪ xs ⟫ ρ)
⟪ xs ⟨ _∙_ ⟩ ys ⟫ ρ = ⟪ xs ⟫ ρ ∙ ⟪ ys ⟫ ρ

------------------------------------------------------------------------
-- Some lemmas used below

private

  -- lookup is natural.

  lookup-nat : ∀ {a b n} {A : Set a} {B : Set b}
               (f : A → B) (x : Fin n) ρ →
               f (Vec.lookup x ρ) ≡ Vec.lookup x (Vec.map f ρ)
  lookup-nat f zero    (x ∷ ρ) = refl
  lookup-nat f (suc i) (x ∷ ρ) = lookup-nat f i ρ

------------------------------------------------------------------------
-- The two semantics above are related via the function lift

private

  -- Lifts a pointwise function to a function on stream programs.

  lift : ∀ {A B n} →
         (Vec A n → B) → Vec (Prog A) n → Prog B
  lift f xs = f (Vec.map headP xs) ≺ ♯ lift f (Vec.map tailP xs)

  -- lift is a congruence in its first argument.

  lift-cong : ∀ {A B n} {f g : Vec A n → B} →
              (∀ ρ → f ρ ≡ g ρ) →
              ∀ ρ → lift f ρ ≊ lift g ρ
  lift-cong hyp ρ = hyp (Vec.map headP ρ) ≺
                    ♯ lift-cong hyp (Vec.map tailP ρ)

  -- unfold xs ρ is the one-step unfolding of ⟦ xs ⟧ ρ. Note the
  -- similarity to lift.

  unfold : ∀ {A n} (xs : Pointwise A n) ρ → Prog A
  unfold xs ρ = ⟪ xs ⟫ (Vec.map headP ρ) ≺♯
                ⟦ xs ⟧ (Vec.map tailP ρ)

  unfold-lemma : ∀ {A n} (xs : Pointwise A n) ρ →
                 ⟦ xs ⟧ ρ ≊ unfold xs ρ
  unfold-lemma (var x) ρ =
    Vec.lookup x ρ
      ≊⟨ ≊-η (Vec.lookup x ρ) ⟩
    headP (Vec.lookup x ρ) ≺♯ tailP (Vec.lookup x ρ)
      ≊⟨ lookup-nat headP x ρ ≺
         ♯ ≈⇒≅ (IsEq.reflexive
                  (cong Prog.⟦_⟧ (lookup-nat tailP x ρ))) ⟩
    Vec.lookup x (Vec.map headP ρ) ≺♯
    Vec.lookup x (Vec.map tailP ρ)
      ≡⟨ refl ⟩
    unfold (var x) ρ
      ∎
  unfold-lemma (x ∞)    ρ = x ∞ ∎
  unfold-lemma (f · xs) ρ =
    f · ⟦ xs ⟧ ρ
      ≊⟨ ·-cong f (⟦ xs ⟧ ρ) (unfold xs ρ) (unfold-lemma xs ρ) ⟩
    f · unfold xs ρ
      ∎
  unfold-lemma (xs ⟨ ∙ ⟩ ys) ρ =
    ⟦ xs ⟧ ρ ⟨ ∙ ⟩ ⟦ ys ⟧ ρ
      ≊⟨ ⟨ ∙ ⟩-cong (⟦ xs ⟧ ρ) (unfold xs ρ) (unfold-lemma xs ρ)
                    (⟦ ys ⟧ ρ) (unfold ys ρ) (unfold-lemma ys ρ) ⟩
    unfold xs ρ ⟨ ∙ ⟩ unfold ys ρ
      ∎

  -- The two semantics are related.

  main-lemma : ∀ {A n} (xs : Pointwise A n) →
               ∀ ρ → ⟦ xs ⟧ ρ ≊ lift ⟪ xs ⟫ ρ
  main-lemma xs ρ =
    ⟦ xs ⟧ ρ
      ≊⟨ unfold-lemma xs ρ ⟩
    unfold xs ρ
      ≡⟨ refl ⟩
    ⟪ xs ⟫ (Vec.map headP ρ) ≺♯ ⟦ xs ⟧ (Vec.map tailP ρ)
      ≊⟨ refl ≺ ♯ main-lemma xs (Vec.map tailP ρ) ⟩
    lift ⟪ xs ⟫ ρ
      ∎

------------------------------------------------------------------------
-- To prove that two streams which are defined pointwise are equal, it
-- is enough to reason about a single (arbitrary) point

-- This function is a bit awkward to use, since the user has to come
-- up with a suitable environment manually. The alternative function
-- pointwise below may be slightly easier to use.

pointwise' : ∀ {A n} (xs ys : Pointwise A n) →
             (∀ ρ → ⟪ xs ⟫ ρ ≡ ⟪ ys ⟫ ρ) →
             (∀ ρ → ⟦ xs ⟧ ρ ≊ ⟦ ys ⟧ ρ)
pointwise' xs ys hyp ρ =
  ⟦ xs ⟧ ρ
    ≊⟨ main-lemma xs ρ ⟩
  lift ⟪ xs ⟫ ρ
    ≊⟨ lift-cong hyp ρ ⟩
  lift ⟪ ys ⟫ ρ
    ≊⟨ ≅-sym (main-lemma ys ρ) ⟩
  ⟦ ys ⟧ ρ
    ∎

open import Data.Vec.N-ary

-- Applies the function to all possible variables.

app : ∀ {A} n →
      N-ary n (Pointwise A n) (Pointwise A n) → Pointwise A n
app n f = f $ⁿ Vec.map var (Vec.allFin n)

-- The type signature of this function may be a bit daunting, but once
-- n, f and g are instantiated with well-behaved concrete values the
-- remaining type evaluates nicely.

pointwise
  : ∀ {A} n (f g : N-ary n (Pointwise A n) (Pointwise A n)) →
    Eq n _≡_ (curryⁿ ⟪ app n f ⟫) (curryⁿ ⟪ app n g ⟫) →
    Eq n _≊_ (curryⁿ ⟦ app n f ⟧) (curryⁿ ⟦ app n g ⟧)
pointwise n f g hyp =
  curryⁿ-cong ⟦ app n f ⟧ ⟦ app n g ⟧
    (pointwise' (app n f) (app n g)
      (curryⁿ-cong⁻¹ ⟪ app n f ⟫ ⟪ app n g ⟫ hyp))

------------------------------------------------------------------------
-- Some examples

private

  example₁ : suc · 0 ∞ ≊ 1 ∞
  example₁ = pointwise 0 (suc · 0 ∞) (1 ∞) refl

  example₂ : ∀ s → suc · s ≊ 1 ∞ ⟨ _+_ ⟩ s
  example₂ = pointwise 1 (λ s → suc · s)
                         (λ s → 1 ∞ ⟨ _+_ ⟩ s)
                         (λ _ → refl)

  example₃ : ∀ s t u →
             (s ⟨ _+_ ⟩ t) ⟨ _+_ ⟩ u ≊ s ⟨ _+_ ⟩ (t ⟨ _+_ ⟩ u)
  example₃ = pointwise 3 (λ s t u → (s ⟨ _+_ ⟩ t) ⟨ _+_ ⟩ u)
                         (λ s t u →  s ⟨ _+_ ⟩ (t ⟨ _+_ ⟩ u))
                         +-assoc
    where
    open import Data.Nat.Properties
    open import Algebra.Structures
    open IsCommutativeSemiring isCommutativeSemiring


==> anc/accompanying-code/productivity/Stream/Programs.agda <==
------------------------------------------------------------------------
-- A universe for stream programs
------------------------------------------------------------------------

module Stream.Programs where

open import Coinduction renaming (∞ to ∞_)
import Stream as S
open S using (Stream; _≈_; _≺_; head; tail)
open import Relation.Binary.PropositionalEquality
open import Data.Vec using (Vec; []; _∷_)

------------------------------------------------------------------------
-- Stream programs

infix  8 _∞
infixr 7 _·_
infix  6 _⟨_⟩_
infixr 5 _≺_ _⋎_ _≺≺_

data Prog (A : Set) : Set1 where
  _≺_     : (x : A) (xs : ∞ (Prog A)) → Prog A
  _∞      : (x : A) → Prog A
  _·_     : ∀ {B} (f : B → A) (xs : Prog B) → Prog A
  _⟨_⟩_   : ∀ {B C} (xs : Prog B) (_∙_ : B → C → A) (ys : Prog C) →
            Prog A
  _⋎_     : (xs ys : Prog A) → Prog A
  iterate : (f : A → A) (x : A) → Prog A
  _≺≺_    : ∀ {n} (xs : Vec A n) (ys : Prog A) → Prog A

data WHNF A : Set1 where
  _≺_ : (x : A) (xs : Prog A) → WHNF A

------------------------------------------------------------------------
-- Conversion

whnf : ∀ {A} → Prog A → WHNF A
whnf (x ≺ xs)         = x ≺ ♭ xs
whnf (x ∞)            = x ≺ x ∞
whnf (f · xs)         with whnf xs
whnf (f · xs)         | x ≺ xs′ = f x ≺ f · xs′
whnf (xs ⟨ _∙_ ⟩ ys)  with whnf xs | whnf ys
whnf (xs ⟨ _∙_ ⟩ ys)  | x ≺ xs′ | y ≺ ys′ = (x ∙ y) ≺ xs′ ⟨ _∙_ ⟩ ys′
whnf (xs ⋎ ys)        with whnf xs
whnf (xs ⋎ ys)        | x ≺ xs′ = x ≺ ys ⋎ xs′
whnf (iterate f x)    = x ≺ iterate f (f x)
whnf ([]       ≺≺ ys) = whnf ys
whnf ((x ∷ xs) ≺≺ ys) = x ≺ xs ≺≺ ys

mutual

  value : ∀ {A} → WHNF A → Stream A
  value (x ≺ xs) = x ≺ ♯ ⟦ xs ⟧

  ⟦_⟧ : ∀ {A} → Prog A → Stream A
  ⟦ xs ⟧ = value (whnf xs)

fromStream : ∀ {A} → Stream A → Prog A
fromStream (x ≺ xs) = x ≺ ♯ fromStream (♭ xs)

lift : ∀ {A} → (Prog A → Prog A) → Stream A → Stream A
lift f xs = ⟦ f (fromStream xs) ⟧

------------------------------------------------------------------------
-- Some abbreviations

infixr 5 _≺♯_

_≺♯_ : ∀ {A} → A → Prog A → Prog A
x ≺♯ xs = x ≺ ♯ xs

headP : ∀ {A} → Prog A → A
headP xs = head ⟦ xs ⟧

tailP : ∀ {A} → Prog A → Prog A
tailP xs with whnf xs
tailP xs | x ≺ xs′ = xs′


==> anc/accompanying-code/productivity/StreamProg.agda <==
------------------------------------------------------------------------
-- An ad-hoc but straightforward solution to the problem of showing
-- that elegant definitions of the Hamming numbers (see EWD 792) and
-- the Fibonacci sequence are productive
------------------------------------------------------------------------

module StreamProg where

open import Coinduction
open import Data.Nat
open import Data.Stream as S using (Stream; _∷_; _≈_)
open import Relation.Binary
import Relation.Binary.PropositionalEquality as P

private
  module SS {A} = Setoid (S.setoid A)

------------------------------------------------------------------------
-- Merging of streams

data Ord : Set where
  lt : Ord
  eq : Ord
  gt : Ord

merge : ∀ {A} → (A → A → Ord) → Stream A → Stream A → Stream A
merge cmp (x ∷ xs) (y ∷ ys) with cmp x y
... | lt = x ∷ ♯ merge cmp (♭ xs)   (y ∷ ys)
... | eq = x ∷ ♯ merge cmp (♭ xs)   (♭ ys)
... | gt = y ∷ ♯ merge cmp (x ∷ xs) (♭ ys)

------------------------------------------------------------------------
-- Stream programs

infixr 5 _∷_

data StreamP (A : Set) : Set1 where
  _∷_     : (x : A) (xs : ∞ (StreamP A)) → StreamP A
  zipWith : ∀ {B C} (f : B → C → A)
            (xs : StreamP B) (ys : StreamP C) → StreamP A
  map     : ∀ {B} (f : B → A) (xs : StreamP B) → StreamP A
  mergeP  : (cmp : A → A → Ord)
            (xs : StreamP A) (ys : StreamP A) → StreamP A

data StreamW A : Set1 where
  _∷_ : (x : A) (xs : StreamP A) → StreamW A

zipWithW : {A B C : Set} →
           (A → B → C) → StreamW A → StreamW B → StreamW C
zipWithW f (x ∷ xs) (y ∷ ys) = f x y ∷ zipWith f xs ys

mapW : {A B : Set} → (A → B) → StreamW A → StreamW B
mapW f (x ∷ xs) = f x ∷ map f xs

mergeW : {A : Set} →
         (A → A → Ord) → StreamW A → StreamW A → StreamW A
mergeW cmp (x ∷ xs) (y ∷ ys) with cmp x y
... | lt = x ∷ mergeP cmp xs (y ∷ ♯ ys)
... | eq = x ∷ mergeP cmp xs ys
... | gt = y ∷ mergeP cmp (x ∷ ♯ xs) ys

whnf : ∀ {A} → StreamP A → StreamW A
whnf (x ∷ xs)           = x ∷ ♭ xs
whnf (zipWith f xs ys)  = zipWithW f (whnf xs) (whnf ys)
whnf (map f xs)         = mapW f (whnf xs)
whnf (mergeP cmp xs ys) = mergeW cmp (whnf xs) (whnf ys)

mutual

  ⟦_⟧W : ∀ {A} → StreamW A → Stream A
  ⟦ x ∷ xs ⟧W = x ∷ ♯ ⟦ xs ⟧P

  ⟦_⟧P : ∀ {A} → StreamP A → Stream A
  ⟦ xs ⟧P = ⟦ whnf xs ⟧W

------------------------------------------------------------------------
-- Examples

fib : StreamP ℕ
fib = 0 ∷ ♯ zipWith _+_ fib (1 ∷ ♯ fib)

-- Alternative definition showing that definitions do not need to
-- start with a cons constructor.

fib′ : StreamP ℕ
fib′ = zipWith _+_ (0 ∷ ♯ fib′) (0 ∷ ♯ (1 ∷ ♯ fib′))

cmp : ℕ → ℕ → Ord
cmp m n = toOrd (compare m n)
  where
  toOrd : ∀ {m n} → Ordering m n → Ord
  toOrd (less _ _)    = lt
  toOrd (equal _)     = eq
  toOrd (greater _ _) = gt

hamming : StreamP ℕ
hamming = 1 ∷ ♯ mergeP cmp (map (_*_ 2) hamming) (map (_*_ 3) hamming)

------------------------------------------------------------------------
-- The definition of fib is correct

-- ⟦_⟧P is homomorphic with respect to zipWith/S.zipWith.

zipWith-hom : ∀ {A B C} (_∙_ : A → B → C) xs ys →
              ⟦ zipWith _∙_ xs ys ⟧P ≈ S.zipWith _∙_ ⟦ xs ⟧P ⟦ ys ⟧P
zipWith-hom _∙_ xs ys with whnf xs | whnf ys
zipWith-hom _∙_ xs ys | x ∷ xs′ | y ∷ ys′ =
  (x ∙ y) ∷ ♯ zipWith-hom _∙_ xs′ ys′

-- Unfortunately Agda's definitional equality for coinductive
-- constructors is currently a little strange, so the result type
-- cannot be written out completely here:

fib-correct′ :
  ⟦ fib ⟧P ≈ 0 ∷ ♯ S.zipWith _+_ ⟦ fib ⟧P (1 ∷ _ {- ♯ ⟦ fib ⟧P -})
fib-correct′ = 0 ∷ ♯ zipWith-hom _+_ fib (1 ∷ ♯ fib)

-- Fortunately there is a workaround.

fib-correct : ⟦ fib ⟧P ≈ 0 ∷ ♯ S.zipWith _+_ ⟦ fib ⟧P (1 ∷ ♯ ⟦ fib ⟧P)
fib-correct =
  0 ∷ ♯ SS.trans (zipWith-hom  _+_ fib     (1 ∷ ♯ fib))
                 (S.zipWith-cong _+_ SS.refl (1 ∷ ♯ SS.refl))

-- For a proof showing that the given equation for fib has a unique
-- solution, see MapIterate.

------------------------------------------------------------------------
-- The definition of hamming is correct

-- ⟦_⟧P is homomorphic with respect to map/S.map.

map-hom : ∀ {A B} (f : A → B) xs →
          ⟦ map f xs ⟧P ≈ S.map f ⟦ xs ⟧P
map-hom f xs with whnf xs
... | x ∷ xs′ = f x ∷ ♯ map-hom f xs′

-- ⟦_⟧P is homomorphic with respect to mergeP/merge.

merge-hom : ∀ {A} (cmp : A → A → Ord) xs ys →
            ⟦ mergeP cmp xs ys ⟧P ≈ merge cmp ⟦ xs ⟧P ⟦ ys ⟧P
merge-hom cmp xs ys with whnf xs | whnf ys
... | x ∷ xs′ | y ∷ ys′ with cmp x y
...   | lt = x ∷ ♯ merge-hom cmp xs′ (y ∷ ♯ ys′)
...   | eq = x ∷ ♯ merge-hom cmp xs′ ys′
...   | gt = y ∷ ♯ merge-hom cmp (x ∷ ♯ xs′) ys′

-- merge is a congruence.

merge-cong : ∀ {A} (cmp : A → A → Ord) {xs xs′ ys ys′} →
             xs ≈ xs′ → ys ≈ ys′ →
             merge cmp xs ys ≈ merge cmp xs′ ys′
merge-cong cmp (x ∷ xs≈) (y ∷ ys≈) with cmp x y
... | lt = x ∷ ♯ merge-cong cmp (♭ xs≈) (y ∷ ys≈)
... | eq = x ∷ ♯ merge-cong cmp (♭ xs≈) (♭ ys≈)
... | gt = y ∷ ♯ merge-cong cmp (x ∷ xs≈) (♭ ys≈)

-- hamming is correct.

hamming-correct : ⟦ hamming ⟧P ≈
                  1 ∷ ♯ merge cmp (S.map (_*_ 2) ⟦ hamming ⟧P)
                                  (S.map (_*_ 3) ⟦ hamming ⟧P)
hamming-correct =
  1 ∷ ♯ SS.trans (merge-hom cmp (map (_*_ 2) hamming)
                                (map (_*_ 3) hamming))
                 (merge-cong cmp (map-hom (_*_ 2) hamming)
                                 (map-hom (_*_ 3) hamming))


==> anc/accompanying-code/productivity/ThueMorse.agda <==
------------------------------------------------------------------------
-- An implementation of the Thue-Morse sequence
------------------------------------------------------------------------

-- The paper "Productivity of stream definitions" by Endrullis et al.
-- (TCS 2010) uses a certain definition of the Thue-Morse sequence as
-- a running example.

-- Note that the code below makes use of the fact that Agda's
-- termination checker allows "swapping of arguments", which was not
-- mentioned when the termination checker was described in the paper
-- "Beating the Productivity Checker Using Embedded Languages".
-- However, it is easy to rewrite the code into a form which does not
-- make use of swapping, at the cost of some code duplication.

module ThueMorse where

open import Coinduction
open import Data.Bool using (Bool; not); open Data.Bool.Bool
open import Data.Stream as S using (Stream; _≈_)
open S.Stream; open S._≈_
open import Function
open import Relation.Binary
import Relation.Binary.EqReasoning as EqReasoning

private
  module SS {A : Set} = Setoid (S.setoid A)
  open module EqR {A : Set} = EqReasoning (S.setoid A)
    using (begin_; _∎) renaming (_≈⟨_⟩_ to _≈⟨_⟩′_)

------------------------------------------------------------------------
-- Chunks

-- A value of type Chunks describes how a stream is generated. Note
-- that an infinite sequence of empty chunks is not allowed.

data Chunks : Set where
  -- Start the next chunk.
  next : (m :   Chunks) → Chunks
  -- Cons an element to the current chunk.
  cons : (m : ∞ Chunks) → Chunks

-- Equality of chunks.

infix 4 _≈C_

data _≈C_ : Chunks → Chunks → Set where
  next : ∀ {m m′} (m≈m′ :      m ≈C   m′ ) → next m ≈C next m′
  cons : ∀ {m m′} (m≈m′ : ∞ (♭ m ≈C ♭ m′)) → cons m ≈C cons m′

------------------------------------------------------------------------
-- Chunk transformers

tailC : Chunks → Chunks
tailC (next m) = next (tailC m)
tailC (cons m) = ♭ m

mutual

  evensC : Chunks → Chunks
  evensC (next m) = next (evensC m)
  evensC (cons m) = cons (♯ oddsC (♭ m))

  oddsC : Chunks → Chunks
  oddsC (next m) = next (oddsC m)
  oddsC (cons m) = evensC (♭ m)

infixr 5 _⋎C_

-- Note that care is taken to create as few and large chunks as
-- possible (see also _⋎W_).

_⋎C_ : Chunks → Chunks → Chunks
next m ⋎C next m′ = next (m ⋎C      m′)   -- Two chunks in, one out.
next m ⋎C cons m′ = next (m ⋎C cons m′)
cons m ⋎C      m′ = cons (♯ (m′ ⋎C ♭ m))

------------------------------------------------------------------------
-- Stream programs

-- StreamP m A encodes programs which generate streams with chunk
-- sizes given by m.

infixr 5 _∷_ _⋎_

data StreamP : Chunks → Set → Set₁ where
  [_]     : ∀ {m A} (xs : ∞ (StreamP m A)) → StreamP (next m) A
  _∷_     : ∀ {m A} (x : A) (xs : StreamP (♭ m) A) → StreamP (cons m) A
  tail    : ∀ {m A} (xs : StreamP m A) → StreamP (tailC m) A
  evens   : ∀ {m A} (xs : StreamP m A) → StreamP (evensC m) A
  odds    : ∀ {m A} (xs : StreamP m A) → StreamP (oddsC m) A
  _⋎_     : ∀ {m m′ A} (xs : StreamP m A) (ys : StreamP m′ A) →
            StreamP (m ⋎C m′) A
  map     : ∀ {m A B} (f : A → B) (xs : StreamP m A) → StreamP m B
  cast    : ∀ {m m′ A} (ok : m ≈C m′) (xs : StreamP m A) → StreamP m′ A

data StreamW : Chunks → Set → Set₁ where
  [_] : ∀ {m A} (xs : StreamP m A) → StreamW (next m) A
  _∷_ : ∀ {m A} (x : A) (xs : StreamW (♭ m) A) → StreamW (cons m) A

program : ∀ {m A} → StreamW m A → StreamP m A
program [ xs ]   = [ ♯ xs ]
program (x ∷ xs) = x ∷ program xs

tailW : ∀ {m A} → StreamW m A → StreamW (tailC m) A
tailW [ xs ]   = [ tail xs ]
tailW (x ∷ xs) = xs

mutual

  evensW : ∀ {m A} → StreamW m A → StreamW (evensC m) A
  evensW [ xs ]   = [ evens xs ]
  evensW (x ∷ xs) = x ∷ oddsW xs

  oddsW : ∀ {m A} → StreamW m A → StreamW (oddsC m) A
  oddsW [ xs ]   = [ odds xs ]
  oddsW (x ∷ xs) = evensW xs

infixr 5 _⋎W_

-- Note: Uses swapping of arguments.

_⋎W_ : ∀ {m m′ A} → StreamW m A → StreamW m′ A → StreamW (m ⋎C m′) A
[ xs ]   ⋎W [ ys ]   = [ xs ⋎ ys ]
[ xs ]   ⋎W (y ∷ ys) = [ xs ⋎ program (y ∷ ys) ]
(x ∷ xs) ⋎W ys       = x ∷ ys ⋎W xs

mapW : ∀ {m A B} → (A → B) → StreamW m A → StreamW m B
mapW f [ xs ]   = [ map f xs ]
mapW f (x ∷ xs) = f x ∷ mapW f xs

castW : ∀ {m m′ A} → m ≈C m′ → StreamW m A → StreamW m′ A
castW (next m≈m′) [ xs ]   = [ cast m≈m′ xs ]
castW (cons m≈m′) (x ∷ xs) = x ∷ castW (♭ m≈m′) xs

whnf : ∀ {m A} → StreamP m A → StreamW m A
whnf [ xs ]         = [ ♭ xs ]
whnf (x ∷ xs)       = x ∷ whnf xs
whnf (tail xs)      = tailW (whnf xs)
whnf (evens xs)     = evensW (whnf xs)
whnf (odds xs)      = oddsW (whnf xs)
whnf (xs ⋎ ys)      = whnf xs ⋎W whnf ys
whnf (map f xs)     = mapW f (whnf xs)
whnf (cast m≈m′ xs) = castW m≈m′ (whnf xs)

mutual

  ⟦_⟧W : ∀ {m A} → StreamW m A → Stream A
  ⟦ [ xs ] ⟧W = ⟦ xs ⟧P
  ⟦ x ∷ xs ⟧W = x ∷ ♯ ⟦ xs ⟧W

  ⟦_⟧P : ∀ {m A} → StreamP m A → Stream A
  ⟦ xs ⟧P = ⟦ whnf xs ⟧W

------------------------------------------------------------------------
-- The Thue-Morse sequence

[ccn]ω : Chunks
[ccn]ω = cons (♯ cons (♯ next [ccn]ω))

[cn]²[ccn]ω : Chunks
[cn]²[ccn]ω = cons (♯ next (cons (♯ next [ccn]ω)))

[cn]³[ccn]ω : Chunks
[cn]³[ccn]ω = cons (♯ next [cn]²[ccn]ω)

-- Explanation of the proof of lemma₁:
--
-- odds [ccn]ω ≈ [cn]ω
--
-- [cn]ω ⋎ [ccn]ω ≈
-- c ([ccn]ω ⋎ n[cn]ω) ≈
-- c c (n[cn]ω ⋎ cn[ccn]ω) ≈
-- c c n ([cn]ω ⋎ cn[ccn]ω) ≈
-- c c n c (cn[ccn]ω ⋎ n[cn]ω) ≈
-- c c n c c (n[cn]ω ⋎ n[ccn]ω) ≈
-- c c n c c n ([cn]ω ⋎ [ccn]ω)

lemma₁ : oddsC [ccn]ω ⋎C [ccn]ω ≈C [ccn]ω
lemma₁ = cons (♯ cons (♯ next (cons (♯ cons (♯ next lemma₁)))))

-- Explanation of the proof of lemma:
--
-- evens [cn]³[ccn]ω ≈ cnn[cn]ω
-- tail  [cn]³[ccn]ω ≈ n[cn]²[ccn]ω
--
-- cnn[cn]ω ⋎ n[cn]²[ccn]ω ≈
-- c (n[cn]²[ccn]ω ⋎ nn[cn]ω) ≈
-- c n ([cn]²[ccn]ω ⋎ n[cn]ω) ≈
-- c n c (n[cn]ω ⋎ ncn[ccn]ω) ≈
-- c n c n ([cn]ω ⋎ cn[ccn]ω) ≈
-- c n c n c (cn[ccn]ω ⋎ n[cn]ω) ≈
-- c n c n c c (n[cn]ω ⋎ n[ccn]ω) ≈
-- c n c n c c n ([cn]ω ⋎ [ccn]ω)

lemma : evensC [cn]³[ccn]ω ⋎C tailC [cn]³[ccn]ω ≈C [cn]²[ccn]ω
lemma = cons (♯ next (cons (♯ next (cons (♯ cons (♯ next lemma₁))))))

thueMorse : StreamP [cn]³[ccn]ω Bool
thueMorse =
  false ∷ [ ♯ cast lemma (map not (evens thueMorse) ⋎ tail thueMorse) ]

------------------------------------------------------------------------
-- Equality programs

infix  4 _≈[_]P_ _≈[_]W_
infixr 2 _≈⟨_⟩P_ _≈⟨_⟩_

data _≈[_]P_ : {A : Set} → Stream A → Chunks → Stream A → Set₁ where
  [_]     : ∀ {m A} {xs ys : Stream A}
            (xs≈ys : ∞ (xs ≈[ m ]P ys)) → xs ≈[ next m ]P ys
  _∷_     : ∀ {m A} (x : A) {xs ys}
            (xs≈ys : ♭ xs ≈[ ♭ m ]P ♭ ys) → x ∷ xs ≈[ cons m ]P x ∷ ys
  tail    : ∀ {m A} {xs ys : Stream A} (xs≈ys : xs ≈[ m ]P ys) →
            S.tail xs ≈[ tailC m ]P S.tail ys
  evens   : ∀ {m A} {xs ys : Stream A} (xs≈ys : xs ≈[ m ]P ys) →
            S.evens xs ≈[ evensC m ]P S.evens ys
  odds    : ∀ {m A} {xs ys : Stream A} (xs≈ys : xs ≈[ m ]P ys) →
            S.odds xs ≈[ oddsC m ]P S.odds ys
  _⋎_     : ∀ {m m′ A} {xs xs′ ys ys′ : Stream A}
            (xs≈ys : xs ≈[ m ]P ys) (xs′≈ys′ : xs′ ≈[ m′ ]P ys′) →
            (xs ⟨ S._⋎_ ⟩ xs′) ≈[ m ⋎C m′ ]P (ys ⟨ S._⋎_ ⟩ ys′)
  map     : ∀ {m A B} (f : A → B) {xs ys : Stream A}
            (xs≈ys : xs ≈[ m ]P ys) → S.map f xs ≈[ m ]P S.map f ys
  cast    : ∀ {m m′ A} (ok : m ≈C m′) {xs ys : Stream A}
            (xs≈ys : xs ≈[ m ]P ys) → xs ≈[ m′ ]P ys
  _≈⟨_⟩P_ : ∀ {m A} xs {ys zs : Stream A}
            (xs≈ys : xs ≈[ m ]P ys) (ys≈zs : ys ≈ zs) → xs ≈[ m ]P zs
  _≈⟨_⟩_  : ∀ {m A} xs {ys zs : Stream A}
            (xs≈ys : xs ≈ ys) (ys≈zs : ys ≈[ m ]P zs) → xs ≈[ m ]P zs

data _≈[_]W_ : {A : Set} → Stream A → Chunks → Stream A → Set₁ where
  [_]     : ∀ {m A} {xs ys : Stream A}
            (xs≈ys : xs ≈[ m ]P ys) → xs ≈[ next m ]W ys
  _∷_     : ∀ {m A} (x : A) {xs ys}
            (xs≈ys : ♭ xs ≈[ ♭ m ]W ♭ ys) → x ∷ xs ≈[ cons m ]W x ∷ ys

program≈ : ∀ {m A} {xs ys : Stream A} → xs ≈[ m ]W ys → xs ≈[ m ]P ys
program≈ [ xs≈ys ]   = [ ♯ xs≈ys ]
program≈ (x ∷ xs≈ys) = x ∷ program≈ xs≈ys

tail-congW : ∀ {m A} {xs ys : Stream A} → xs ≈[ m ]W ys →
             S.tail xs ≈[ tailC m ]W S.tail ys
tail-congW [ xs≈ys ]   = [ tail xs≈ys ]
tail-congW (x ∷ xs≈ys) = xs≈ys

mutual

  evens-congW : ∀ {m A} {xs ys : Stream A} →
                xs ≈[ m ]W ys → S.evens xs ≈[ evensC m ]W S.evens ys
  evens-congW [ xs≈ys ]   = [ evens xs≈ys ]
  evens-congW (x ∷ xs≈ys) = x ∷ odds-congW xs≈ys

  odds-congW : ∀ {m A} {xs ys : Stream A} →
               xs ≈[ m ]W ys → S.odds xs ≈[ oddsC m ]W S.odds ys
  odds-congW [ xs≈ys ]   = [ odds xs≈ys ]
  odds-congW (x ∷ xs≈ys) = evens-congW xs≈ys

infixr 5 _⋎-congW_

-- Note: Uses swapping of arguments.

_⋎-congW_ : ∀ {m m′ A} {xs xs′ ys ys′ : Stream A} →
            xs ≈[ m ]W ys → xs′ ≈[ m′ ]W ys′ →
            (xs ⟨ S._⋎_ ⟩ xs′) ≈[ m ⋎C m′ ]W (ys ⟨ S._⋎_ ⟩ ys′)
[ xs≈ys ]   ⋎-congW [ xs′≈ys′ ]   = [ xs≈ys ⋎ xs′≈ys′ ]
[ xs≈ys ]   ⋎-congW (y ∷ xs′≈ys′) = [ xs≈ys ⋎ program≈ (y ∷ xs′≈ys′) ]
(x ∷ xs≈ys) ⋎-congW xs′≈ys′       = x ∷ xs′≈ys′ ⋎-congW xs≈ys

map-congW : ∀ {m A B} (f : A → B) {xs ys : Stream A} →
            xs ≈[ m ]W ys → S.map f xs ≈[ m ]W S.map f ys
map-congW f [ xs≈ys ]   = [ map f xs≈ys ]
map-congW f (x ∷ xs≈ys) = f x ∷ map-congW f xs≈ys

cast-congW : ∀ {m m′ A} (ok : m ≈C m′) {xs ys : Stream A} →
             xs ≈[ m ]W ys → xs ≈[ m′ ]W ys
cast-congW (next m≈m′) [ xs≈ys ]   = [ cast m≈m′ xs≈ys ]
cast-congW (cons m≈m′) (x ∷ xs≈ys) = x ∷ cast-congW (♭ m≈m′) xs≈ys

transPW : ∀ {m A} {xs ys zs : Stream A} →
          xs ≈[ m ]W ys → ys ≈ zs → xs ≈[ m ]W zs
transPW [ xs≈ys ]   ys≈zs        = [ _ ≈⟨ xs≈ys ⟩P ys≈zs ]
transPW (x ∷ xs≈ys) (.x ∷ ys≈zs) = x ∷ transPW xs≈ys (♭ ys≈zs)

transW : ∀ {m A} {xs ys zs : Stream A} →
         xs ≈ ys → ys ≈[ m ]W zs → xs ≈[ m ]W zs
transW (x ∷ xs≈ys) [ ys≈zs ]    = [ _ ≈⟨ x ∷ xs≈ys ⟩ ys≈zs ]
transW (x ∷ xs≈ys) (.x ∷ ys≈zs) = x ∷ transW (♭ xs≈ys) ys≈zs

whnf≈ : ∀ {m A} {xs ys : Stream A} → xs ≈[ m ]P ys → xs ≈[ m ]W ys
whnf≈ [ xs ]                 = [ ♭ xs ]
whnf≈ (x ∷ xs)               = x ∷ whnf≈ xs
whnf≈ (tail xs)              = tail-congW (whnf≈ xs)
whnf≈ (evens xs)             = evens-congW (whnf≈ xs)
whnf≈ (odds xs)              = odds-congW (whnf≈ xs)
whnf≈ (xs ⋎ ys)              = whnf≈ xs ⋎-congW whnf≈ ys
whnf≈ (map f xs)             = map-congW f (whnf≈ xs)
whnf≈ (cast m≈m′ xs)         = cast-congW m≈m′ (whnf≈ xs)
whnf≈ (xs ≈⟨ xs≈ys ⟩P ys≈zs) = transPW (whnf≈ xs≈ys) ys≈zs
whnf≈ (xs ≈⟨ xs≈ys ⟩  ys≈zs) = transW xs≈ys (whnf≈ ys≈zs)

mutual

  soundW : ∀ {m A} {xs ys : Stream A} → xs ≈[ m ]W ys → xs ≈ ys
  soundW [ xs≈ys ]   = soundP xs≈ys
  soundW (x ∷ xs≈ys) = x ∷ ♯ soundW xs≈ys

  soundP : ∀ {m A} {xs ys : Stream A} → xs ≈[ m ]P ys → xs ≈ ys
  soundP xs≈ys = soundW (whnf≈ xs≈ys)

------------------------------------------------------------------------
-- The definition is correct

-- The proof consists mostly of boiler-plate code.

program-hom : ∀ {m A} (xs : StreamW m A) → ⟦ program xs ⟧P ≈ ⟦ xs ⟧W
program-hom [ xs ]   = SS.refl
program-hom (x ∷ xs) = x ∷ ♯ program-hom xs

mutual

  tailW-hom : ∀ {A : Set} {m} (xs : StreamW m A) →
               ⟦ tailW xs ⟧W ≈ S.tail ⟦ xs ⟧W
  tailW-hom [ xs ]   = tail-hom xs
  tailW-hom (x ∷ xs) = SS.refl

  tail-hom : ∀ {A : Set} {m} (xs : StreamP m A) →
              ⟦ tail xs ⟧P ≈ S.tail ⟦ xs ⟧P
  tail-hom xs = tailW-hom (whnf xs)

mutual

  infixr 5 _⋎W-hom_ _⋎-hom_

  -- Note: Uses swapping of arguments.

  _⋎W-hom_ : ∀ {A : Set} {m m′} (xs : StreamW m A) (ys : StreamW m′ A) →
             ⟦ xs ⋎W ys ⟧W ≈[ m ⋎C m′ ]P (⟦ xs ⟧W ⟨ S._⋎_ ⟩ ⟦ ys ⟧W)
  (x ∷ xs) ⋎W-hom ys        = x ∷ ys ⋎W-hom xs
  [ xs ]   ⋎W-hom [ ys ]    = [ ♯ (xs ⋎-hom ys) ]
  [ xs ]   ⋎W-hom (y ∷ ys′) =
    [ ♯ (⟦ xs ⋎ program ys ⟧P                 ≈⟨ xs ⋎-hom program ys ⟩P (begin
         (⟦ xs ⟧P ⟨ S._⋎_ ⟩ ⟦ program ys ⟧P)  ≈⟨ SS.refl ⟨ S._⋎-cong_ ⟩ program-hom ys ⟩′
         (⟦ xs ⟧P ⟨ S._⋎_ ⟩ ⟦ ys ⟧W)          ∎)) ]
    where ys = y ∷ ys′

  _⋎-hom_ : ∀ {A : Set} {m m′} (xs : StreamP m A) (ys : StreamP m′ A) →
            ⟦ xs ⋎ ys ⟧P ≈[ m ⋎C m′ ]P (⟦ xs ⟧P ⟨ S._⋎_ ⟩ ⟦ ys ⟧P)
  xs ⋎-hom ys = whnf xs ⋎W-hom whnf ys

mutual

  evensW-hom : ∀ {A : Set} {m} (xs : StreamW m A) →
               ⟦ evensW xs ⟧W ≈ S.evens ⟦ xs ⟧W
  evensW-hom [ xs ]   = evens-hom xs
  evensW-hom (x ∷ xs) = x ∷ ♯ oddsW-hom xs

  evens-hom : ∀ {A : Set} {m} (xs : StreamP m A) →
              ⟦ evens xs ⟧P ≈ S.evens ⟦ xs ⟧P
  evens-hom xs = evensW-hom (whnf xs)

  oddsW-hom : ∀ {A : Set} {m} (xs : StreamW m A) →
              ⟦ oddsW xs ⟧W ≈ S.odds ⟦ xs ⟧W
  oddsW-hom [ xs ]   = odds-hom xs
  oddsW-hom (x ∷ xs) = evensW-hom xs

  odds-hom : ∀ {A : Set} {m} (xs : StreamP m A) →
             ⟦ odds xs ⟧P ≈ S.odds ⟦ xs ⟧P
  odds-hom xs = oddsW-hom (whnf xs)

mutual

  mapW-hom : ∀ {A B : Set} {m} (f : A → B) (xs : StreamW m A) →
             ⟦ mapW f xs ⟧W ≈ S.map f ⟦ xs ⟧W
  mapW-hom f [ xs ]   = map-hom f xs
  mapW-hom f (x ∷ xs) = f x ∷ ♯ mapW-hom f xs

  map-hom : ∀ {A B : Set} {m} (f : A → B) (xs : StreamP m A) →
            ⟦ map f xs ⟧P ≈ S.map f ⟦ xs ⟧P
  map-hom f xs = mapW-hom f (whnf xs)

mutual

  castW-hom : ∀ {m m′ A} (m≈m′ : m ≈C m′) (xs : StreamW m A) →
              ⟦ castW m≈m′ xs ⟧W ≈ ⟦ xs ⟧W
  castW-hom (next m≈m′) [ xs ]   = cast-hom m≈m′ xs
  castW-hom (cons m≈m′) (x ∷ xs) = x ∷ ♯ castW-hom (♭ m≈m′) xs

  cast-hom : ∀ {m m′ A} (m≈m′ : m ≈C m′) (xs : StreamP m A) →
             ⟦ cast m≈m′ xs ⟧P ≈ ⟦ xs ⟧P
  cast-hom m≈m′ xs = castW-hom m≈m′ (whnf xs)

-- The intended definition of the Thue-Morse sequence is bs = rhs bs.

rhs : Stream Bool → Stream Bool
rhs bs = false ∷ ♯ (S.map not (S.evens bs) ⟨ S._⋎_ ⟩ S.tail bs)

-- The definition above satisfies the intended defining equation.

correct : ⟦ thueMorse ⟧P ≈[ [cn]³[ccn]ω ]P rhs ⟦ thueMorse ⟧P
correct = false ∷ [ ♯ cast lemma (
  ⟦ cast lemma (map not (evens thueMorse) ⋎ tail thueMorse) ⟧P          ≈⟨ cast-hom lemma (map not (evens thueMorse) ⋎ tail thueMorse) ⟩
  ⟦ map not (evens thueMorse) ⋎ tail thueMorse ⟧P                       ≈⟨ map not (evens thueMorse) ⋎-hom tail thueMorse ⟩P (begin
  (⟦ map not (evens thueMorse) ⟧P ⟨ S._⋎_ ⟩ ⟦ tail thueMorse ⟧P)        ≈⟨ SS.trans (map-hom not (evens thueMorse))
                                                                                    (S.map-cong not (evens-hom thueMorse))
                                                                             ⟨ S._⋎-cong_ ⟩
                                                                           tail-hom thueMorse ⟩′
  (S.map not (S.evens ⟦ thueMorse ⟧P) ⟨ S._⋎_ ⟩ S.tail ⟦ thueMorse ⟧P)  ∎ )) ]

-- The defining equation has at most one solution.

unique : ∀ bs bs′ → bs ≈ rhs bs → bs′ ≈ rhs bs′ → bs ≈[ [cn]³[ccn]ω ]P bs′
unique bs bs′ bs≈ bs′≈ =
  bs      ≈⟨ bs≈ ⟩
  rhs bs  ≈⟨ false ∷ [ ♯ cast lemma
                           (map not (evens (unique bs bs′ bs≈ bs′≈))
                              ⋎
                            tail (unique bs bs′ bs≈ bs′≈)) ] ⟩P (begin
  rhs bs′ ≈⟨ SS.sym bs′≈ ⟩′
  bs′     ∎)


==> anc/accompanying-code/productivity/ThueMorseLeq.agda <==
------------------------------------------------------------------------
-- An implementation of the Thue-Morse sequence
------------------------------------------------------------------------

-- This module is a variant of ThueMorse. The difference is that, in
-- this module, the cast operation takes an inequality instead of an
-- equality, and that this module does not contain any correctness
-- proofs.

module ThueMorseLeq where

open import Coinduction
open import Data.Bool using (Bool; not); open Data.Bool.Bool
open import Data.Nat using (ℕ); open Data.Nat.ℕ
open import Data.Stream using (Stream; _≈_); open Data.Stream.Stream
open import Data.Vec using (Vec; _∷ʳ_); open Data.Vec.Vec

------------------------------------------------------------------------
-- Chunks

-- A value of type Chunks describes how a stream is generated. Note
-- that an infinite sequence of empty chunks is not allowed.

data Chunks : Set where
  -- Start the next chunk.
  next : (m :   Chunks) → Chunks
  -- Cons an element to the current chunk.
  cons : (m : ∞ Chunks) → Chunks

-- Inequality of chunks.

infix 4 _≥C_

data _≥C_ : Chunks → Chunks → Set where
  next  : ∀ {m m′} (m≥m′ :      m ≥C   m′ ) → next m ≥C next m′
  cons  : ∀ {m m′} (m≥m′ : ∞ (♭ m ≥C ♭ m′)) → cons m ≥C cons m′
  consˡ : ∀ {m m′} (m≥m′ :    ♭ m ≥C   m′ ) → cons m ≥C      m′

------------------------------------------------------------------------
-- Chunk transformers

tailC : Chunks → Chunks
tailC (next m) = next (tailC m)
tailC (cons m) = ♭ m

mutual

  evensC : Chunks → Chunks
  evensC (next m) = next (evensC m)
  evensC (cons m) = cons (♯ oddsC (♭ m))

  oddsC : Chunks → Chunks
  oddsC (next m) = next (oddsC m)
  oddsC (cons m) = evensC (♭ m)

infixr 5 _⋎C_

-- Note that care is taken to create as few and large chunks as
-- possible (see also _⋎W_).

_⋎C_ : Chunks → Chunks → Chunks
next m ⋎C next m′ = next (m ⋎C      m′)   -- Two chunks in, one out.
next m ⋎C cons m′ = next (m ⋎C cons m′)
cons m ⋎C      m′ = cons (♯ (m′ ⋎C ♭ m))

------------------------------------------------------------------------
-- Stream programs

-- StreamP m A encodes programs which generate streams with chunk
-- sizes given by m.

infixr 5 _∷_ _⋎_

data StreamP : Chunks → Set → Set₁ where
  [_]     : ∀ {m A} (xs : ∞ (StreamP m A)) → StreamP (next m) A
  _∷_     : ∀ {m A} (x : A) (xs : StreamP (♭ m) A) → StreamP (cons m) A
  tail    : ∀ {m A} (xs : StreamP m A) → StreamP (tailC m) A
  evens   : ∀ {m A} (xs : StreamP m A) → StreamP (evensC m) A
  odds    : ∀ {m A} (xs : StreamP m A) → StreamP (oddsC m) A
  _⋎_     : ∀ {m m′ A} (xs : StreamP m A) (ys : StreamP m′ A) →
            StreamP (m ⋎C m′) A
  map     : ∀ {m A B} (f : A → B) (xs : StreamP m A) → StreamP m B
  cast    : ∀ {m m′ A} (ok : m ≥C m′) (xs : StreamP m A) → StreamP m′ A

data StreamW : Chunks → Set → Set₁ where
  [_] : ∀ {m A} (xs : StreamP m A) → StreamW (next m) A
  _∷_ : ∀ {m A} (x : A) (xs : StreamW (♭ m) A) → StreamW (cons m) A

program : ∀ {m A} → StreamW m A → StreamP m A
program [ xs ]   = [ ♯ xs ]
program (x ∷ xs) = x ∷ program xs

tailW : ∀ {m A} → StreamW m A → StreamW (tailC m) A
tailW [ xs ]   = [ tail xs ]
tailW (x ∷ xs) = xs

mutual

  evensW : ∀ {m A} → StreamW m A → StreamW (evensC m) A
  evensW [ xs ]   = [ evens xs ]
  evensW (x ∷ xs) = x ∷ oddsW xs

  oddsW : ∀ {m A} → StreamW m A → StreamW (oddsC m) A
  oddsW [ xs ]   = [ odds xs ]
  oddsW (x ∷ xs) = evensW xs

infixr 5 _⋎W_

-- Note: Uses swapping of arguments.

_⋎W_ : ∀ {m m′ A} → StreamW m A → StreamW m′ A → StreamW (m ⋎C m′) A
[ xs ]   ⋎W [ ys ]   = [ xs ⋎ ys ]
[ xs ]   ⋎W (y ∷ ys) = [ xs ⋎ program (y ∷ ys) ]
(x ∷ xs) ⋎W ys       = x ∷ ys ⋎W xs

mapW : ∀ {m A B} → (A → B) → StreamW m A → StreamW m B
mapW f [ xs ]   = [ map f xs ]
mapW f (x ∷ xs) = f x ∷ mapW f xs

module Cast where

  infixr 6 _+_
  infixr 5 _++_

  _+_ : ℕ → Chunks → Chunks
  zero  + m = m
  suc n + m = cons (♯ (n + m))

  _++_ : ∀ {A n m} → Vec A n → StreamP m A → StreamP (n + m) A
  []       ++ ys = ys
  (x ∷ xs) ++ ys = x ∷ (xs ++ ys)

  +ˡ : ∀ {m m′} n → m ≥C m′ → n + m ≥C m′
  +ˡ zero    m≥m′ = m≥m′
  +ˡ (suc n) m≥m′ = consˡ (+ˡ n m≥m′)

  castW : ∀ {n m m′ A} → m ≥C m′ → Vec A n → StreamW m A → StreamW m′ A
  castW {n} (next  m≥m′) xs       [ ys ]   = [ cast (+ˡ n m≥m′) (xs ++ ys) ]
  castW     (cons  m≥m′) []       (y ∷ ys) = y ∷ castW (♭ m≥m′) []        ys
  castW     (cons  m≥m′) (x ∷ xs) (y ∷ ys) = x ∷ castW (♭ m≥m′) (xs ∷ʳ y) ys
  castW     (consˡ m≥m′) xs       (y ∷ ys) = castW m≥m′ (xs ∷ʳ y) ys

whnf : ∀ {m A} → StreamP m A → StreamW m A
whnf [ xs ]         = [ ♭ xs ]
whnf (x ∷ xs)       = x ∷ whnf xs
whnf (tail xs)      = tailW (whnf xs)
whnf (evens xs)     = evensW (whnf xs)
whnf (odds xs)      = oddsW (whnf xs)
whnf (xs ⋎ ys)      = whnf xs ⋎W whnf ys
whnf (map f xs)     = mapW f (whnf xs)
whnf (cast m≥m′ xs) = Cast.castW m≥m′ [] (whnf xs)

mutual

  ⟦_⟧W : ∀ {m A} → StreamW m A → Stream A
  ⟦ [ xs ] ⟧W = ⟦ xs ⟧P
  ⟦ x ∷ xs ⟧W = x ∷ ♯ ⟦ xs ⟧W

  ⟦_⟧P : ∀ {m A} → StreamP m A → Stream A
  ⟦ xs ⟧P = ⟦ whnf xs ⟧W

------------------------------------------------------------------------
-- The Thue-Morse sequence

[ccn]ω : Chunks
[ccn]ω = cons (♯ cons (♯ next [ccn]ω))

[cn]²[ccn]ω : Chunks
[cn]²[ccn]ω = cons (♯ next (cons (♯ next [ccn]ω)))

[cn]³[ccn]ω : Chunks
[cn]³[ccn]ω = cons (♯ next [cn]²[ccn]ω)

lemma₁ : oddsC [ccn]ω ⋎C [ccn]ω ≥C [ccn]ω
lemma₁ = cons (♯ cons (♯ next (cons (♯ cons (♯ next lemma₁)))))

lemma : evensC [cn]³[ccn]ω ⋎C tailC [cn]³[ccn]ω ≥C [cn]²[ccn]ω
lemma = cons (♯ next (cons (♯ next (cons (♯ cons (♯ next lemma₁))))))

thueMorse : StreamP [cn]³[ccn]ω Bool
thueMorse =
  false ∷ [ ♯ cast lemma (map not (evens thueMorse) ⋎ tail thueMorse) ]


==> anc/accompanying-code/productivity/Tree.agda <==
------------------------------------------------------------------------
-- Possibly infinite binary trees
------------------------------------------------------------------------

module Tree where

open import Coinduction
import Relation.Binary.PropositionalEquality as PropEq
open PropEq using (_≡_)

data Tree (A : Set) : Set where
  leaf : Tree A
  node : (l : ∞ (Tree A)) (x : A) (r : ∞ (Tree A)) → Tree A

map : ∀ {A B} → (A → B) → Tree A → Tree B
map f leaf         = leaf
map f (node l x r) = node (♯ map f (♭ l)) (f x) (♯ map f (♭ r))

data _≈_ {A : Set} : (t₁ t₂ : Tree A) → Set where
  leaf : leaf ≈ leaf
  node : ∀ {l₁ l₂ x₁ x₂ r₁ r₂}
         (l≈ : ∞ (♭ l₁ ≈ ♭ l₂)) (x≡ : x₁ ≡ x₂) (r≈ : ∞ (♭ r₁ ≈ ♭ r₂)) →
         node l₁ x₁ r₁ ≈ node l₂ x₂ r₂

refl : ∀ {A} (t : Tree A) → t ≈ t
refl leaf         = leaf
refl (node l x r) = node (♯ refl (♭ l)) PropEq.refl (♯ refl (♭ r))

trans : ∀ {A} {t₁ t₂ t₃ : Tree A} →
        t₁ ≈ t₂ → t₂ ≈ t₃ → t₁ ≈ t₃
trans leaf            leaf               = leaf
trans (node l≈ x≡ r≈) (node l≈′ x≡′ r≈′) =
  node (♯ trans (♭ l≈) (♭ l≈′)) (PropEq.trans x≡ x≡′)
       (♯ trans (♭ r≈) (♭ r≈′))

map-cong : ∀ {A B} (f : A → B) {t₁ t₂ : Tree A} →
           t₁ ≈ t₂ → map f t₁ ≈ map f t₂
map-cong f leaf            = leaf
map-cong f (node l≈ x≡ r≈) =
  node (♯ map-cong f (♭ l≈)) (PropEq.cong f x≡) (♯ map-cong f (♭ r≈))


==> anc/accompanying-code/productivity/Universe.agda <==
------------------------------------------------------------------------
-- By indexing the program and WHNF types on a universe one can handle
-- several types at the same time
------------------------------------------------------------------------

module Universe where

open import Coinduction
open import Data.Product
open import Data.Stream

infixr 5 _∷_
infixr 4 _,_

data U : Set₁ where
  lift    : Set → U
  stream  : U → U
  product : U → U → U

El : U → Set
El (lift A)      = A
El (stream a)    = Stream (El a)
El (product a b) = El a × El b

data ElP : U → Set₁ where
  interleave : ∀ {a} → ElP (stream a) → ElP (stream a) → ElP (stream a)
  fst        : ∀ {a b} → ElP (product a b) → ElP a
  snd        : ∀ {a b} → ElP (product a b) → ElP b

data ElW : U → Set₁ where
  _∷_  : ∀ {a} → ElW a → ElP (stream a) → ElW (stream a)
  _,_  : ∀ {a b} → ElW a → ElW b → ElW (product a b)
  ⌈_⌉  : ∀ {A} → A → ElW (lift A)

interleaveW : ∀ {a} → ElW (stream a) → ElP (stream a) → ElW (stream a)
interleaveW (x ∷ xs) ys = x ∷ interleave ys xs

fstW : ∀ {a b} → ElW (product a b) → ElW a
fstW (x , y) = x

sndW : ∀ {a b} → ElW (product a b) → ElW b
sndW (x , y) = y

whnf : ∀ {a} → ElP a → ElW a
whnf (interleave xs ys) = interleaveW (whnf xs) ys
whnf (fst p)            = fstW (whnf p)
whnf (snd p)            = sndW (whnf p)

mutual

  ⟦_⟧W : ∀ {a} → ElW a → El a
  ⟦ x ∷ xs ⟧W = ⟦ x ⟧W ∷ ♯ ⟦ xs ⟧P
  ⟦ x , y  ⟧W = (⟦ x ⟧W , ⟦ y ⟧W)
  ⟦ ⌈ x ⌉  ⟧W = x

  ⟦_⟧P : ∀ {a} → ElP a → El a
  ⟦ p ⟧P = ⟦ whnf p ⟧W


==> anc/accompanying-code/productivity/VenanziosProblem.agda <==
------------------------------------------------------------------------
-- A solution to a problem posed by Venanzio Capretta
------------------------------------------------------------------------

module VenanziosProblem where

open import Coinduction
open import Data.Nat
open import Data.Stream as Stream using (Stream; _⋎_; evens; odds; _≈_)
open Stream.Stream; open Stream._≈_
open import Relation.Binary

private
  module S {A} = Setoid (Stream.setoid A)

------------------------------------------------------------------------
-- Problem formulation

-- The problem concerns functions satisfying a certain equation:

rhs : {A : Set} → (Stream A → Stream A) → Stream A → Stream A
rhs φ s = s ⋎ φ (evens (φ s))

SatisfiesEquation : {A : Set} → (Stream A → Stream A) → Set
SatisfiesEquation φ = ∀ s → φ s ≈ rhs φ s

-- The statement of the problem:

Statement : Set₁
Statement = {A : Set} {φ₁ φ₂ : Stream A → Stream A} →
            SatisfiesEquation φ₁ → SatisfiesEquation φ₂ →
            ∀ s → φ₁ s ≈ φ₂ s

------------------------------------------------------------------------
-- Solution

module Solution {A : Set} where

  infixr 5 _∷_
  infix  4 _∣_∣_≈P_ _∣_∣_≈W_
  infix  2 _∎
  infixr 2 _≈⟨_⟩_

  -- Let us first define a small language of equality proofs.
  --
  -- m ∣ n ∣ xs ≈P ys means that xs and ys, which are streams
  -- generated in chunks of size 1 + m, where the outer chunk has size
  -- n, are equal.

  mutual

    -- Weak head normal forms of programs.

    data _∣_∣_≈W_ : ℕ → ℕ → Stream A → Stream A → Set where
      reset : ∀ {xs₁ xs₂ m} (xs₁≈xs₂ : ∞ (m ∣ suc m ∣ xs₁ ≈P xs₂)) →
              m ∣ 0 ∣ xs₁ ≈W xs₂
      _∷_   : ∀ x {xs₁ xs₂ m n} (xs₁≈xs₂ : m ∣ n ∣ ♭ xs₁ ≈W ♭ xs₂) →
              m ∣ suc n ∣ x ∷ xs₁ ≈W x ∷ xs₂

    -- Programs.

    data _∣_∣_≈P_ : ℕ → ℕ → Stream A → Stream A → Set where

      -- WHNFs are programs.
      ↑          : ∀ {m n xs₁ xs₂} (xs₁≈xs₂ : m ∣ n ∣ xs₁ ≈W xs₂) →
                   m ∣ n ∣ xs₁ ≈P xs₂

      -- Various congruences.
      _∷_        : ∀ x {xs₁ xs₂ m n} (xs₁≈xs₂ : m ∣ n ∣ ♭ xs₁ ≈P ♭ xs₂) →
                   m ∣ suc n ∣ x ∷ xs₁ ≈P x ∷ xs₂
      _⋎-cong_   : ∀ {xs₁ xs₂ ys₁ ys₂}
                   (xs₁≈xs₂ : 1 ∣ 1 ∣ xs₁ ≈P xs₂)
                   (ys₁≈ys₂ : 0 ∣ 1 ∣ ys₁ ≈P ys₂) →
                   1 ∣ 2 ∣ xs₁ ⋎ ys₁ ≈P xs₂ ⋎ ys₂
      evens-cong : ∀ {xs₁ xs₂}
                   (xs₁≈xs₂ : 1 ∣ 1 ∣ xs₁ ≈P xs₂) →
                   0 ∣ 1 ∣ evens xs₁ ≈P evens xs₂
      odds-cong  : ∀ {xs₁ xs₂}
                   (xs₁≈xs₂ : 1 ∣ 2 ∣ xs₁ ≈P xs₂) →
                   0 ∣ 1 ∣ odds xs₁ ≈P odds xs₂

      -- Equational reasoning.
      _≈⟨_⟩_     : ∀ xs₁ {xs₂ xs₃ m n}
                   (xs₁≈xs₂ : m ∣ n ∣ xs₁ ≈P xs₂)
                   (xs₂≈xs₃ : m ∣ n ∣ xs₂ ≈P xs₃) →
                   m ∣ n ∣ xs₁ ≈P xs₃
      _∎         : ∀ {n m} xs → m ∣ n ∣ xs ≈P xs

      -- If we have already produced 1 + n elements of the last chunk,
      -- then it is safe to pretend that we have only produced n
      -- elements.
      shift      : ∀ {n m xs₁ xs₂} (xs₁≈xs₂ : m ∣ suc n ∣ xs₁ ≈P xs₂) →
                   m ∣ n ∣ xs₁ ≈P xs₂

      -- A variation of the statement we want to prove.
      goal′      : ∀ {φ₁ φ₂ xs₁ xs₂}
                   (s₁ : SatisfiesEquation φ₁)
                   (s₂ : SatisfiesEquation φ₂)
                   (xs₁≈xs₂ : 0 ∣ 1 ∣ xs₁ ≈P xs₂) →
                   1 ∣ 1 ∣ rhs φ₁ xs₁ ≈P rhs φ₂ xs₂

  -- The equality language is complete.

  completeW : ∀ {n m xs ys} → xs ≈ ys → m ∣ n ∣ xs ≈W ys
  completeW {zero}  xs≈ys       = reset (♯ ↑ (completeW xs≈ys))
  completeW {suc n} (x ∷ xs≈ys) = x ∷ completeW (♭ xs≈ys)

  -- If we can prove that the equality language is sound, then the
  -- following lemma implies the intended result.

  goal : ∀ {φ₁ φ₂ xs₁ xs₂}
         (s₁ : SatisfiesEquation φ₁) (s₂ : SatisfiesEquation φ₂) →
         0 ∣ 1 ∣ xs₁ ≈P xs₂ → 1 ∣ 1 ∣ φ₁ xs₁ ≈P φ₂ xs₂
  goal {φ₁} {φ₂} {xs₁} {xs₂} s₁ s₂ xs₁≈xs₂ =
    φ₁ xs₁      ≈⟨ ↑ (completeW (s₁ xs₁)) ⟩
    rhs φ₁ xs₁  ≈⟨ goal′ s₁ s₂ xs₁≈xs₂ ⟩
    rhs φ₂ xs₂  ≈⟨ ↑ (completeW (S.sym (s₂ xs₂))) ⟩
    φ₂ xs₂      ∎

  -- Some lemmas about weak head normal forms.

  evens-congW : {xs₁ xs₂ : Stream A} →
                1 ∣ 1 ∣ xs₁ ≈W xs₂ → 0 ∣ 1 ∣ evens xs₁ ≈W evens xs₂
  evens-congW (x ∷ reset xs₁≈xs₂) =
    x ∷ reset (♯ odds-cong (♭ xs₁≈xs₂))

  reflW : ∀ xs {m} n → m ∣ n ∣ xs ≈W xs
  reflW xs       zero    = reset (♯ (xs ∎))
  reflW (x ∷ xs) (suc n) = x ∷ reflW (♭ xs) n

  transW : ∀ {xs ys zs m n} →
           m ∣ n ∣ xs ≈W ys → m ∣ n ∣ ys ≈W zs → m ∣ n ∣ xs ≈W zs
  transW (x ∷ xs≈ys)   (.x ∷ ys≈zs)  = x ∷ transW xs≈ys ys≈zs
  transW (reset xs≈ys) (reset ys≈zs) =
    reset (♯ (_ ≈⟨ ♭ xs≈ys ⟩ ♭ ys≈zs))

  shiftW : ∀ n {m xs₁ xs₂} →
           m ∣ suc n ∣ xs₁ ≈W xs₂ → m ∣ n ∣ xs₁ ≈W xs₂
  shiftW zero    (x ∷ reset xs₁≈xs₂) = reset (♯ (x ∷ shift (♭ xs₁≈xs₂)))
  shiftW (suc n) (x ∷       xs₁≈xs₂) = x ∷ shiftW n xs₁≈xs₂

  -- Every program can be transformed into WHNF.

  whnf : ∀ {xs ys m n} → m ∣ n ∣ xs ≈P ys → m ∣ n ∣ xs ≈W ys
  whnf (↑ xs≈ys) = xs≈ys

  whnf (x ∷ xs₁≈xs₂) = x ∷ whnf xs₁≈xs₂

  whnf (xs₁≈xs₂ ⋎-cong ys₁≈ys₂) with whnf xs₁≈xs₂ | whnf ys₁≈ys₂
  ... | x ∷ reset xs₁≈xs₂′ | y ∷ reset ys₁≈ys₂′ =
    x ∷ y ∷ reset (♯ (shift (♭ xs₁≈xs₂′) ⋎-cong ♭ ys₁≈ys₂′))

  whnf (evens-cong xs₁≈xs₂) = evens-congW (whnf xs₁≈xs₂)

  whnf (odds-cong xs₁≈xs₂) with whnf xs₁≈xs₂
  ... | x ∷ xs₁≈xs₂′ = evens-congW xs₁≈xs₂′

  whnf (xs₁ ≈⟨ xs₁≈xs₂ ⟩ xs₂≈xs₃) = transW (whnf xs₁≈xs₂) (whnf xs₂≈xs₃)
  whnf (xs ∎)                     = reflW xs _

  whnf (shift xs₁≈xs₂) = shiftW _ (whnf xs₁≈xs₂)

  whnf (goal′ s₁ s₂ xs₁≈xs₂) with whnf xs₁≈xs₂
  ... | (x ∷ reset xs₁≈xs₂′) =
    x ∷ reset (♯ (goal s₁ s₂ (evens-cong (goal s₁ s₂ xs₁≈xs₂))
                    ⋎-cong
                  ♭ xs₁≈xs₂′))

  -- Soundness follows by a corecursive repetition of the whnf
  -- procedure.

  ⟦_⟧W : ∀ {xs ys m n} → m ∣ n ∣ xs ≈W ys → xs ≈ ys
  ⟦ reset ys≈zs ⟧W with whnf (♭ ys≈zs)
  ... | x ∷ ys≈zs′ = x ∷ ♯ ⟦ ys≈zs′ ⟧W
  ⟦ x ∷ ys≈zs   ⟧W = x ∷ ♯ ⟦ ys≈zs ⟧W

  ⟦_⟧P : ∀ {xs ys m n} → m ∣ n ∣ xs ≈P ys → xs ≈ ys
  ⟦ xs≈ys ⟧P = ⟦ whnf xs≈ys ⟧W

-- Wrapping up.

solution : Statement
solution s₁ s₂ s = ⟦ goal s₁ s₂ (s ∎) ⟧P
  where open Solution

